Top-quark pair production at high invariant mass: an NNLO soft plus virtual approximation

We obtain a soft plus virtual approximation to the NNLO QCD contributions to the top-pair invariant mass distribution at hadron colliders. It is valid up to corrections of order m_t^2/M^2, with M the pair invariant mass. This is currently the most complete QCD calculation for a differential cross section in top-quark pair production, and is useful for describing the high invariant mass region characteristic of boosted top quarks. We use our results to construct an improved NNLO approximation for the pair invariant mass distribution and compare it with previous, less complete approximations based on logarithmic terms from NNLL soft-gluon resummation alone. We find that the new NNLO approximation produces moderate enhancements of the differential cross section compared to previous ones, the effect being slightly more important at low values of invariant mass than at high ones. On the other hand, at high values of invariant mass the new NNLO corrections are dominated by even higher-order effects included in NNLL soft-gluon resummation, reaffirming the need for resummation in describing the highly boosted regime.

==> ggTrH2s0.m <==
(*

Tr[H^(2)s^(0)] in the gluon fusion channel. 

This corresponds to the quantity in Eq. (28). 

Nc is the number of colors, Nl is the number of light quarks, and  

r  = -t/s;
z2 = Zeta[2]
z3 = Zeta[3]
sc2 = mu^2
*)

TrH2s0gg=+Nc^-3*(+407/16-391/32*r^-1+21/2*r^-1*z3+37/2*r^-1*z2-77/4*r^-1*z2^2-391/32*(1-r)^-1+(1-r)^-1*z3+37/2*(1-r)^-1*z2-281/20*(1-r)^-1*z2^2+7/2*z3-3*z2+241/10*z2^2-18*r*z2+18*r^2*z2-27/8*Log[1-r]-6*Log[1-r]*r^-2*z2+Log[1-r]*r^-1+2*Log[1-r]*r^-1*z3+2*Log[1-r]*r^-1*z2+81/8*Log[1-r]*(1-r)^-1-14*Log[1-r]*(1-r)^-1*z3-15/2*Log[1-r]*(1-r)^-1*z2-35/2*Log[1-r]*z2+6*Log[1-r]*r+3/2*Log[1-r]^2-3*Log[1-r]^2*r^-3*z2-Log[1-r]^2*r^-2-3*Log[1-r]^2*r^-2*z2+19/4*Log[1-r]^2*r^-1-26*Log[1-r]^2*r^-1*z2+5/4*Log[1-r]^2*(1-r)^-1-3*Log[1-r]^2*(1-r)^-1*z2+7*Log[1-r]^2*z2-3*Log[1-r]^2*r+3*Log[1-r]^2*r^2-13/12*Log[1-r]^3-1/2*Log[1-r]^3*r^-2-3/4*Log[1-r]^3*r^-1-3/2*Log[1-r]^3*(1-r)^-1+5/12*Log[1-r]^4-1/8*Log[1-r]^4*r^-3-1/8*Log[1-r]^4*r^-2-13/12*Log[1-r]^4*r^-1-1/3*Log[1-r]^4*(1-r)^-1-1/2*Log[1-r]^2*PolyLog[2,r]+7*Log[1-r]^2*PolyLog[2,r]*r^-1-3/2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1+2*Log[1-r]*PolyLog[1,2,1-r]-4*Log[1-r]*PolyLog[1,2,1-r]*r^-1-2*Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1+6*Log[1-r]*PolyLog[1,2,r]*r^-1-2*Log[1-r]*PolyLog[1,2,r]*(1-r)^-1-2*Log[1-r]*PolyLog[3,r]*r^-1+14*Log[1-r]*PolyLog[3,r]*(1-r)^-1+81/4*Log[s^-1*sc2]-81/8*Log[s^-1*sc2]*r^-1+6*Log[s^-1*sc2]*r^-1*z3+15/2*Log[s^-1*sc2]*r^-1*z2-81/8*Log[s^-1*sc2]*(1-r)^-1+6*Log[s^-1*sc2]*(1-r)^-1*z3+15/2*Log[s^-1*sc2]*(1-r)^-1*z2-12*Log[s^-1*sc2]*z3-15*Log[s^-1*sc2]*z2-3/2*Log[s^-1*sc2]*Log[1-r]+9/2*Log[s^-1*sc2]*Log[1-r]*(1-r)^-1-3/2*Log[s^-1*sc2]*Log[1-r]^2+3*Log[s^-1*sc2]*Log[1-r]^2*r^-1+3/2*Log[s^-1*sc2]*Log[1-r]^2*(1-r)^-1+23/2*Log[s^-1*sc2]^2-23/4*Log[s^-1*sc2]^2*r^-1+7/2*Log[s^-1*sc2]^2*r^-1*z2-23/4*Log[s^-1*sc2]^2*(1-r)^-1+7/2*Log[s^-1*sc2]^2*(1-r)^-1*z2-7*Log[s^-1*sc2]^2*z2-1/2*Log[s^-1*sc2]^2*Log[1-r]+3/2*Log[s^-1*sc2]^2*Log[1-r]*(1-r)^-1-1/2*Log[s^-1*sc2]^2*Log[1-r]^2+Log[s^-1*sc2]^2*Log[1-r]^2*r^-1+1/2*Log[s^-1*sc2]^2*Log[1-r]^2*(1-r)^-1+3*Log[s^-1*sc2]^3-3/2*Log[s^-1*sc2]^3*r^-1-3/2*Log[s^-1*sc2]^3*(1-r)^-1+1/2*Log[s^-1*sc2]^4-1/4*Log[s^-1*sc2]^4*r^-1-1/4*Log[s^-1*sc2]^4*(1-r)^-1+21/8*Log[r]+81/8*Log[r]*r^-1-2*Log[r]*r^-1*z3-15/2*Log[r]*r^-1*z2-6*Log[r]*(1-r)^-2*z2+Log[r]*(1-r)^-1+6*Log[r]*(1-r)^-1*z3+2*Log[r]*(1-r)^-1*z2-35/2*Log[r]*z2-6*Log[r]*r-10*Log[r]*Log[1-r]+2*Log[r]*Log[1-r]*r^-1*z2-22*Log[r]*Log[1-r]*(1-r)^-1*z2+6*Log[r]*Log[1-r]*r-6*Log[r]*Log[1-r]*r^2+15/4*Log[r]*Log[1-r]^2-9/4*Log[r]*Log[1-r]^2*r^-1-5/6*Log[r]*Log[1-r]^3+14/3*Log[r]*Log[1-r]^3*r^-1-1/6*Log[r]*Log[1-r]^3*(1-r)^-1-12*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-3/2*Log[r]*Log[s^-1*sc2]+9/2*Log[r]*Log[s^-1*sc2]*r^-1-1/2*Log[r]*Log[s^-1*sc2]^2+3/2*Log[r]*Log[s^-1*sc2]^2*r^-1+3/2*Log[r]^2+5/4*Log[r]^2*r^-1-25/2*Log[r]^2*r^-1*z2-3*Log[r]^2*(1-r)^-3*z2-Log[r]^2*(1-r)^-2-3*Log[r]^2*(1-r)^-2*z2+19/4*Log[r]^2*(1-r)^-1-11*Log[r]^2*(1-r)^-1*z2+13/2*Log[r]^2*z2-3*Log[r]^2*r+3*Log[r]^2*r^2-5/2*Log[r]^2*Log[1-r]+3/4*Log[r]^2*Log[1-r]*r^-1-25/4*Log[r]^2*Log[1-r]*(1-r)^-1-7*Log[r]^2*Log[1-r]^2*r^-1+3*Log[r]^2*Log[1-r]^2*(1-r)^-1-3/2*Log[r]^2*Log[s^-1*sc2]+3/2*Log[r]^2*Log[s^-1*sc2]*r^-1+3*Log[r]^2*Log[s^-1*sc2]*(1-r)^-1-1/2*Log[r]^2*Log[s^-1*sc2]^2+1/2*Log[r]^2*Log[s^-1*sc2]^2*r^-1+Log[r]^2*Log[s^-1*sc2]^2*(1-r)^-1-13/12*Log[r]^3-3/2*Log[r]^3*r^-1-1/2*Log[r]^3*(1-r)^-2-3/4*Log[r]^3*(1-r)^-1-1/3*Log[r]^3*Log[1-r]+3*Log[r]^3*Log[1-r]*r^-1-2*Log[r]^3*Log[1-r]*(1-r)^-1+5/12*Log[r]^4-Log[r]^4*r^-1-1/8*Log[r]^4*(1-r)^-3-1/8*Log[r]^4*(1-r)^-2-5/12*Log[r]^4*(1-r)^-1+1/2*Log[r]^2*PolyLog[2,r]-1/2*Log[r]^2*PolyLog[2,r]*r^-1-Log[r]^2*PolyLog[2,r]*(1-r)^-1+2*Log[r]*PolyLog[1,2,r]-16*Log[r]*PolyLog[1,2,r]*r^-1-2*Log[r]*PolyLog[1,2,r]*(1-r)^-1-25/2*Log[r]*PolyLog[2,r]+3/2*Log[r]*PolyLog[2,r]*r^-1-8*Log[r]*PolyLog[2,r]*(1-r)^-1+2*Log[r]*PolyLog[3,r]*r^-1-6*Log[r]*PolyLog[3,r]*(1-r)^-1-25/2*PolyLog[1,2,r]-8*PolyLog[1,2,r]*r^-1+3/2*PolyLog[1,2,r]*(1-r)^-1-6*PolyLog[2,r]*r^-1*z2+6*PolyLog[2,r]*(1-r)^-1*z2+25/2*PolyLog[3,r]-3/2*PolyLog[3,r]*r^-1+8*PolyLog[3,r]*(1-r)^-1+2*PolyLog[4,1-r^-1]-18*PolyLog[4,1-r^-1]*r^-1+12*PolyLog[4,1-r^-1]*(1-r)^-1+2*PolyLog[4,1-(1-r)^-1]-4*PolyLog[4,1-(1-r)^-1]*r^-1-2*PolyLog[4,1-(1-r)^-1]*(1-r)^-1-PolyLog[4,1-r]+11*PolyLog[4,1-r]*(1-r)^-1-PolyLog[4,r]+11*PolyLog[4,r]*r^-1)+Nc^-2*Nl*(-3401/324+3401/648*r^-1+1/9*r^-1*z3-55/18*r^-1*z2-72/5*r^-1*z2^2+3401/648*(1-r)^-1+73/9*(1-r)^-1*z3-55/18*(1-r)^-1*z2+336/5*(1-r)^-1*z2^2-506/9*z3-587/9*z2-132/5*z2^2-8*r*z3-281/18*Log[1-r]+18*Log[1-r]*r^-1+128/3*Log[1-r]*r^-1*z2-5/2*Log[1-r]*(1-r)^-1-48*Log[1-r]*(1-r)^-1*z3+4/3*Log[1-r]*(1-r)^-1*z2+24*Log[1-r]*z3-100/3*Log[1-r]*z2+16*Log[1-r]*r+40*Log[1-r]*r*z2+391/18*Log[1-r]^2+9*Log[1-r]^2*r^-2-235/9*Log[1-r]^2*r^-1-1/18*Log[1-r]^2*(1-r)^-1-2/9*Log[1-r]^3+4/9*Log[1-r]^3*r^-1+2/9*Log[1-r]^3*(1-r)^-1-24*Log[1-r]*PolyLog[3,r]+48*Log[1-r]*PolyLog[3,r]*(1-r)^-1-191/27*Log[s^-1*sc2]+191/54*Log[s^-1*sc2]*r^-1-4/3*Log[s^-1*sc2]*r^-1*z2+191/54*Log[s^-1*sc2]*(1-r)^-1-4/3*Log[s^-1*sc2]*(1-r)^-1*z2+8/3*Log[s^-1*sc2]*z2+1/3*Log[s^-1*sc2]*Log[1-r]-Log[s^-1*sc2]*Log[1-r]*(1-r)^-1+1/3*Log[s^-1*sc2]*Log[1-r]^2-2/3*Log[s^-1*sc2]*Log[1-r]^2*r^-1-1/3*Log[s^-1*sc2]*Log[1-r]^2*(1-r)^-1-19/9*Log[s^-1*sc2]^2+19/18*Log[s^-1*sc2]^2*r^-1+19/18*Log[s^-1*sc2]^2*(1-r)^-1-2/9*Log[s^-1*sc2]^3+1/9*Log[s^-1*sc2]^3*r^-1+1/9*Log[s^-1*sc2]^3*(1-r)^-1+7/18*Log[r]-5/2*Log[r]*r^-1+4/3*Log[r]*r^-1*z2+18*Log[r]*(1-r)^-1+128/3*Log[r]*(1-r)^-1*z2+20/3*Log[r]*z2-16*Log[r]*r-40*Log[r]*r*z2-2*Log[r]*Log[1-r]+96*Log[r]*Log[1-r]*r^-1*z2-48*Log[r]*Log[1-r]*(1-r)^-1*z2-24*Log[r]*Log[1-r]*z2+8*Log[r]*Log[1-r]^2-4*Log[r]*Log[1-r]^2*r^-1-4*Log[r]*Log[1-r]^2*r+24*Log[r]*Log[1-r]*PolyLog[2,r]-48*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1+1/3*Log[r]*Log[s^-1*sc2]-Log[r]*Log[s^-1*sc2]*r^-1+391/18*Log[r]^2-1/18*Log[r]^2*r^-1-24*Log[r]^2*r^-1*z2+9*Log[r]^2*(1-r)^-2-235/9*Log[r]^2*(1-r)^-1+24*Log[r]^2*(1-r)^-1*z2-24*Log[r]^2*Log[1-r]+6*Log[r]^2*Log[1-r]^2-24*Log[r]^2*Log[1-r]^2*r^-1+12*Log[r]^2*Log[1-r]^2*(1-r)^-1+1/3*Log[r]^2*Log[s^-1*sc2]-1/3*Log[r]^2*Log[s^-1*sc2]*r^-1-2/3*Log[r]^2*Log[s^-1*sc2]*(1-r)^-1-2/9*Log[r]^3+2/9*Log[r]^3*r^-1+4/9*Log[r]^3*(1-r)^-1+8*Log[r]^3*Log[1-r]*r^-1-8*Log[r]^3*Log[1-r]*(1-r)^-1-2*Log[r]^4*r^-1+2*Log[r]^4*(1-r)^-1+24*Log[r]*PolyLog[1,2,r]-48*Log[r]*PolyLog[1,2,r]*r^-1-56*Log[r]*PolyLog[2,r]+8*Log[r]*PolyLog[2,r]*(1-r)^-1-8*Log[r]*PolyLog[2,r]*r-64*PolyLog[1,2,r]+8*PolyLog[1,2,r]*r^-1+8*PolyLog[1,2,r]*r+48*PolyLog[2,r]*r^-1*z2-48*PolyLog[2,r]*(1-r)^-1*z2+56*PolyLog[3,r]-8*PolyLog[3,r]*(1-r)^-1+8*PolyLog[3,r]*r-48*PolyLog[4,1-r^-1]*r^-1+48*PolyLog[4,1-r^-1]*(1-r)^-1-48*PolyLog[4,1-r]*r^-1+48*PolyLog[4,1-r]*(1-r)^-1+48*PolyLog[4,r]*r^-1-48*PolyLog[4,r]*(1-r)^-1)+Nc^-1*(-9841/324+5587/2592*r^-1+8/9*r^-1*z3-1909/36*r^-1*z2+731/20*r^-1*z2^2+5587/2592*(1-r)^-1-65/18*(1-r)^-1*z3-1909/36*(1-r)^-1*z2+227/4*(1-r)^-1*z2^2+265/18*z3+2185/18*z2-103/5*z2^2+511/8*r-49/2*r*z3-116*r*z2+163/5*r*z2^2-511/8*r^2+30*r^2*z3+116*r^2*z2-201/5*r^2*z2^2+2093/72*Log[1-r]-6*Log[1-r]*r^-2*z2+8*Log[1-r]*r^-1-4*Log[1-r]*r^-1*z3-32/3*Log[1-r]*r^-1*z2-129/8*Log[1-r]*(1-r)^-1-14*Log[1-r]*(1-r)^-1*z3+109/6*Log[1-r]*(1-r)^-1*z2+4*Log[1-r]*z3-181/6*Log[1-r]*z2+37/8*Log[1-r]*r+8*Log[1-r]*r*z3+21/2*Log[1-r]*r*z2-79/18*Log[1-r]^2-3*Log[1-r]^2*r^-3*z2+Log[1-r]^2*r^-2-3*Log[1-r]^2*r^-2*z2+331/36*Log[1-r]^2*r^-1+5*Log[1-r]^2*r^-1*z2+38/9*Log[1-r]^2*(1-r)^-1+10*Log[1-r]^2*(1-r)^-1*z2+19*Log[1-r]^2*z2-5/8*Log[1-r]^2*r-4*Log[1-r]^2*r*z2+11/2*Log[1-r]^2*r^2-13/36*Log[1-r]^3-1/2*Log[1-r]^3*r^-2+17/36*Log[1-r]^3*r^-1+5/18*Log[1-r]^3*(1-r)^-1+13/12*Log[1-r]^3*r+5/6*Log[1-r]^4-1/8*Log[1-r]^4*r^-3-1/8*Log[1-r]^4*r^-2-11/12*Log[1-r]^4*r^-1-7/24*Log[1-r]^4*r-23/2*Log[1-r]^2*PolyLog[2,r]-6*Log[1-r]^2*PolyLog[2,r]*r^-1-7/2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1+1/2*Log[1-r]^2*PolyLog[2,r]*r-2*Log[1-r]*PolyLog[1,2,1-r]+8*Log[1-r]*PolyLog[1,2,1-r]*r^-1+6*Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1-2*Log[1-r]*PolyLog[1,2,1-r]*r-12*Log[1-r]*PolyLog[1,2,r]-10*Log[1-r]*PolyLog[1,2,r]*r^-1-4*Log[1-r]*PolyLog[1,2,r]*(1-r)^-1-8*Log[1-r]*PolyLog[3,r]+18*Log[1-r]*PolyLog[3,r]*r^-1+20*Log[1-r]*PolyLog[3,r]*(1-r)^-1-8*Log[1-r]*PolyLog[3,r]*r-1054/27*Log[s^-1*sc2]+1867/216*Log[s^-1*sc2]*r^-1-5*Log[s^-1*sc2]*r^-1*z3-109/6*Log[s^-1*sc2]*r^-1*z2+1867/216*Log[s^-1*sc2]*(1-r)^-1-5*Log[s^-1*sc2]*(1-r)^-1*z3-109/6*Log[s^-1*sc2]*(1-r)^-1*z2+22*Log[s^-1*sc2]*z3+154/3*Log[s^-1*sc2]*z2+93/2*Log[s^-1*sc2]*r-24*Log[s^-1*sc2]*r*z3-30*Log[s^-1*sc2]*r*z2-93/2*Log[s^-1*sc2]*r^2+24*Log[s^-1*sc2]*r^2*z3+30*Log[s^-1*sc2]*r^2*z2+119/3*Log[s^-1*sc2]*Log[1-r]-14*Log[s^-1*sc2]*Log[1-r]*r^-1+14*Log[s^-1*sc2]*Log[1-r]*r^-1*z2-22*Log[s^-1*sc2]*Log[1-r]*(1-r)^-1+14*Log[s^-1*sc2]*Log[1-r]*(1-r)^-1*z2-28*Log[s^-1*sc2]*Log[1-r]*z2+3/2*Log[s^-1*sc2]*Log[1-r]*r-16/3*Log[s^-1*sc2]*Log[1-r]^2+11/3*Log[s^-1*sc2]*Log[1-r]^2*r^-1+19/3*Log[s^-1*sc2]*Log[1-r]^2*(1-r)^-1+3/2*Log[s^-1*sc2]*Log[1-r]^2*r-2*Log[s^-1*sc2]*Log[1-r]^3+4*Log[s^-1*sc2]*Log[1-r]^3*r^-1+2*Log[s^-1*sc2]*Log[1-r]^3*(1-r)^-1-428/9*Log[s^-1*sc2]^2+160/9*Log[s^-1*sc2]^2*r^-1-35/2*Log[s^-1*sc2]^2*r^-1*z2+160/9*Log[s^-1*sc2]^2*(1-r)^-1-35/2*Log[s^-1*sc2]^2*(1-r)^-1*z2+42*Log[s^-1*sc2]^2*z2+25*Log[s^-1*sc2]^2*r-14*Log[s^-1*sc2]^2*r*z2-25*Log[s^-1*sc2]^2*r^2+14*Log[s^-1*sc2]^2*r^2*z2+35/2*Log[s^-1*sc2]^2*Log[1-r]-6*Log[s^-1*sc2]^2*Log[1-r]*r^-1-27/2*Log[s^-1*sc2]^2*Log[1-r]*(1-r)^-1+1/2*Log[s^-1*sc2]^2*Log[1-r]*r+1/2*Log[s^-1*sc2]^2*Log[1-r]^2-2*Log[s^-1*sc2]^2*Log[1-r]^2*r^-1-3/2*Log[s^-1*sc2]^2*Log[1-r]^2*(1-r)^-1+1/2*Log[s^-1*sc2]^2*Log[1-r]^2*r-151/9*Log[s^-1*sc2]^3+62/9*Log[s^-1*sc2]^3*r^-1+62/9*Log[s^-1*sc2]^3*(1-r)^-1+6*Log[s^-1*sc2]^3*r-6*Log[s^-1*sc2]^3*r^2+4*Log[s^-1*sc2]^3*Log[1-r]-2*Log[s^-1*sc2]^3*Log[1-r]*r^-1-2*Log[s^-1*sc2]^3*Log[1-r]*(1-r)^-1-4*Log[s^-1*sc2]^4+7/4*Log[s^-1*sc2]^4*r^-1+7/4*Log[s^-1*sc2]^4*(1-r)^-1+Log[s^-1*sc2]^4*r-Log[s^-1*sc2]^4*r^2+1213/36*Log[r]-129/8*Log[r]*r^-1+2*Log[r]*r^-1*z3+109/6*Log[r]*r^-1*z2-6*Log[r]*(1-r)^-2*z2+8*Log[r]*(1-r)^-1+4*Log[r]*(1-r)^-1*z3-32/3*Log[r]*(1-r)^-1*z2-16*Log[r]*z3-59/3*Log[r]*z2-37/8*Log[r]*r-21/2*Log[r]*r*z2-36*Log[r]*Log[1-r]+14*Log[r]*Log[1-r]*r^-1-36*Log[r]*Log[1-r]*r^-1*z2+14*Log[r]*Log[1-r]*(1-r)^-1-66*Log[r]*Log[1-r]*(1-r)^-1*z2+36*Log[r]*Log[1-r]*z2+11*Log[r]*Log[1-r]*r+16*Log[r]*Log[1-r]*r*z2-11*Log[r]*Log[1-r]*r^2+7/2*Log[r]*Log[1-r]^2-3*Log[r]*Log[1-r]^2*r^-1-6*Log[r]*Log[1-r]^2*(1-r)^-1-7/2*Log[r]*Log[1-r]^2*r-7/2*Log[r]*Log[1-r]^3-17/3*Log[r]*Log[1-r]^3*r^-1-25/6*Log[r]*Log[1-r]^3*(1-r)^-1+5/6*Log[r]*Log[1-r]^3*r+14*Log[r]*Log[1-r]*PolyLog[2,r]-26*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-12*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-4*Log[r]*Log[1-r]*PolyLog[2,r]*r+247/6*Log[r]*Log[s^-1*sc2]-22*Log[r]*Log[s^-1*sc2]*r^-1+14*Log[r]*Log[s^-1*sc2]*r^-1*z2-14*Log[r]*Log[s^-1*sc2]*(1-r)^-1+14*Log[r]*Log[s^-1*sc2]*(1-r)^-1*z2-28*Log[r]*Log[s^-1*sc2]*z2-3/2*Log[r]*Log[s^-1*sc2]*r-16*Log[r]*Log[s^-1*sc2]*Log[1-r]+12*Log[r]*Log[s^-1*sc2]*Log[1-r]*r^-1+12*Log[r]*Log[s^-1*sc2]*Log[1-r]*(1-r)^-1-2*Log[r]*Log[s^-1*sc2]*Log[1-r]^2+4*Log[r]*Log[s^-1*sc2]*Log[1-r]^2*r^-1+2*Log[r]*Log[s^-1*sc2]*Log[1-r]^2*(1-r)^-1+18*Log[r]*Log[s^-1*sc2]^2-27/2*Log[r]*Log[s^-1*sc2]^2*r^-1-6*Log[r]*Log[s^-1*sc2]^2*(1-r)^-1-1/2*Log[r]*Log[s^-1*sc2]^2*r-4*Log[r]*Log[s^-1*sc2]^2*Log[1-r]+2*Log[r]*Log[s^-1*sc2]^2*Log[1-r]*r^-1+2*Log[r]*Log[s^-1*sc2]^2*Log[1-r]*(1-r)^-1+4*Log[r]*Log[s^-1*sc2]^3-2*Log[r]*Log[s^-1*sc2]^3*r^-1-2*Log[r]*Log[s^-1*sc2]^3*(1-r)^-1+35/72*Log[r]^2+38/9*Log[r]^2*r^-1+7/2*Log[r]^2*r^-1*z2-3*Log[r]^2*(1-r)^-3*z2+Log[r]^2*(1-r)^-2-3*Log[r]^2*(1-r)^-2*z2+331/36*Log[r]^2*(1-r)^-1+2*Log[r]^2*(1-r)^-1*z2+8*Log[r]^2*z2-83/8*Log[r]^2*r-9/2*Log[r]^2*r*z2+11/2*Log[r]^2*r^2-5*Log[r]^2*Log[1-r]-9/4*Log[r]^2*Log[1-r]*r^-1-3/2*Log[r]^2*Log[1-r]*(1-r)^-1+25/4*Log[r]^2*Log[1-r]*r+5*Log[r]^2*Log[1-r]^2-10*Log[r]^2*Log[1-r]^2*r^-1-3/2*Log[r]^2*Log[1-r]^2*(1-r)^-1-4*Log[r]^2*Log[1-r]^2*r-23/6*Log[r]^2*Log[s^-1*sc2]+19/3*Log[r]^2*Log[s^-1*sc2]*r^-1+11/3*Log[r]^2*Log[s^-1*sc2]*(1-r)^-1-3/2*Log[r]^2*Log[s^-1*sc2]*r-2*Log[r]^2*Log[s^-1*sc2]*Log[1-r]+2*Log[r]^2*Log[s^-1*sc2]*Log[1-r]*r^-1+4*Log[r]^2*Log[s^-1*sc2]*Log[1-r]*(1-r)^-1+Log[r]^2*Log[s^-1*sc2]^2-3/2*Log[r]^2*Log[s^-1*sc2]^2*r^-1-2*Log[r]^2*Log[s^-1*sc2]^2*(1-r)^-1-1/2*Log[r]^2*Log[s^-1*sc2]^2*r+13/18*Log[r]^3+5/18*Log[r]^3*r^-1-1/2*Log[r]^3*(1-r)^-2+17/36*Log[r]^3*(1-r)^-1-13/12*Log[r]^3*r+Log[r]^3*Log[1-r]-5/3*Log[r]^3*Log[1-r]*r^-1-17/3*Log[r]^3*Log[1-r]*(1-r)^-1+7/3*Log[r]^3*Log[1-r]*r-2*Log[r]^3*Log[s^-1*sc2]+2*Log[r]^3*Log[s^-1*sc2]*r^-1+4*Log[r]^3*Log[s^-1*sc2]*(1-r)^-1+7/8*Log[r]^4-1/4*Log[r]^4*r^-1-1/8*Log[r]^4*(1-r)^-3-1/8*Log[r]^4*(1-r)^-2-2/3*Log[r]^4*(1-r)^-1-3/8*Log[r]^4*r-Log[r]^2*PolyLog[2,r]-1/2*Log[r]^2*PolyLog[2,r]*r^-1-4*Log[r]^2*PolyLog[2,r]*(1-r)^-1+1/2*Log[r]^2*PolyLog[2,r]*r+12*Log[r]*PolyLog[1,2,r]-14*Log[r]*PolyLog[1,2,r]*r^-1-10*Log[r]*PolyLog[1,2,r]*(1-r)^-1-6*Log[r]*PolyLog[1,2,r]*r-10*Log[r]*PolyLog[2,r]+15/2*Log[r]*PolyLog[2,r]*r^-1+3*Log[r]*PolyLog[2,r]*(1-r)^-1+11/2*Log[r]*PolyLog[2,r]*r+12*Log[r]*PolyLog[3,r]+4*Log[r]*PolyLog[3,r]*r^-1+10*Log[r]*PolyLog[3,r]*(1-r)^-1-9/2*PolyLog[1,2,r]+3*PolyLog[1,2,r]*r^-1+15/2*PolyLog[1,2,r]*(1-r)^-1-11/2*PolyLog[1,2,r]*r+16*PolyLog[2,r]*r^-1*z2-16*PolyLog[2,r]*(1-r)^-1*z2-2*PolyLog[2,r]*z2+4*PolyLog[2,r]*r*z2+10*PolyLog[3,r]-15/2*PolyLog[3,r]*r^-1-3*PolyLog[3,r]*(1-r)^-1-11/2*PolyLog[3,r]*r+4*PolyLog[4,1-r^-1]+14*PolyLog[4,1-r^-1]*(1-r)^-1-14*PolyLog[4,1-r^-1]*r-2*PolyLog[4,1-(1-r)^-1]+8*PolyLog[4,1-(1-r)^-1]*r^-1+6*PolyLog[4,1-(1-r)^-1]*(1-r)^-1-2*PolyLog[4,1-(1-r)^-1]*r-17*PolyLog[4,1-r]-20*PolyLog[4,1-r]*r^-1+PolyLog[4,1-r]*(1-r)^-1-11*PolyLog[4,1-r]*r-28*PolyLog[4,r]+PolyLog[4,r]*r^-1-20*PolyLog[4,r]*(1-r)^-1+11*PolyLog[4,r]*r)+Nl*(+11173/324-3661/324*r^-1+20/9*r^-1*z3+70/9*r^-1*z2+24/5*r^-1*z2^2-3661/324*(1-r)^-1-4/9*(1-r)^-1*z3+70/9*(1-r)^-1*z2-112/5*(1-r)^-1*z2^2+130/9*z3+43/3*z2+44/5*z2^2-4085/162*r+20/9*r*z3+74/9*r*z2+4085/162*r^2+4/9*r^2*z3-74/9*r^2*z2-196/27*Log[1-r]-106/27*Log[1-r]*r^-1-44/3*Log[1-r]*r^-1*z2+173/27*Log[1-r]*(1-r)^-1+16*Log[1-r]*(1-r)^-1*z3-4*Log[1-r]*(1-r)^-1*z2-8*Log[1-r]*z3+16*Log[1-r]*z2-31/18*Log[1-r]*r-12*Log[1-r]*r*z2-11/9*Log[1-r]^2-3*Log[1-r]^2*r^-2+53/9*Log[1-r]^2*r^-1-Log[1-r]^2*(1-r)^-1-49/18*Log[1-r]^2*r+2*Log[1-r]^2*r^2+2/9*Log[1-r]^3*r^-1-2/9*Log[1-r]^3*(1-r)^-1+2/9*Log[1-r]^3*r+8*Log[1-r]*PolyLog[3,r]-16*Log[1-r]*PolyLog[3,r]*(1-r)^-1+658/27*Log[s^-1*sc2]-229/27*Log[s^-1*sc2]*r^-1+4*Log[s^-1*sc2]*r^-1*z2-229/27*Log[s^-1*sc2]*(1-r)^-1+4*Log[s^-1*sc2]*(1-r)^-1*z2-32/3*Log[s^-1*sc2]*z2-418/27*Log[s^-1*sc2]*r+16/3*Log[s^-1*sc2]*r*z2+418/27*Log[s^-1*sc2]*r^2-16/3*Log[s^-1*sc2]*r^2*z2-64/9*Log[s^-1*sc2]*Log[1-r]+20/9*Log[s^-1*sc2]*Log[1-r]*r^-1+38/9*Log[s^-1*sc2]*Log[1-r]*(1-r)^-1-1/3*Log[s^-1*sc2]*Log[1-r]*r+2/3*Log[s^-1*sc2]*Log[1-r]^2-2/3*Log[s^-1*sc2]*Log[1-r]^2*r^-1-1/3*Log[s^-1*sc2]*Log[1-r]^2*r+77/9*Log[s^-1*sc2]^2-29/9*Log[s^-1*sc2]^2*r^-1-29/9*Log[s^-1*sc2]^2*(1-r)^-1-38/9*Log[s^-1*sc2]^2*r+38/9*Log[s^-1*sc2]^2*r^2-4/3*Log[s^-1*sc2]^2*Log[1-r]+2/3*Log[s^-1*sc2]^2*Log[1-r]*r^-1+2/3*Log[s^-1*sc2]^2*Log[1-r]*(1-r)^-1+10/9*Log[s^-1*sc2]^3-4/9*Log[s^-1*sc2]^3*r^-1-4/9*Log[s^-1*sc2]^3*(1-r)^-1-4/9*Log[s^-1*sc2]^3*r+4/9*Log[s^-1*sc2]^3*r^2-485/54*Log[r]+173/27*Log[r]*r^-1-4*Log[r]*r^-1*z2-106/27*Log[r]*(1-r)^-1-44/3*Log[r]*(1-r)^-1*z2+4*Log[r]*z2+31/18*Log[r]*r+12*Log[r]*r*z2+10/9*Log[r]*Log[1-r]-20/9*Log[r]*Log[1-r]*r^-1-32*Log[r]*Log[1-r]*r^-1*z2-20/9*Log[r]*Log[1-r]*(1-r)^-1+16*Log[r]*Log[1-r]*(1-r)^-1*z2+8*Log[r]*Log[1-r]*z2+4*Log[r]*Log[1-r]*r-4*Log[r]*Log[1-r]*r^2-4*Log[r]*Log[1-r]^2+2*Log[r]*Log[1-r]^2*r^-1+2/3*Log[r]*Log[1-r]^2*(1-r)^-1+4/3*Log[r]*Log[1-r]^2*r-8*Log[r]*Log[1-r]*PolyLog[2,r]+16*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-67/9*Log[r]*Log[s^-1*sc2]+38/9*Log[r]*Log[s^-1*sc2]*r^-1+20/9*Log[r]*Log[s^-1*sc2]*(1-r)^-1+1/3*Log[r]*Log[s^-1*sc2]*r+8/3*Log[r]*Log[s^-1*sc2]*Log[1-r]-4/3*Log[r]*Log[s^-1*sc2]*Log[1-r]*r^-1-4/3*Log[r]*Log[s^-1*sc2]*Log[1-r]*(1-r)^-1-4/3*Log[r]*Log[s^-1*sc2]^2+2/3*Log[r]*Log[s^-1*sc2]^2*r^-1+2/3*Log[r]*Log[s^-1*sc2]^2*(1-r)^-1-35/18*Log[r]^2-Log[r]^2*r^-1+8*Log[r]^2*r^-1*z2-3*Log[r]^2*(1-r)^-2+53/9*Log[r]^2*(1-r)^-1-8*Log[r]^2*(1-r)^-1*z2-23/18*Log[r]^2*r+2*Log[r]^2*r^2+8*Log[r]^2*Log[1-r]-2*Log[r]^2*Log[1-r]^2+8*Log[r]^2*Log[1-r]^2*r^-1-4*Log[r]^2*Log[1-r]^2*(1-r)^-1+1/3*Log[r]^2*Log[s^-1*sc2]-2/3*Log[r]^2*Log[s^-1*sc2]*(1-r)^-1+1/3*Log[r]^2*Log[s^-1*sc2]*r+2/9*Log[r]^3-2/9*Log[r]^3*r^-1+2/9*Log[r]^3*(1-r)^-1-2/9*Log[r]^3*r-8/3*Log[r]^3*Log[1-r]*r^-1+8/3*Log[r]^3*Log[1-r]*(1-r)^-1+2/3*Log[r]^4*r^-1-2/3*Log[r]^4*(1-r)^-1-8*Log[r]*PolyLog[1,2,r]+16*Log[r]*PolyLog[1,2,r]*r^-1+64/3*Log[r]*PolyLog[2,r]-4/3*Log[r]*PolyLog[2,r]*r^-1-4*Log[r]*PolyLog[2,r]*(1-r)^-1+8/3*Log[r]*PolyLog[2,r]*r+24*PolyLog[1,2,r]-4*PolyLog[1,2,r]*r^-1-4/3*PolyLog[1,2,r]*(1-r)^-1-8/3*PolyLog[1,2,r]*r-16*PolyLog[2,r]*r^-1*z2+16*PolyLog[2,r]*(1-r)^-1*z2-64/3*PolyLog[3,r]+4/3*PolyLog[3,r]*r^-1+4*PolyLog[3,r]*(1-r)^-1-8/3*PolyLog[3,r]*r+16*PolyLog[4,1-r^-1]*r^-1-16*PolyLog[4,1-r^-1]*(1-r)^-1+16*PolyLog[4,1-r]*r^-1-16*PolyLog[4,1-r]*(1-r)^-1-16*PolyLog[4,r]*r^-1+16*PolyLog[4,r]*(1-r)^-1)+Nc*(-152371/1296+117791/2592*r^-1-517/18*r^-1*z3+493/18*r^-1*z2+337/20*r^-1*z2^2+117791/2592*(1-r)^-1-440/9*(1-r)^-1*z3+493/18*(1-r)^-1*z2-27/4*(1-r)^-1*z2^2+2113/18*z3-461/2*z2+217/10*z2^2+11363/162*r-197/9*r*z3+478/9*r*z2-984/5*r*z2^2-11363/162*r^2+410/9*r^2*z3-478/9*r^2*z2+718/5*r^2*z2^2+7649/216*Log[1-r]+6*Log[1-r]*r^-2*z2-377/27*Log[1-r]*r^-1-4*Log[1-r]*r^-1*z3-103*Log[1-r]*r^-1*z2-2683/216*Log[1-r]*(1-r)^-1+78*Log[1-r]*(1-r)^-1*z3-13/2*Log[1-r]*(1-r)^-1*z2-60*Log[1-r]*z3+1181/6*Log[1-r]*z2-268/9*Log[1-r]*r-32*Log[1-r]*r*z3-356/3*Log[1-r]*r*z2+28*Log[1-r]*r^2*z3-1021/36*Log[1-r]^2+3*Log[1-r]^2*r^-3*z2-Log[1-r]^2*r^-2-15*Log[1-r]^2*r^-2*z2+799/36*Log[1-r]^2*r^-1+99*Log[1-r]^2*r^-1*z2-19/4*Log[1-r]^2*(1-r)^-1+5*Log[1-r]^2*(1-r)^-1*z2-92*Log[1-r]^2*z2+241/18*Log[1-r]^2*r-24*Log[1-r]^2*r*z2+1/2*Log[1-r]^2*r^2+18*Log[1-r]^2*r^2*z2-Log[1-r]^3+1/2*Log[1-r]^3*r^-2-137/36*Log[1-r]^3*r^-1+49/18*Log[1-r]^3*(1-r)^-1-1/18*Log[1-r]^3*r+5/4*Log[1-r]^4+1/8*Log[1-r]^4*r^-3-5/8*Log[1-r]^4*r^-2+5/2*Log[1-r]^4*r^-1+1/6*Log[1-r]^4*(1-r)^-1-127/24*Log[1-r]^4*r+11/6*Log[1-r]^4*r^2+85/2*Log[1-r]^2*PolyLog[2,r]-33*Log[1-r]^2*PolyLog[2,r]*r^-1-5/2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1+37/2*Log[1-r]^2*PolyLog[2,r]*r-18*Log[1-r]^2*PolyLog[2,r]*r^2-6*Log[1-r]*PolyLog[1,2,1-r]+12*Log[1-r]*PolyLog[1,2,1-r]*r^-1-2*Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1-2*Log[1-r]*PolyLog[1,2,1-r]*r+8*Log[1-r]*PolyLog[1,2,1-r]*r^2+48*Log[1-r]*PolyLog[1,2,r]-44*Log[1-r]*PolyLog[1,2,r]*r^-1-2*Log[1-r]*PolyLog[1,2,r]*(1-r)^-1+32*Log[1-r]*PolyLog[1,2,r]*r-36*Log[1-r]*PolyLog[1,2,r]*r^2+38*Log[1-r]*PolyLog[3,r]+36*Log[1-r]*PolyLog[3,r]*r^-1-72*Log[1-r]*PolyLog[3,r]*(1-r)^-1-16*Log[1-r]*PolyLog[3,r]*r+8*Log[1-r]*PolyLog[3,r]*r^2-6433/108*Log[s^-1*sc2]+5915/216*Log[s^-1*sc2]*r^-1-10*Log[s^-1*sc2]*r^-1*z3+13/2*Log[s^-1*sc2]*r^-1*z2+5915/216*Log[s^-1*sc2]*(1-r)^-1-10*Log[s^-1*sc2]*(1-r)^-1*z3+13/2*Log[s^-1*sc2]*(1-r)^-1*z2+22*Log[s^-1*sc2]*z3-103/3*Log[s^-1*sc2]*z2+358/27*Log[s^-1*sc2]*r-4*Log[s^-1*sc2]*r*z3+128/3*Log[s^-1*sc2]*r*z2-358/27*Log[s^-1*sc2]*r^2+4*Log[s^-1*sc2]*r^2*z3-128/3*Log[s^-1*sc2]*r^2*z2-253/18*Log[s^-1*sc2]*Log[1-r]-8/9*Log[s^-1*sc2]*Log[1-r]*r^-1-14*Log[s^-1*sc2]*Log[1-r]*r^-1*z2+281/18*Log[s^-1*sc2]*Log[1-r]*(1-r)^-1-28*Log[s^-1*sc2]*Log[1-r]*(1-r)^-1*z2+42*Log[s^-1*sc2]*Log[1-r]*z2-31/6*Log[s^-1*sc2]*Log[1-r]*r-32*Log[s^-1*sc2]*Log[1-r]*r^2+28*Log[s^-1*sc2]*Log[1-r]*r^2*z2+83/6*Log[s^-1*sc2]*Log[1-r]^2+2/3*Log[s^-1*sc2]*Log[1-r]^2*r^-1-27/2*Log[s^-1*sc2]*Log[1-r]^2*(1-r)^-1+25/3*Log[s^-1*sc2]*Log[1-r]^2*r-16*Log[s^-1*sc2]*Log[1-r]^3+4*Log[s^-1*sc2]*Log[1-r]^3*r^-1+14*Log[s^-1*sc2]*Log[1-r]^3*r+421/9*Log[s^-1*sc2]^2-391/36*Log[s^-1*sc2]^2*r^-1+49/2*Log[s^-1*sc2]^2*r^-1*z2-391/36*Log[s^-1*sc2]^2*(1-r)^-1+49/2*Log[s^-1*sc2]^2*(1-r)^-1*z2-77*Log[s^-1*sc2]^2*z2-469/9*Log[s^-1*sc2]^2*r+56*Log[s^-1*sc2]^2*r*z2+469/9*Log[s^-1*sc2]^2*r^2-56*Log[s^-1*sc2]^2*r^2*z2-145/6*Log[s^-1*sc2]^2*Log[1-r]+7/3*Log[s^-1*sc2]^2*Log[1-r]*r^-1+113/6*Log[s^-1*sc2]^2*Log[1-r]*(1-r)^-1-4*Log[s^-1*sc2]^2*Log[1-r]*r-12*Log[s^-1*sc2]^2*Log[1-r]*r^2-27/2*Log[s^-1*sc2]^2*Log[1-r]^2+Log[s^-1*sc2]^2*Log[1-r]^2*r^-1-9/2*Log[s^-1*sc2]^2*Log[1-r]^2*(1-r)^-1+65/2*Log[s^-1*sc2]^2*Log[1-r]^2*r-16*Log[s^-1*sc2]^2*Log[1-r]^2*r^2+242/9*Log[s^-1*sc2]^3-145/18*Log[s^-1*sc2]^3*r^-1-145/18*Log[s^-1*sc2]^3*(1-r)^-1-194/9*Log[s^-1*sc2]^3*r+194/9*Log[s^-1*sc2]^3*r^2-14*Log[s^-1*sc2]^3*Log[1-r]+6*Log[s^-1*sc2]^3*Log[1-r]*r^-1+8*Log[s^-1*sc2]^3*Log[1-r]*(1-r)^-1-4*Log[s^-1*sc2]^3*Log[1-r]*r^2+21/2*Log[s^-1*sc2]^4-15/4*Log[s^-1*sc2]^4*r^-1-15/4*Log[s^-1*sc2]^4*(1-r)^-1-6*Log[s^-1*sc2]^4*r+6*Log[s^-1*sc2]^4*r^2+1217/216*Log[r]-2683/216*Log[r]*r^-1+4*Log[r]*r^-1*z3-13/2*Log[r]*r^-1*z2+6*Log[r]*(1-r)^-2*z2-377/27*Log[r]*(1-r)^-1-12*Log[r]*(1-r)^-1*z3-103*Log[r]*(1-r)^-1*z2+10*Log[r]*z3+469/6*Log[r]*z2+268/9*Log[r]*r+16*Log[r]*r*z3+356/3*Log[r]*r*z2+368/9*Log[r]*Log[1-r]+8/9*Log[r]*Log[1-r]*r^-1-62*Log[r]*Log[1-r]*r^-1*z2+8/9*Log[r]*Log[1-r]*(1-r)^-1+62*Log[r]*Log[1-r]*(1-r)^-1*z2-14*Log[r]*Log[1-r]*z2+Log[r]*Log[1-r]*r+80*Log[r]*Log[1-r]*r*z2-Log[r]*Log[1-r]*r^2-307/12*Log[r]*Log[1-r]^2+107/12*Log[r]*Log[1-r]^2*r^-1+7/3*Log[r]*Log[1-r]^2*(1-r)^-1+59/6*Log[r]*Log[1-r]^2*r+145/6*Log[r]*Log[1-r]^3-49/3*Log[r]*Log[1-r]^3*r^-1-5/2*Log[r]*Log[1-r]^3*(1-r)^-1+73/6*Log[r]*Log[1-r]^3*r-22/3*Log[r]*Log[1-r]^3*r^2-16*Log[r]*Log[1-r]*PolyLog[2,r]+38*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-2*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-28*Log[r]*Log[1-r]*PolyLog[2,r]*r-8*Log[r]*Log[1-r]*PolyLog[2,r]*r^2-461/9*Log[r]*Log[s^-1*sc2]+281/18*Log[r]*Log[s^-1*sc2]*r^-1-28*Log[r]*Log[s^-1*sc2]*r^-1*z2-8/9*Log[r]*Log[s^-1*sc2]*(1-r)^-1-14*Log[r]*Log[s^-1*sc2]*(1-r)^-1*z2+70*Log[r]*Log[s^-1*sc2]*z2+415/6*Log[r]*Log[s^-1*sc2]*r-56*Log[r]*Log[s^-1*sc2]*r*z2-32*Log[r]*Log[s^-1*sc2]*r^2+28*Log[r]*Log[s^-1*sc2]*r^2*z2+52/3*Log[r]*Log[s^-1*sc2]*Log[1-r]-14/3*Log[r]*Log[s^-1*sc2]*Log[1-r]*r^-1-14/3*Log[r]*Log[s^-1*sc2]*Log[1-r]*(1-r)^-1+14*Log[r]*Log[s^-1*sc2]*Log[1-r]^2-4*Log[r]*Log[s^-1*sc2]*Log[1-r]^2*r^-1+10*Log[r]*Log[s^-1*sc2]*Log[1-r]^2*(1-r)^-1-44*Log[r]*Log[s^-1*sc2]*Log[1-r]^2*r-241/6*Log[r]*Log[s^-1*sc2]^2+113/6*Log[r]*Log[s^-1*sc2]^2*r^-1+7/3*Log[r]*Log[s^-1*sc2]^2*(1-r)^-1+28*Log[r]*Log[s^-1*sc2]^2*r-12*Log[r]*Log[s^-1*sc2]^2*r^2+44*Log[r]*Log[s^-1*sc2]^2*Log[1-r]-14*Log[r]*Log[s^-1*sc2]^2*Log[1-r]*r^-1-14*Log[r]*Log[s^-1*sc2]^2*Log[1-r]*(1-r)^-1-32*Log[r]*Log[s^-1*sc2]^2*Log[1-r]*r+32*Log[r]*Log[s^-1*sc2]^2*Log[1-r]*r^2-18*Log[r]*Log[s^-1*sc2]^3+8*Log[r]*Log[s^-1*sc2]^3*r^-1+6*Log[r]*Log[s^-1*sc2]^3*(1-r)^-1+8*Log[r]*Log[s^-1*sc2]^3*r-4*Log[r]*Log[s^-1*sc2]^3*r^2-521/36*Log[r]^2-19/4*Log[r]^2*r^-1+93/2*Log[r]^2*r^-1*z2+3*Log[r]^2*(1-r)^-3*z2-Log[r]^2*(1-r)^-2-15*Log[r]^2*(1-r)^-2*z2+799/36*Log[r]^2*(1-r)^-1+22*Log[r]^2*(1-r)^-1*z2-47*Log[r]^2*z2-259/18*Log[r]^2*r-21/2*Log[r]^2*r*z2+1/2*Log[r]^2*r^2+3/2*Log[r]^2*Log[1-r]+33/4*Log[r]^2*Log[1-r]*r^-1+19/4*Log[r]^2*Log[1-r]*(1-r)^-1+2*Log[r]^2*Log[1-r]*r-3/2*Log[r]^2*Log[1-r]^2+27*Log[r]^2*Log[1-r]^2*r^-1-15*Log[r]^2*Log[1-r]^2*(1-r)^-1-20*Log[r]^2*Log[1-r]^2*r-2*Log[r]^2*Log[1-r]^2*r^2+133/6*Log[r]^2*Log[s^-1*sc2]-27/2*Log[r]^2*Log[s^-1*sc2]*r^-1+2/3*Log[r]^2*Log[s^-1*sc2]*(1-r)^-1-25/3*Log[r]^2*Log[s^-1*sc2]*r-30*Log[r]^2*Log[s^-1*sc2]*Log[1-r]+10*Log[r]^2*Log[s^-1*sc2]*Log[1-r]*r^-1-4*Log[r]^2*Log[s^-1*sc2]*Log[1-r]*(1-r)^-1+44*Log[r]^2*Log[s^-1*sc2]*Log[1-r]*r+3*Log[r]^2*Log[s^-1*sc2]^2-9/2*Log[r]^2*Log[s^-1*sc2]^2*r^-1+Log[r]^2*Log[s^-1*sc2]^2*(1-r)^-1-1/2*Log[r]^2*Log[s^-1*sc2]^2*r-16*Log[r]^2*Log[s^-1*sc2]^2*r^2-19/18*Log[r]^3+49/18*Log[r]^3*r^-1+1/2*Log[r]^3*(1-r)^-2-137/36*Log[r]^3*(1-r)^-1+1/18*Log[r]^3*r+16/3*Log[r]^3*Log[1-r]-47/3*Log[r]^3*Log[1-r]*r^-1+28/3*Log[r]^3*Log[1-r]*(1-r)^-1+31/3*Log[r]^3*Log[1-r]*r-22/3*Log[r]^3*Log[1-r]*r^2-2*Log[r]^3*Log[s^-1*sc2]+4*Log[r]^3*Log[s^-1*sc2]*(1-r)^-1-14*Log[r]^3*Log[s^-1*sc2]*r-37/24*Log[r]^4+23/6*Log[r]^4*r^-1+1/8*Log[r]^4*(1-r)^-3-5/8*Log[r]^4*(1-r)^-2-7/6*Log[r]^4*(1-r)^-1+7/24*Log[r]^4*r+11/6*Log[r]^4*r^2+Log[r]^2*PolyLog[2,r]+1/2*Log[r]^2*PolyLog[2,r]*r^-1-11*Log[r]^2*PolyLog[2,r]*(1-r)^-1+45/2*Log[r]^2*PolyLog[2,r]*r-18*Log[r]^2*PolyLog[2,r]*r^2-30*Log[r]*PolyLog[1,2,r]+70*Log[r]*PolyLog[1,2,r]*r^-1-24*Log[r]*PolyLog[1,2,r]*(1-r)^-1-14*Log[r]*PolyLog[1,2,r]*r+69/2*Log[r]*PolyLog[2,r]+71/6*Log[r]*PolyLog[2,r]*r^-1-25/3*Log[r]*PolyLog[2,r]*(1-r)^-1+71/3*Log[r]*PolyLog[2,r]*r-44*Log[r]*PolyLog[3,r]+2*Log[r]*PolyLog[3,r]*r^-1+44*Log[r]*PolyLog[3,r]*(1-r)^-1-40*Log[r]*PolyLog[3,r]*r+36*Log[r]*PolyLog[3,r]*r^2+349/6*PolyLog[1,2,r]-25/3*PolyLog[1,2,r]*r^-1+71/6*PolyLog[1,2,r]*(1-r)^-1-71/3*PolyLog[1,2,r]*r+38*PolyLog[2,r]*r^-1*z2-38*PolyLog[2,r]*(1-r)^-1*z2-42*PolyLog[2,r]*z2+84*PolyLog[2,r]*r*z2-69/2*PolyLog[3,r]-71/6*PolyLog[3,r]*r^-1+25/3*PolyLog[3,r]*(1-r)^-1-71/3*PolyLog[3,r]*r+16*PolyLog[4,1-r^-1]+86*PolyLog[4,1-r^-1]*r^-1-76*PolyLog[4,1-r^-1]*(1-r)^-1-46*PolyLog[4,1-r^-1]*r+8*PolyLog[4,1-r^-1]*r^2-6*PolyLog[4,1-(1-r)^-1]+12*PolyLog[4,1-(1-r)^-1]*r^-1-2*PolyLog[4,1-(1-r)^-1]*(1-r)^-1-2*PolyLog[4,1-(1-r)^-1]*r+8*PolyLog[4,1-(1-r)^-1]*r^2+107*PolyLog[4,1-r]+8*PolyLog[4,1-r]*r^-1-79*PolyLog[4,1-r]*(1-r)^-1-7*PolyLog[4,1-r]*r-36*PolyLog[4,1-r]*r^2+64*PolyLog[4,r]-79*PolyLog[4,r]*r^-1+8*PolyLog[4,r]*(1-r)^-1+79*PolyLog[4,r]*r-36*PolyLog[4,r]*r^2)+Nc*Nl^2*(+2/9*r-2/9*r^2)+Nc^2*Nl*(-589/27+1307/216*r^-1-7/3*r^-1*z3-85/18*r^-1*z2-12/5*r^-1*z2^2+1307/216*(1-r)^-1-(1-r)^-1*z3-85/18*(1-r)^-1*z2+56/5*(1-r)^-1*z2^2+104/9*z2-38/5*z2^2+839/54*r-4/3*r*z3-242/9*r*z2-34/5*r*z2^2-839/54*r^2+20/3*r^2*z3+242/9*r^2*z2+427/54*Log[1-r]-211/54*Log[1-r]*(1-r)^-1-8*Log[1-r]*(1-r)^-1*z3+8/3*Log[1-r]*(1-r)^-1*z2+8*Log[1-r]*z3-16/3*Log[1-r]*z2+35/18*Log[1-r]*r+4*Log[1-r]*r*z3+40/3*Log[1-r]*r*z2+112/27*Log[1-r]*r^2-8*Log[1-r]*r^2*z2-89/18*Log[1-r]^2+2*Log[1-r]^2*r^-1+19/18*Log[1-r]^2*(1-r)^-1+11/18*Log[1-r]^2*r-4/9*Log[1-r]^3+8/9*Log[1-r]^3*r-4/9*Log[1-r]^3*r^2-8*Log[1-r]*PolyLog[3,r]+8*Log[1-r]*PolyLog[3,r]*(1-r)^-1-4*Log[1-r]*PolyLog[3,r]*r-175/9*Log[s^-1*sc2]+89/18*Log[s^-1*sc2]*r^-1-8/3*Log[s^-1*sc2]*r^-1*z2+89/18*Log[s^-1*sc2]*(1-r)^-1-8/3*Log[s^-1*sc2]*(1-r)^-1*z2+32/3*Log[s^-1*sc2]*z2+166/9*Log[s^-1*sc2]*r-32/3*Log[s^-1*sc2]*r*z2-166/9*Log[s^-1*sc2]*r^2+32/3*Log[s^-1*sc2]*r^2*z2+29/9*Log[s^-1*sc2]*Log[1-r]-29/9*Log[s^-1*sc2]*Log[1-r]*(1-r)^-1+5/3*Log[s^-1*sc2]*Log[1-r]*r+40/9*Log[s^-1*sc2]*Log[1-r]*r^2+1/3*Log[s^-1*sc2]*Log[1-r]^2+1/3*Log[s^-1*sc2]*Log[1-r]^2*(1-r)^-1-4/3*Log[s^-1*sc2]*Log[1-r]^2*r-26/3*Log[s^-1*sc2]^2+13/6*Log[s^-1*sc2]^2*r^-1+13/6*Log[s^-1*sc2]^2*(1-r)^-1+26/3*Log[s^-1*sc2]^2*r-26/3*Log[s^-1*sc2]^2*r^2+2/3*Log[s^-1*sc2]^2*Log[1-r]-2/3*Log[s^-1*sc2]^2*Log[1-r]*(1-r)^-1+4/3*Log[s^-1*sc2]^2*Log[1-r]*r^2-4/3*Log[s^-1*sc2]^3+1/3*Log[s^-1*sc2]^3*r^-1+1/3*Log[s^-1*sc2]^3*(1-r)^-1+4/3*Log[s^-1*sc2]^3*r-4/3*Log[s^-1*sc2]^3*r^2+14*Log[r]-211/54*Log[r]*r^-1+8/3*Log[r]*r^-1*z2-553/54*Log[r]*r+8/3*Log[r]*r*z2+112/27*Log[r]*r^2-8*Log[r]*r^2*z2+16*Log[r]*Log[1-r]*r^-1*z2-8*Log[r]*Log[1-r]*(1-r)^-1*z2-16*Log[r]*Log[1-r]*z2+12*Log[r]*Log[1-r]*r*z2+12*Log[r]*Log[1-r]*PolyLog[2,r]-8*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-4*Log[r]*Log[1-r]*PolyLog[2,r]*r+28/3*Log[r]*Log[s^-1*sc2]-29/9*Log[r]*Log[s^-1*sc2]*r^-1-95/9*Log[r]*Log[s^-1*sc2]*r+40/9*Log[r]*Log[s^-1*sc2]*r^2+2*Log[r]*Log[s^-1*sc2]^2-2/3*Log[r]*Log[s^-1*sc2]^2*r^-1-8/3*Log[r]*Log[s^-1*sc2]^2*r+4/3*Log[r]*Log[s^-1*sc2]^2*r^2-13/3*Log[r]^2+19/18*Log[r]^2*r^-1-4*Log[r]^2*r^-1*z2+2*Log[r]^2*(1-r)^-1+4*Log[r]^2*(1-r)^-1*z2+2*Log[r]^2*z2-11/18*Log[r]^2*r-4*Log[r]^2*r*z2-2*Log[r]^2*Log[1-r]-2/3*Log[r]^2*Log[1-r]*r^-1+4/3*Log[r]^2*Log[1-r]*r+4/3*Log[r]^2*Log[1-r]*r^2+4*Log[r]^2*Log[1-r]^2-4*Log[r]^2*Log[1-r]^2*r^-1+2*Log[r]^2*Log[1-r]^2*(1-r)^-1-3*Log[r]^2*Log[1-r]^2*r-Log[r]^2*Log[s^-1*sc2]+1/3*Log[r]^2*Log[s^-1*sc2]*r^-1+4/3*Log[r]^2*Log[s^-1*sc2]*r-4/9*Log[r]^3*r^2-2/3*Log[r]^3*Log[1-r]+4/3*Log[r]^3*Log[1-r]*r^-1-4/3*Log[r]^3*Log[1-r]*(1-r)^-1+4/3*Log[r]^3*Log[1-r]*r+1/6*Log[r]^4-1/3*Log[r]^4*r^-1+1/3*Log[r]^4*(1-r)^-1-1/3*Log[r]^4*r+12*Log[r]*PolyLog[1,2,r]-8*Log[r]*PolyLog[1,2,r]*r^-1-4*Log[r]*PolyLog[1,2,r]*r-4*Log[r]*PolyLog[2,r]-4/3*Log[r]*PolyLog[2,r]*r^-1+8/3*Log[r]*PolyLog[2,r]*r+8/3*Log[r]*PolyLog[2,r]*r^2+4/3*PolyLog[1,2,r]-4/3*PolyLog[1,2,r]*(1-r)^-1-8*PolyLog[1,2,r]*r+8/3*PolyLog[1,2,r]*r^2+8*PolyLog[2,r]*r^-1*z2-8*PolyLog[2,r]*(1-r)^-1*z2-4*PolyLog[2,r]*z2+8*PolyLog[2,r]*r*z2+4*PolyLog[3,r]+4/3*PolyLog[3,r]*r^-1-8/3*PolyLog[3,r]*r-8/3*PolyLog[3,r]*r^2+4*PolyLog[4,1-r^-1]-8*PolyLog[4,1-r^-1]*r^-1+8*PolyLog[4,1-r^-1]*(1-r)^-1-8*PolyLog[4,1-r^-1]*r+4*PolyLog[4,1-r]-8*PolyLog[4,1-r]*r^-1+8*PolyLog[4,1-r]*(1-r)^-1-8*PolyLog[4,1-r]*r-4*PolyLog[4,r]+8*PolyLog[4,r]*r^-1-8*PolyLog[4,r]*(1-r)^-1+8*PolyLog[4,r]*r)+Nc^3*(+3688/27-30569/864*r^-1+52/3*r^-1*z3+257/36*r^-1*z2+97/4*r^-1*z2^2-30569/864*(1-r)^-1+23/2*(1-r)^-1*z3+257/36*(1-r)^-1*z2-191/20*(1-r)^-1*z2^2-85/2*z3-146/9*z2-62*z2^2-26441/216*r+173/6*r*z3+716/9*r*z2+561/5*r*z2^2+26441/216*r^2-128/3*r^2*z3-716/9*r^2*z2-77*r^2*z2^2-6031/216*Log[1-r]+6*Log[1-r]*r^-2*z2-27*Log[1-r]*r^-1*z2+3979/216*Log[1-r]*(1-r)^-1+10*Log[1-r]*(1-r)^-1*z3-25/6*Log[1-r]*(1-r)^-1*z2+2*Log[1-r]*z3+401/6*Log[1-r]*z2-317/72*Log[1-r]*r-40*Log[1-r]*r*z3-587/6*Log[1-r]*r*z2-808/27*Log[1-r]*r^2+32*Log[1-r]*r^2*z3+44*Log[1-r]*r^2*z2+343/36*Log[1-r]^2+3*Log[1-r]^2*r^-3*z2-15*Log[1-r]^2*r^-2*z2-17/4*Log[1-r]^2*r^-1+33*Log[1-r]^2*r^-1*z2-13/18*Log[1-r]^2*(1-r)^-1-47*Log[1-r]^2*z2-275/72*Log[1-r]^2*r+40*Log[1-r]^2*r*z2-14*Log[1-r]^2*r^2*z2+58/9*Log[1-r]^3+1/2*Log[1-r]^3*r^-2-9/4*Log[1-r]^3*r^-1-3/2*Log[1-r]^3*(1-r)^-1-101/36*Log[1-r]^3*r+22/9*Log[1-r]^3*r^2-41/24*Log[1-r]^4+1/8*Log[1-r]^4*r^-3-5/8*Log[1-r]^4*r^-2+11/8*Log[1-r]^4*r^-1+1/2*Log[1-r]^4*(1-r)^-1+1/6*Log[1-r]^4*r-5/6*Log[1-r]^4*r^2-5/2*Log[1-r]^2*PolyLog[2,r]-1/2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1+6*Log[1-r]^2*PolyLog[2,r]*r-2*Log[1-r]^2*PolyLog[2,r]*r^2-18*Log[1-r]*PolyLog[1,2,1-r]+6*Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1+24*Log[1-r]*PolyLog[1,2,1-r]*r-24*Log[1-r]*PolyLog[1,2,1-r]*r^2-4*Log[1-r]*PolyLog[1,2,r]+8*Log[1-r]*PolyLog[1,2,r]*r-4*Log[1-r]*PolyLog[1,2,r]*r^2+2*Log[1-r]*PolyLog[3,r]-14*Log[1-r]*PolyLog[3,r]*(1-r)^-1+40*Log[1-r]*PolyLog[3,r]*r-24*Log[1-r]*PolyLog[3,r]*r^2+1859/18*Log[s^-1*sc2]-1865/72*Log[s^-1*sc2]*r^-1+9*Log[s^-1*sc2]*r^-1*z3+25/6*Log[s^-1*sc2]*r^-1*z2-1865/72*Log[s^-1*sc2]*(1-r)^-1+9*Log[s^-1*sc2]*(1-r)^-1*z3+25/6*Log[s^-1*sc2]*(1-r)^-1*z2-36*Log[s^-1*sc2]*z3-50/3*Log[s^-1*sc2]*z2-1841/18*Log[s^-1*sc2]*r+36*Log[s^-1*sc2]*r*z3+50/3*Log[s^-1*sc2]*r*z2+1841/18*Log[s^-1*sc2]*r^2-36*Log[s^-1*sc2]*r^2*z3-50/3*Log[s^-1*sc2]*r^2*z2-17/9*Log[s^-1*sc2]*Log[1-r]+17/9*Log[s^-1*sc2]*Log[1-r]*(1-r)^-1+14*Log[s^-1*sc2]*Log[1-r]*(1-r)^-1*z2-14*Log[s^-1*sc2]*Log[1-r]*z2+1/3*Log[s^-1*sc2]*Log[1-r]*r-52/9*Log[s^-1*sc2]*Log[1-r]*r^2-28*Log[s^-1*sc2]*Log[1-r]*r^2*z2-19/3*Log[s^-1*sc2]*Log[1-r]^2+17/3*Log[s^-1*sc2]*Log[1-r]^2*(1-r)^-1-26/3*Log[s^-1*sc2]*Log[1-r]^2*r-2*Log[s^-1*sc2]*Log[1-r]^3-2*Log[s^-1*sc2]*Log[1-r]^3*(1-r)^-1+8*Log[s^-1*sc2]*Log[1-r]^3*r+37/6*Log[s^-1*sc2]^2-7/6*Log[s^-1*sc2]^2*r^-1-21/2*Log[s^-1*sc2]^2*r^-1*z2-7/6*Log[s^-1*sc2]^2*(1-r)^-1-21/2*Log[s^-1*sc2]^2*(1-r)^-1*z2+42*Log[s^-1*sc2]^2*z2-32/3*Log[s^-1*sc2]^2*r-42*Log[s^-1*sc2]^2*r*z2+32/3*Log[s^-1*sc2]^2*r^2+42*Log[s^-1*sc2]^2*r^2*z2+41/6*Log[s^-1*sc2]^2*Log[1-r]-41/6*Log[s^-1*sc2]^2*Log[1-r]*(1-r)^-1+15/2*Log[s^-1*sc2]^2*Log[1-r]*r+14/3*Log[s^-1*sc2]^2*Log[1-r]*r^2-5/2*Log[s^-1*sc2]^2*Log[1-r]^2+11/2*Log[s^-1*sc2]^2*Log[1-r]^2*(1-r)^-1-6*Log[s^-1*sc2]^2*Log[1-r]^2*r-8*Log[s^-1*sc2]^2*Log[1-r]^2*r^2-32/3*Log[s^-1*sc2]^3+8/3*Log[s^-1*sc2]^3*r^-1+8/3*Log[s^-1*sc2]^3*(1-r)^-1+32/3*Log[s^-1*sc2]^3*r-32/3*Log[s^-1*sc2]^3*r^2+6*Log[s^-1*sc2]^3*Log[1-r]-6*Log[s^-1*sc2]^3*Log[1-r]*(1-r)^-1+12*Log[s^-1*sc2]^3*Log[1-r]*r^2-9*Log[s^-1*sc2]^4+9/4*Log[s^-1*sc2]^4*r^-1+9/4*Log[s^-1*sc2]^4*(1-r)^-1+9*Log[s^-1*sc2]^4*r-9*Log[s^-1*sc2]^4*r^2-249/4*Log[r]+3979/216*Log[r]*r^-1-4*Log[r]*r^-1*z3-25/6*Log[r]*r^-1*z2+6*Log[r]*(1-r)^-2*z2-27*Log[r]*(1-r)^-1*z2+12*Log[r]*z3+13*Log[r]*z2+13879/216*Log[r]*r-16*Log[r]*r*z3+59/6*Log[r]*r*z2-808/27*Log[r]*r^2+4*Log[r]*r^2*z3+44*Log[r]*r^2*z2-44*Log[r]*Log[1-r]*r^-1*z2+14*Log[r]*Log[1-r]*(1-r)^-1*z2+82*Log[r]*Log[1-r]*z2-88*Log[r]*Log[1-r]*r*z2+32*Log[r]*Log[1-r]*r^2*z2+13/6*Log[r]*Log[1-r]^3-7/6*Log[r]*Log[1-r]^3*(1-r)^-1-2*Log[r]*Log[1-r]^3*r+10/3*Log[r]*Log[1-r]^3*r^2-18*Log[r]*Log[1-r]*PolyLog[2,r]+20*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-6*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-8*Log[r]*Log[1-r]*PolyLog[2,r]*r+24*Log[r]*Log[1-r]*PolyLog[2,r]*r^2-22/3*Log[r]*Log[s^-1*sc2]+17/9*Log[r]*Log[s^-1*sc2]*r^-1+14*Log[r]*Log[s^-1*sc2]*r^-1*z2-42*Log[r]*Log[s^-1*sc2]*z2+101/9*Log[r]*Log[s^-1*sc2]*r+56*Log[r]*Log[s^-1*sc2]*r*z2-52/9*Log[r]*Log[s^-1*sc2]*r^2-28*Log[r]*Log[s^-1*sc2]*r^2*z2+19*Log[r]*Log[s^-1*sc2]^2-41/6*Log[r]*Log[s^-1*sc2]^2*r^-1-101/6*Log[r]*Log[s^-1*sc2]^2*r+14/3*Log[r]*Log[s^-1*sc2]^2*r^2+18*Log[r]*Log[s^-1*sc2]^3-6*Log[r]*Log[s^-1*sc2]^3*r^-1-24*Log[r]*Log[s^-1*sc2]^3*r+12*Log[r]*Log[s^-1*sc2]^3*r^2+137/24*Log[r]^2-13/18*Log[r]^2*r^-1+13/2*Log[r]^2*r^-1*z2+3*Log[r]^2*(1-r)^-3*z2-15*Log[r]^2*(1-r)^-2*z2-17/4*Log[r]^2*(1-r)^-1+26*Log[r]^2*(1-r)^-1*z2-55/2*Log[r]^2*z2+275/72*Log[r]^2*r+2*Log[r]^2*r*z2-16*Log[r]^2*r^2*z2+Log[r]^2*Log[1-r]+35/12*Log[r]^2*Log[1-r]*r^-1+5/12*Log[r]^2*Log[1-r]*r-22/3*Log[r]^2*Log[1-r]*r^2-17/2*Log[r]^2*Log[1-r]^2+10*Log[r]^2*Log[1-r]^2*r^-1-13/2*Log[r]^2*Log[1-r]^2*(1-r)^-1+6*Log[r]^2*Log[1-r]^2*r+6*Log[r]^2*Log[1-r]^2*r^2-15*Log[r]^2*Log[s^-1*sc2]+17/3*Log[r]^2*Log[s^-1*sc2]*r^-1+26/3*Log[r]^2*Log[s^-1*sc2]*r-33/2*Log[r]^2*Log[s^-1*sc2]^2+11/2*Log[r]^2*Log[s^-1*sc2]^2*r^-1+22*Log[r]^2*Log[s^-1*sc2]^2*r-8*Log[r]^2*Log[s^-1*sc2]^2*r^2+73/12*Log[r]^3-3/2*Log[r]^3*r^-1+1/2*Log[r]^3*(1-r)^-2-9/4*Log[r]^3*(1-r)^-1-25/12*Log[r]^3*r+22/9*Log[r]^3*r^2+14/3*Log[r]^3*Log[1-r]-3*Log[r]^3*Log[1-r]*r^-1+7/3*Log[r]^3*Log[1-r]*(1-r)^-1-8*Log[r]^3*Log[1-r]*r+10/3*Log[r]^3*Log[1-r]*r^2+6*Log[r]^3*Log[s^-1*sc2]-2*Log[r]^3*Log[s^-1*sc2]*r^-1-8*Log[r]^3*Log[s^-1*sc2]*r-73/24*Log[r]^4+13/12*Log[r]^4*r^-1+1/8*Log[r]^4*(1-r)^-3-5/8*Log[r]^4*(1-r)^-2+19/24*Log[r]^4*(1-r)^-1+17/6*Log[r]^4*r-5/6*Log[r]^4*r^2-3/2*Log[r]^2*PolyLog[2,r]+1/2*Log[r]^2*PolyLog[2,r]*r^-1+2*Log[r]^2*PolyLog[2,r]*r-2*Log[r]^2*PolyLog[2,r]*r^2-36*Log[r]*PolyLog[1,2,r]+20*Log[r]*PolyLog[1,2,r]*r^-1+16*Log[r]*PolyLog[1,2,r]*r+2*Log[r]*PolyLog[2,r]+35/6*Log[r]*PolyLog[2,r]*r^-1+5/6*Log[r]*PolyLog[2,r]*r-44/3*Log[r]*PolyLog[2,r]*r^2+4*Log[r]*PolyLog[3,r]*r^2-71/6*PolyLog[1,2,r]+35/6*PolyLog[1,2,r]*(1-r)^-1+57/2*PolyLog[1,2,r]*r-44/3*PolyLog[1,2,r]*r^2-24*PolyLog[2,r]*r^-1*z2+24*PolyLog[2,r]*(1-r)^-1*z2+24*PolyLog[2,r]*z2-48*PolyLog[2,r]*r*z2-2*PolyLog[3,r]-35/6*PolyLog[3,r]*r^-1-5/6*PolyLog[3,r]*r+44/3*PolyLog[3,r]*r^2-34*PolyLog[4,1-r^-1]+20*PolyLog[4,1-r^-1]*r^-1-14*PolyLog[4,1-r^-1]*(1-r)^-1+56*PolyLog[4,1-r^-1]*r-24*PolyLog[4,1-r^-1]*r^2-18*PolyLog[4,1-(1-r)^-1]+6*PolyLog[4,1-(1-r)^-1]*(1-r)^-1+24*PolyLog[4,1-(1-r)^-1]*r-24*PolyLog[4,1-(1-r)^-1]*r^2-21*PolyLog[4,1-r]+20*PolyLog[4,1-r]*r^-1-21*PolyLog[4,1-r]*(1-r)^-1+44*PolyLog[4,1-r]*r-4*PolyLog[4,1-r]*r^2+19*PolyLog[4,r]-21*PolyLog[4,r]*r^-1+20*PolyLog[4,r]*(1-r)^-1-36*PolyLog[4,r]*r-4*PolyLog[4,r]*r^2);

==> ggmatrices.m <==
(*

Gluon fusion channel matrices from eq. (36).

Nc is the number of colors, Nl is the number of light quarks, ep = (d-4)/2 is 
the dimensional regulator, and  

r  = -t/s;
z2 = Zeta[2]
z3 = Zeta[3]
sc2 = mu^2

*)

(* matrix M^(i,j) as defined in Eq. (36)*)

(* LO matrix *)
(*initialize matrix*)

Mgg00 = IdentityMatrix[3];

Mgg00[[1,1]]=+Nc^-1*(Nc^2-1)*(-4+2*r^-1+2*(1-r)^-1)+Nc^-1*(Nc^2-1)*ep*(+4-4*r^-1-4*(1-r)^-1)+Nc^-1*(Nc^2-1)*ep^2*(+2*r^-1+2*(1-r)^-1);

Mgg00[[1,2]]=+(Nc^2-1)*(-2+r^-1-(1-r)^-1+4*r)+(Nc^2-1)*ep*(+2-2*r^-1+2*(1-r)^-1-4*r)+(Nc^2-1)*ep^2*(+r^-1-(1-r)^-1);

Mgg00[[1,3]]=+Nc^-2*(Nc^2-1)*(+8-4*r^-1-4*(1-r)^-1)+Nc^-2*(Nc^2-1)*ep*(-8+8*r^-1+8*(1-r)^-1)+Nc^-2*(Nc^2-1)*ep^2*(-4*r^-1-4*(1-r)^-1)+(Nc^2-1)*(-2+r^-1+(1-r)^-1)+(Nc^2-1)*ep*(+2-2*r^-1-2*(1-r)^-1)+(Nc^2-1)*ep^2*(+r^-1+(1-r)^-1);

Mgg00[[2,1]]=+(Nc^2-1)*(-4+2*r^-1-2*(1-r)^-1+8*r)+(Nc^2-1)*ep*(+4-4*r^-1+4*(1-r)^-1-8*r)+(Nc^2-1)*ep^2*(+2*r^-1-2*(1-r)^-1);

Mgg00[[2,2]]=+Nc*(Nc^2-1)*(-6+r^-1+(1-r)^-1+8*r-8*r^2)+Nc*(Nc^2-1)*ep*(+10-2*r^-1-2*(1-r)^-1-8*r+8*r^2)+Nc*(Nc^2-1)*ep^2*(-4+r^-1+(1-r)^-1);

Mgg00[[2,3]]=+Nc^-1*(Nc^2-1)*(+8-4*r^-1+4*(1-r)^-1-16*r)+Nc^-1*(Nc^2-1)*ep*(-8+8*r^-1-8*(1-r)^-1+16*r)+Nc^-1*(Nc^2-1)*ep^2*(-4*r^-1+4*(1-r)^-1)+Nc*(Nc^2-1)*(-2+r^-1-(1-r)^-1+4*r)+Nc*(Nc^2-1)*ep*(+2-2*r^-1+2*(1-r)^-1-4*r)+Nc*(Nc^2-1)*ep^2*(+r^-1-(1-r)^-1);

Mgg00[[3,1]]=+(Nc^2-1)*(-4+2*r^-1+2*(1-r)^-1)+(Nc^2-1)*ep*(+4-4*r^-1-4*(1-r)^-1)+(Nc^2-1)*ep^2*(+2*r^-1+2*(1-r)^-1);

Mgg00[[3,2]]=+Nc*(Nc^2-1)*(-2+r^-1-(1-r)^-1+4*r)+Nc*(Nc^2-1)*ep*(+2-2*r^-1+2*(1-r)^-1-4*r)+Nc*(Nc^2-1)*ep^2*(+r^-1-(1-r)^-1);

Mgg00[[3,3]]=+Nc^-1*(Nc^2-1)*(+8-4*r^-1-4*(1-r)^-1)+Nc^-1*(Nc^2-1)*ep*(-8+8*r^-1+8*(1-r)^-1)+Nc^-1*(Nc^2-1)*ep^2*(-4*r^-1-4*(1-r)^-1)+Nc*(Nc^2-1)*(-2+r^-1+(1-r)^-1)+Nc*(Nc^2-1)*ep*(+2-2*r^-1-2*(1-r)^-1)+Nc*(Nc^2-1)*ep^2*(+r^-1+(1-r)^-1);

(* matrix M^(1,0) *)

(* NLO matrix *)
(*initialize matrix*)

Mgg10 = IdentityMatrix[3];



Mgg10[[1,1]]=+Nc^-2*(Nc^2-1)*ep^-2*(-4+2*r^-1+2*(1-r)^-1)+Nc^-2*(Nc^2-1)*ep^-1*(-2-r^-1-(1-r)^-1+4*Log[-s*sc2^-1]-2*Log[-s*sc2^-1]*r^-1-2*Log[-s*sc2^-1]*(1-r)^-1)+Nc^-2*(Nc^2-1)*(-8+3*r^-1-r^-1*z2+3*(1-r)^-1-(1-r)^-1*z2+2*z2+Log[1-r]-3*Log[1-r]*(1-r)^-1+Log[1-r]^2-2*Log[1-r]^2*r^-1-Log[1-r]^2*(1-r)^-1+4*Log[-s*sc2^-1]*r^-1+4*Log[-s*sc2^-1]*(1-r)^-1-2*Log[-s*sc2^-1]*Log[1-r]+4*Log[-s*sc2^-1]*Log[1-r]*r^-1+2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[-s*sc2^-1]^2+Log[-s*sc2^-1]^2*r^-1+Log[-s*sc2^-1]^2*(1-r)^-1+2*Log[s*sc2^-1]-3*Log[s*sc2^-1]*r^-1-3*Log[s*sc2^-1]*(1-r)^-1+2*Log[s*sc2^-1]*Log[1-r]-4*Log[s*sc2^-1]*Log[1-r]*r^-1-2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+Log[r]-3*Log[r]*r^-1-2*Log[r]*Log[-s*sc2^-1]+2*Log[r]*Log[-s*sc2^-1]*r^-1+4*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+2*Log[r]*Log[s*sc2^-1]-2*Log[r]*Log[s*sc2^-1]*r^-1-4*Log[r]*Log[s*sc2^-1]*(1-r)^-1+Log[r]^2-Log[r]^2*r^-1-2*Log[r]^2*(1-r)^-1)+Nc^-2*(Nc^2-1)*ep*(-10+r^-1-20/3*r^-1*z3+1/2*r^-1*z2+(1-r)^-1-26/3*(1-r)^-1*z3+1/2*(1-r)^-1*z2+34/3*z3+z2+4*Log[1-r]-Log[1-r]*(1-r)^-1-5/2*Log[1-r]^2+2*Log[1-r]^2*r^-1+7/2*Log[1-r]^2*(1-r)^-1-2/3*Log[1-r]^3+4/3*Log[1-r]^3*r^-1+2/3*Log[1-r]^3*(1-r)^-1-2*Log[-s*sc2^-1]*r^-1-Log[-s*sc2^-1]*r^-1*z2-2*Log[-s*sc2^-1]*(1-r)^-1-3*Log[-s*sc2^-1]*(1-r)^-1*z2+4*Log[-s*sc2^-1]*Log[1-r]-4*Log[-s*sc2^-1]*Log[1-r]*r^-1-4*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+Log[-s*sc2^-1]*Log[1-r]^2-2*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[-s*sc2^-1]^2*r^-1-2*Log[-s*sc2^-1]^2*(1-r)^-1+Log[-s*sc2^-1]^2*Log[1-r]-2*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2/3*Log[-s*sc2^-1]^3-1/3*Log[-s*sc2^-1]^3*r^-1-1/3*Log[-s*sc2^-1]^3*(1-r)^-1-2*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+2*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+8*Log[s*sc2^-1]-Log[s*sc2^-1]*r^-1+2*Log[s*sc2^-1]*r^-1*z2-Log[s*sc2^-1]*(1-r)^-1+4*Log[s*sc2^-1]*(1-r)^-1*z2-2*Log[s*sc2^-1]*z2-5*Log[s*sc2^-1]*Log[1-r]+4*Log[s*sc2^-1]*Log[1-r]*r^-1+7*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[s*sc2^-1]*Log[1-r]^2+4*Log[s*sc2^-1]*Log[1-r]^2*r^-1+2*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-Log[s*sc2^-1]^2+3/2*Log[s*sc2^-1]^2*r^-1+3/2*Log[s*sc2^-1]^2*(1-r)^-1-Log[s*sc2^-1]^2*Log[1-r]+2*Log[s*sc2^-1]^2*Log[1-r]*r^-1+Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-2*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+4*Log[r]-Log[r]*r^-1+4*Log[r]*Log[-s*sc2^-1]-4*Log[r]*Log[-s*sc2^-1]*r^-1-4*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+Log[r]*Log[-s*sc2^-1]^2-Log[r]*Log[-s*sc2^-1]^2*r^-1-2*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-5*Log[r]*Log[s*sc2^-1]+7*Log[r]*Log[s*sc2^-1]*r^-1+4*Log[r]*Log[s*sc2^-1]*(1-r)^-1+2*Log[r]*Log[s*sc2^-1]*Log[1-r]-2*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-4*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-Log[r]*Log[s*sc2^-1]^2+Log[r]*Log[s*sc2^-1]^2*r^-1+2*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-5/2*Log[r]^2+7/2*Log[r]^2*r^-1+2*Log[r]^2*(1-r)^-1+Log[r]^2*Log[1-r]-Log[r]^2*Log[1-r]*r^-1-2*Log[r]^2*Log[1-r]*(1-r)^-1+Log[r]^2*Log[-s*sc2^-1]-Log[r]^2*Log[-s*sc2^-1]*r^-1-2*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-2*Log[r]^2*Log[s*sc2^-1]+2*Log[r]^2*Log[s*sc2^-1]*r^-1+4*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-2/3*Log[r]^3+2/3*Log[r]^3*r^-1+4/3*Log[r]^3*(1-r)^-1+2*Log[r]*PolyLog[2,r]-2*Log[r]*PolyLog[2,r]*r^-1-4*Log[r]*PolyLog[2,r]*(1-r)^-1+2*PolyLog[1,2,r]-4*PolyLog[1,2,r]*r^-1-2*PolyLog[1,2,r]*(1-r)^-1-2*PolyLog[3,r]+2*PolyLog[3,r]*r^-1+4*PolyLog[3,r]*(1-r)^-1)+Nc^-2*(Nc^2-1)*ep^2*(-20+5*r^-1+19/3*r^-1*z3-3/2*r^-1*z2-47/20*r^-1*z2^2+5*(1-r)^-1+19/3*(1-r)^-1*z3-3/2*(1-r)^-1*z2-47/20*(1-r)^-1*z2^2+2/3*z3+4*z2+47/10*z2^2+5*Log[1-r]+4*Log[1-r]*r^-1*z3-Log[1-r]*(1-r)^-1+2*Log[1-r]*(1-r)^-1*z3+3/2*Log[1-r]*(1-r)^-1*z2-2*Log[1-r]*z3-1/2*Log[1-r]*z2-Log[1-r]^2-3*Log[1-r]^2*r^-1+Log[1-r]^2*r^-1*z2-1/2*Log[1-r]^2*(1-r)^-1+1/2*Log[1-r]^2*(1-r)^-1*z2-1/2*Log[1-r]^2*z2+3/2*Log[1-r]^3-4/3*Log[1-r]^3*r^-1-11/6*Log[1-r]^3*(1-r)^-1+1/3*Log[1-r]^4-2/3*Log[1-r]^4*r^-1-1/3*Log[1-r]^4*(1-r)^-1+Log[1-r]^2*PolyLog[2,r]-2*Log[1-r]^2*PolyLog[2,r]*r^-1-Log[1-r]^2*PolyLog[2,r]*(1-r)^-1+2*Log[1-r]*PolyLog[1,2,1-r]-4*Log[1-r]*PolyLog[1,2,1-r]*r^-1-2*Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1+2/3*Log[-s*sc2^-1]*r^-1*z3+2*Log[-s*sc2^-1]*r^-1*z2+8/3*Log[-s*sc2^-1]*(1-r)^-1*z3+2*Log[-s*sc2^-1]*(1-r)^-1*z2-22/3*Log[-s*sc2^-1]*z3-4*Log[-s*sc2^-1]*z2-2*Log[-s*sc2^-1]*Log[1-r]+6*Log[-s*sc2^-1]*Log[1-r]*r^-1-4*Log[-s*sc2^-1]*Log[1-r]*r^-1*z2+2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-5*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+3*Log[-s*sc2^-1]*Log[1-r]*z2-2*Log[-s*sc2^-1]*Log[1-r]^2+2*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-1/3*Log[-s*sc2^-1]*Log[1-r]^3+2/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1+1/3*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1-4*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]+6*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+6*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+Log[-s*sc2^-1]^2*r^-1+1/2*Log[-s*sc2^-1]^2*r^-1*z2+Log[-s*sc2^-1]^2*(1-r)^-1+3/2*Log[-s*sc2^-1]^2*(1-r)^-1*z2-2*Log[-s*sc2^-1]^2*Log[1-r]+2*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-1/2*Log[-s*sc2^-1]^2*Log[1-r]^2+Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1+1/2*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+2/3*Log[-s*sc2^-1]^3*r^-1+2/3*Log[-s*sc2^-1]^3*(1-r)^-1-1/3*Log[-s*sc2^-1]^3*Log[1-r]+2/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1+1/3*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1-1/6*Log[-s*sc2^-1]^4+1/12*Log[-s*sc2^-1]^4*r^-1+1/12*Log[-s*sc2^-1]^4*(1-r)^-1+Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1-Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-2*Log[-s*sc2^-1]*PolyLog[1,2,1-r]+4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+2*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-4*Log[-s*sc2^-1]*PolyLog[1,2,r]+6*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1+6*Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+2*Log[-s*sc2^-1]*PolyLog[3,r]-2*Log[-s*sc2^-1]*PolyLog[3,r]*r^-1-4*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1+10*Log[s*sc2^-1]-Log[s*sc2^-1]*r^-1+6*Log[s*sc2^-1]*r^-1*z3-5/2*Log[s*sc2^-1]*r^-1*z2-Log[s*sc2^-1]*(1-r)^-1+6*Log[s*sc2^-1]*(1-r)^-1*z3-5/2*Log[s*sc2^-1]*(1-r)^-1*z2-4*Log[s*sc2^-1]*z3+3*Log[s*sc2^-1]*z2-2*Log[s*sc2^-1]*Log[1-r]-6*Log[s*sc2^-1]*Log[1-r]*r^-1+4*Log[s*sc2^-1]*Log[1-r]*r^-1*z2-Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+5*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-3*Log[s*sc2^-1]*Log[1-r]*z2+9/2*Log[s*sc2^-1]*Log[1-r]^2-4*Log[s*sc2^-1]*Log[1-r]^2*r^-1-11/2*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+Log[s*sc2^-1]*Log[1-r]^3-2*Log[s*sc2^-1]*Log[1-r]^3*r^-1-Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1+4*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]-6*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-6*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-4*Log[s*sc2^-1]^2+1/2*Log[s*sc2^-1]^2*r^-1-Log[s*sc2^-1]^2*r^-1*z2+1/2*Log[s*sc2^-1]^2*(1-r)^-1-2*Log[s*sc2^-1]^2*(1-r)^-1*z2+Log[s*sc2^-1]^2*z2+5/2*Log[s*sc2^-1]^2*Log[1-r]-2*Log[s*sc2^-1]^2*Log[1-r]*r^-1-7/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+Log[s*sc2^-1]^2*Log[1-r]^2-2*Log[s*sc2^-1]^2*Log[1-r]^2*r^-1-Log[s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+1/3*Log[s*sc2^-1]^3-1/2*Log[s*sc2^-1]^3*r^-1-1/2*Log[s*sc2^-1]^3*(1-r)^-1+1/3*Log[s*sc2^-1]^3*Log[1-r]-2/3*Log[s*sc2^-1]^3*Log[1-r]*r^-1-1/3*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1-Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1+Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+2*Log[s*sc2^-1]*PolyLog[1,2,1-r]-4*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-2*Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+2*Log[s*sc2^-1]*PolyLog[1,2,r]-2*Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1-4*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+5*Log[r]-Log[r]*r^-1+2*Log[r]*r^-1*z3+3/2*Log[r]*r^-1*z2+4*Log[r]*(1-r)^-1*z3-2*Log[r]*z3-1/2*Log[r]*z2+2*Log[r]*Log[1-r]*r^-1*z2+4*Log[r]*Log[1-r]*(1-r)^-1*z2-2*Log[r]*Log[1-r]*z2+2*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-2*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]+2*Log[r]*Log[-s*sc2^-1]*r^-1+Log[r]*Log[-s*sc2^-1]*r^-1*z2+6*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2-Log[r]*Log[-s*sc2^-1]*z2+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-Log[r]*Log[-s*sc2^-1]*Log[1-r]^2+Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]^2+2*Log[r]*Log[-s*sc2^-1]^2*r^-1+2*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+Log[r]*Log[-s*sc2^-1]^2*Log[1-r]-Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-1/3*Log[r]*Log[-s*sc2^-1]^3+1/3*Log[r]*Log[-s*sc2^-1]^3*r^-1+2/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]-4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-2*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-2*Log[r]*Log[s*sc2^-1]-Log[r]*Log[s*sc2^-1]*r^-1-Log[r]*Log[s*sc2^-1]*r^-1*z2-6*Log[r]*Log[s*sc2^-1]*(1-r)^-1-2*Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2+Log[r]*Log[s*sc2^-1]*z2-4*Log[r]*Log[s*sc2^-1]*Log[1-r]+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+Log[r]*Log[s*sc2^-1]*Log[1-r]^2-Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1-2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+5/2*Log[r]*Log[s*sc2^-1]^2-7/2*Log[r]*Log[s*sc2^-1]^2*r^-1-2*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-Log[r]*Log[s*sc2^-1]^2*Log[1-r]+Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1+2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+1/3*Log[r]*Log[s*sc2^-1]^3-1/3*Log[r]*Log[s*sc2^-1]^3*r^-1-2/3*Log[r]*Log[s*sc2^-1]^3*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]+6*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+6*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-Log[r]^2-1/2*Log[r]^2*r^-1-1/2*Log[r]^2*r^-1*z2-3*Log[r]^2*(1-r)^-1-Log[r]^2*(1-r)^-1*z2+1/2*Log[r]^2*z2-2*Log[r]^2*Log[1-r]+2*Log[r]^2*Log[1-r]*r^-1+2*Log[r]^2*Log[1-r]*(1-r)^-1+Log[r]^2*Log[1-r]^2*r^-1-Log[r]^2*Log[1-r]^2*(1-r)^-1-2*Log[r]^2*Log[-s*sc2^-1]+2*Log[r]^2*Log[-s*sc2^-1]*r^-1+2*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]-3*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1-3*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-1/2*Log[r]^2*Log[-s*sc2^-1]^2+1/2*Log[r]^2*Log[-s*sc2^-1]^2*r^-1+Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1+9/2*Log[r]^2*Log[s*sc2^-1]-11/2*Log[r]^2*Log[s*sc2^-1]*r^-1-4*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-3*Log[r]^2*Log[s*sc2^-1]*Log[1-r]+4*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^-1+5*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+Log[r]^2*Log[s*sc2^-1]^2-Log[r]^2*Log[s*sc2^-1]^2*r^-1-2*Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1+3/2*Log[r]^3-11/6*Log[r]^3*r^-1-4/3*Log[r]^3*(1-r)^-1-Log[r]^3*Log[1-r]+Log[r]^3*Log[1-r]*r^-1+2*Log[r]^3*Log[1-r]*(1-r)^-1-1/3*Log[r]^3*Log[-s*sc2^-1]+1/3*Log[r]^3*Log[-s*sc2^-1]*r^-1+2/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1+Log[r]^3*Log[s*sc2^-1]-Log[r]^3*Log[s*sc2^-1]*r^-1-2*Log[r]^3*Log[s*sc2^-1]*(1-r)^-1+1/3*Log[r]^4-1/3*Log[r]^4*r^-1-2/3*Log[r]^4*(1-r)^-1-Log[r]^2*PolyLog[2,r]+Log[r]^2*PolyLog[2,r]*r^-1+2*Log[r]^2*PolyLog[2,r]*(1-r)^-1+2*Log[r]*PolyLog[1,2,r]-2*Log[r]*PolyLog[1,2,r]*r^-1-4*Log[r]*PolyLog[1,2,r]*(1-r)^-1-4*Log[r]*PolyLog[2,r]+4*Log[r]*PolyLog[2,r]*r^-1+4*Log[r]*PolyLog[2,r]*(1-r)^-1-4*PolyLog[1,2,r]+4*PolyLog[1,2,r]*r^-1+4*PolyLog[1,2,r]*(1-r)^-1+4*PolyLog[3,r]-4*PolyLog[3,r]*r^-1-4*PolyLog[3,r]*(1-r)^-1+2*PolyLog[4,1-r^-1]-2*PolyLog[4,1-r^-1]*r^-1-4*PolyLog[4,1-r^-1]*(1-r)^-1+2*PolyLog[4,1-(1-r)^-1]-4*PolyLog[4,1-(1-r)^-1]*r^-1-2*PolyLog[4,1-(1-r)^-1]*(1-r)^-1+2*PolyLog[4,1-r]-2*PolyLog[4,1-r]*r^-1-4*PolyLog[4,1-r]*(1-r)^-1+2*PolyLog[4,r]-4*PolyLog[4,r]*r^-1-2*PolyLog[4,r]*(1-r)^-1)+Nc^-1*(Nc^2-1)*ep^-1*(+4/3*r^-1*Nl+4/3*(1-r)^-1*Nl-8/3*Nl)+Nc^-1*(Nc^2-1)*(-8/3*r^-1*Nl-8/3*(1-r)^-1*Nl+8/3*Nl)+Nc^-1*(Nc^2-1)*ep*(+4/3*r^-1*Nl+4/3*(1-r)^-1*Nl)+(Nc^2-1)*ep^-2*(+12-6*r^-1-6*(1-r)^-1)+(Nc^2-1)*ep^-1*(+26/3+5/3*r^-1+5/3*(1-r)^-1+8*Log[1-r]-4*Log[1-r]*r^-1+4*Log[1-r]*(1-r)^-1-16*Log[1-r]*r-12*Log[-s*sc2^-1]+6*Log[-s*sc2^-1]*r^-1+6*Log[-s*sc2^-1]*(1-r)^-1-8*Log[r]+4*Log[r]*r^-1-4*Log[r]*(1-r)^-1+16*Log[r]*r)+(Nc^2-1)*(-20/3+23/3*r^-1-9*r^-1*z2+23/3*(1-r)^-1-9*(1-r)^-1*z2+18*z2-13*Log[1-r]+8*Log[1-r]*r^-1-5*Log[1-r]*(1-r)^-1+16*Log[1-r]*r+7*Log[1-r]^2-2*Log[1-r]^2*r^-1-Log[1-r]^2*(1-r)^-1+16*Log[-s*sc2^-1]-12*Log[-s*sc2^-1]*r^-1-12*Log[-s*sc2^-1]*(1-r)^-1-14*Log[-s*sc2^-1]*Log[1-r]+4*Log[-s*sc2^-1]*Log[1-r]*r^-1-6*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+16*Log[-s*sc2^-1]*Log[1-r]*r+6*Log[-s*sc2^-1]^2-3*Log[-s*sc2^-1]^2*r^-1-3*Log[-s*sc2^-1]^2*(1-r)^-1-10*Log[s*sc2^-1]+3*Log[s*sc2^-1]*r^-1+3*Log[s*sc2^-1]*(1-r)^-1+6*Log[s*sc2^-1]*Log[1-r]+2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+3*Log[r]-5*Log[r]*r^-1+8*Log[r]*(1-r)^-1-16*Log[r]*r-8*Log[r]*Log[1-r]+4*Log[r]*Log[1-r]*r^-1+4*Log[r]*Log[1-r]*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]-6*Log[r]*Log[-s*sc2^-1]*r^-1+4*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-16*Log[r]*Log[-s*sc2^-1]*r+6*Log[r]*Log[s*sc2^-1]+2*Log[r]*Log[s*sc2^-1]*r^-1+7*Log[r]^2-Log[r]^2*r^-1-2*Log[r]^2*(1-r)^-1)+(Nc^2-1)*ep*(+18-37/3*r^-1+16*r^-1*z3+39/2*r^-1*z2-37/3*(1-r)^-1+6*(1-r)^-1*z3+39/2*(1-r)^-1*z2-22*z3-57*z2+16*r*z3-4*Log[1-r]-4*Log[1-r]*r^-1+14*Log[1-r]*r^-1*z2+5*Log[1-r]*(1-r)^-1+10*Log[1-r]*(1-r)^-1*z2-28*Log[1-r]*z2+8*Log[1-r]*r*z2-19/2*Log[1-r]^2+8*Log[1-r]^2*r^-1+1/2*Log[1-r]^2*(1-r)^-1-6*Log[1-r]^3+2*Log[1-r]^3*r^-1+8/3*Log[1-r]^3*r+6*Log[-s*sc2^-1]*r^-1+3*Log[-s*sc2^-1]*r^-1*z2+6*Log[-s*sc2^-1]*(1-r)^-1-7*Log[-s*sc2^-1]*(1-r)^-1*z2+4*Log[-s*sc2^-1]*z2+16*Log[-s*sc2^-1]*r*z2+12*Log[-s*sc2^-1]*Log[1-r]-16*Log[-s*sc2^-1]*Log[1-r]*r^-1+12*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-16*Log[-s*sc2^-1]*Log[1-r]*r+7*Log[-s*sc2^-1]*Log[1-r]^2-2*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+3*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-8*Log[-s*sc2^-1]*Log[1-r]^2*r-8*Log[-s*sc2^-1]^2+6*Log[-s*sc2^-1]^2*r^-1+6*Log[-s*sc2^-1]^2*(1-r)^-1+7*Log[-s*sc2^-1]^2*Log[1-r]-2*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+3*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-8*Log[-s*sc2^-1]^2*Log[1-r]*r-2*Log[-s*sc2^-1]^3+Log[-s*sc2^-1]^3*r^-1+Log[-s*sc2^-1]^3*(1-r)^-1+16*Log[-s*sc2^-1]*PolyLog[2,r]-10*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+10*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-32*Log[-s*sc2^-1]*PolyLog[2,r]*r-8*Log[s*sc2^-1]+Log[s*sc2^-1]*r^-1+6*Log[s*sc2^-1]*r^-1*z2+Log[s*sc2^-1]*(1-r)^-1+16*Log[s*sc2^-1]*(1-r)^-1*z2-22*Log[s*sc2^-1]*z2-16*Log[s*sc2^-1]*r*z2+Log[s*sc2^-1]*Log[1-r]+8*Log[s*sc2^-1]*Log[1-r]*r^-1-7*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-14*Log[s*sc2^-1]*Log[1-r]^2+4*Log[s*sc2^-1]*Log[1-r]^2*r^-1-2*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+8*Log[s*sc2^-1]*Log[1-r]^2*r+5*Log[s*sc2^-1]^2-3/2*Log[s*sc2^-1]^2*r^-1-3/2*Log[s*sc2^-1]^2*(1-r)^-1-3*Log[s*sc2^-1]^2*Log[1-r]-Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-16*Log[s*sc2^-1]*PolyLog[2,r]+10*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-10*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+32*Log[s*sc2^-1]*PolyLog[2,r]*r-4*Log[r]+5*Log[r]*r^-1+10*Log[r]*r^-1*z2-4*Log[r]*(1-r)^-1+14*Log[r]*(1-r)^-1*z2-20*Log[r]*z2-8*Log[r]*r*z2+20*Log[r]*Log[1-r]-8*Log[r]*Log[1-r]*r^-1-8*Log[r]*Log[1-r]*(1-r)^-1+4*Log[r]*Log[1-r]^2-2*Log[r]*Log[1-r]^2*r^-1-2*Log[r]*Log[1-r]^2*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]+12*Log[r]*Log[-s*sc2^-1]*r^-1-16*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+16*Log[r]*Log[-s*sc2^-1]*r+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]-6*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-16*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r-Log[r]*Log[-s*sc2^-1]^2+3*Log[r]*Log[-s*sc2^-1]^2*r^-1-2*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+8*Log[r]*Log[-s*sc2^-1]^2*r+Log[r]*Log[s*sc2^-1]-7*Log[r]*Log[s*sc2^-1]*r^-1+8*Log[r]*Log[s*sc2^-1]*(1-r)^-1+6*Log[r]*Log[s*sc2^-1]*Log[1-r]+2*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-8*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+16*Log[r]*Log[s*sc2^-1]*Log[1-r]*r-3*Log[r]*Log[s*sc2^-1]^2-Log[r]*Log[s*sc2^-1]^2*r^-1-19/2*Log[r]^2+1/2*Log[r]^2*r^-1+8*Log[r]^2*(1-r)^-1-Log[r]^2*Log[1-r]+3*Log[r]^2*Log[1-r]*r^-1-2*Log[r]^2*Log[1-r]*(1-r)^-1+8*Log[r]^2*Log[1-r]*r-Log[r]^2*Log[-s*sc2^-1]+3*Log[r]^2*Log[-s*sc2^-1]*r^-1-2*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+8*Log[r]^2*Log[-s*sc2^-1]*r-6*Log[r]^2*Log[s*sc2^-1]-2*Log[r]^2*Log[s*sc2^-1]*r^-1+4*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-8*Log[r]^2*Log[s*sc2^-1]*r-10/3*Log[r]^3+2*Log[r]^3*(1-r)^-1-8/3*Log[r]^3*r-10*Log[r]*PolyLog[2,r]+10*Log[r]*PolyLog[2,r]*r^-1+16*Log[r]*PolyLog[2,r]*r+6*PolyLog[1,2,r]+10*PolyLog[1,2,r]*(1-r)^-1-16*PolyLog[1,2,r]*r+10*PolyLog[3,r]-10*PolyLog[3,r]*r^-1-16*PolyLog[3,r]*r)+(Nc^2-1)*ep^2*(+36-9*r^-1-25*r^-1*z3-17/2*r^-1*z2+133/20*r^-1*z2^2-9*(1-r)^-1+3*(1-r)^-1*z3-17/2*(1-r)^-1*z2+133/20*(1-r)^-1*z2^2-2*z3-16*z2-133/10*z2^2-16*r*z3-9*Log[1-r]+40/3*Log[1-r]*r^-1*z3-28*Log[1-r]*r^-1*z2+5*Log[1-r]*(1-r)^-1-46/3*Log[1-r]*(1-r)^-1*z3-43/2*Log[1-r]*(1-r)^-1*z2-98/3*Log[1-r]*z3+133/2*Log[1-r]*z2+160/3*Log[1-r]*r*z3-8*Log[1-r]*r*z2-Log[1-r]^2+5*Log[1-r]^2*r^-1-7*Log[1-r]^2*r^-1*z2-3/2*Log[1-r]^2*(1-r)^-1-15/2*Log[1-r]^2*(1-r)^-1*z2+25/2*Log[1-r]^2*z2+17/2*Log[1-r]^3-20/3*Log[1-r]^3*r^-1+1/2*Log[1-r]^3*(1-r)^-1-8/3*Log[1-r]^3*r+3*Log[1-r]^4-Log[1-r]^4*r^-1+1/3*Log[1-r]^4*(1-r)^-1-2*Log[1-r]^4*r+3*Log[1-r]^2*PolyLog[2,r]+5*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1-8*Log[1-r]^2*PolyLog[2,r]*r+14*Log[1-r]*PolyLog[1,2,1-r]-4*Log[1-r]*PolyLog[1,2,1-r]*r^-1+6*Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1-16*Log[1-r]*PolyLog[1,2,1-r]*r-8*Log[1-r]*PolyLog[3,r]+4*Log[1-r]*PolyLog[3,r]*r^-1+4*Log[1-r]*PolyLog[3,r]*(1-r)^-1-18*Log[-s*sc2^-1]*r^-1*z3-6*Log[-s*sc2^-1]*r^-1*z2-8*Log[-s*sc2^-1]*(1-r)^-1*z3+22*Log[-s*sc2^-1]*(1-r)^-1*z2+42*Log[-s*sc2^-1]*z3-4*Log[-s*sc2^-1]*z2-16*Log[-s*sc2^-1]*r*z3-16*Log[-s*sc2^-1]*r*z2+2*Log[-s*sc2^-1]*Log[1-r]-10*Log[-s*sc2^-1]*Log[1-r]*r^-1+4*Log[-s*sc2^-1]*Log[1-r]*r^-1*z2-6*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+5*Log[-s*sc2^-1]*Log[1-r]*z2+8*Log[-s*sc2^-1]*Log[1-r]*r*z2-6*Log[-s*sc2^-1]*Log[1-r]^2+8*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-6*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+8*Log[-s*sc2^-1]*Log[1-r]^2*r-7/3*Log[-s*sc2^-1]*Log[1-r]^3+2/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1-Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1+8/3*Log[-s*sc2^-1]*Log[1-r]^3*r-12*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]-2*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-2*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-3*Log[-s*sc2^-1]^2*r^-1-3/2*Log[-s*sc2^-1]^2*r^-1*z2-3*Log[-s*sc2^-1]^2*(1-r)^-1+7/2*Log[-s*sc2^-1]^2*(1-r)^-1*z2-2*Log[-s*sc2^-1]^2*z2-8*Log[-s*sc2^-1]^2*r*z2-6*Log[-s*sc2^-1]^2*Log[1-r]+8*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-6*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+8*Log[-s*sc2^-1]^2*Log[1-r]*r-7/2*Log[-s*sc2^-1]^2*Log[1-r]^2+Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1-3/2*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+4*Log[-s*sc2^-1]^2*Log[1-r]^2*r+8/3*Log[-s*sc2^-1]^3-2*Log[-s*sc2^-1]^3*r^-1-2*Log[-s*sc2^-1]^3*(1-r)^-1-7/3*Log[-s*sc2^-1]^3*Log[1-r]+2/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1-Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1+8/3*Log[-s*sc2^-1]^3*Log[1-r]*r+1/2*Log[-s*sc2^-1]^4-1/4*Log[-s*sc2^-1]^4*r^-1-1/4*Log[-s*sc2^-1]^4*(1-r)^-1-8*Log[-s*sc2^-1]^2*PolyLog[2,r]+5*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1-5*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+16*Log[-s*sc2^-1]^2*PolyLog[2,r]*r-14*Log[-s*sc2^-1]*PolyLog[1,2,1-r]+4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-6*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+16*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r-12*Log[-s*sc2^-1]*PolyLog[1,2,r]-2*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1-2*Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-16*Log[-s*sc2^-1]*PolyLog[2,r]+28*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-28*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+32*Log[-s*sc2^-1]*PolyLog[2,r]*r-2*Log[-s*sc2^-1]*PolyLog[3,r]+6*Log[-s*sc2^-1]*PolyLog[3,r]*r^-1-4*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1+16*Log[-s*sc2^-1]*PolyLog[3,r]*r-18*Log[s*sc2^-1]+5*Log[s*sc2^-1]*r^-1+2*Log[s*sc2^-1]*r^-1*z3-27/2*Log[s*sc2^-1]*r^-1*z2+5*Log[s*sc2^-1]*(1-r)^-1+2*Log[s*sc2^-1]*(1-r)^-1*z3-83/2*Log[s*sc2^-1]*(1-r)^-1*z2-20*Log[s*sc2^-1]*z3+61*Log[s*sc2^-1]*z2+16*Log[s*sc2^-1]*r*z2+2*Log[s*sc2^-1]*Log[1-r]+14*Log[s*sc2^-1]*Log[1-r]*r^-1-18*Log[s*sc2^-1]*Log[1-r]*r^-1*z2+Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-9*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+23*Log[s*sc2^-1]*Log[1-r]*z2-16*Log[s*sc2^-1]*Log[1-r]*r*z2+31/2*Log[s*sc2^-1]*Log[1-r]^2-16*Log[s*sc2^-1]*Log[1-r]^2*r^-1+11/2*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-8*Log[s*sc2^-1]*Log[1-r]^2*r+25/3*Log[s*sc2^-1]*Log[1-r]^3-8/3*Log[s*sc2^-1]*Log[1-r]^3*r^-1+Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1-16/3*Log[s*sc2^-1]*Log[1-r]^3*r+12*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]+2*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+2*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+4*Log[s*sc2^-1]^2-1/2*Log[s*sc2^-1]^2*r^-1-3*Log[s*sc2^-1]^2*r^-1*z2-1/2*Log[s*sc2^-1]^2*(1-r)^-1-8*Log[s*sc2^-1]^2*(1-r)^-1*z2+11*Log[s*sc2^-1]^2*z2+8*Log[s*sc2^-1]^2*r*z2-1/2*Log[s*sc2^-1]^2*Log[1-r]-4*Log[s*sc2^-1]^2*Log[1-r]*r^-1+7/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+7*Log[s*sc2^-1]^2*Log[1-r]^2-2*Log[s*sc2^-1]^2*Log[1-r]^2*r^-1+Log[s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-4*Log[s*sc2^-1]^2*Log[1-r]^2*r-5/3*Log[s*sc2^-1]^3+1/2*Log[s*sc2^-1]^3*r^-1+1/2*Log[s*sc2^-1]^3*(1-r)^-1+Log[s*sc2^-1]^3*Log[1-r]+1/3*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1+8*Log[s*sc2^-1]^2*PolyLog[2,r]-5*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1+5*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-16*Log[s*sc2^-1]^2*PolyLog[2,r]*r+14*Log[s*sc2^-1]*PolyLog[1,2,1-r]-4*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+6*Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-16*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r+6*Log[s*sc2^-1]*PolyLog[1,2,r]+2*Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1-8*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+16*Log[s*sc2^-1]*PolyLog[1,2,r]*r+16*Log[s*sc2^-1]*PolyLog[2,r]-28*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+28*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-32*Log[s*sc2^-1]*PolyLog[2,r]*r-8*Log[s*sc2^-1]*PolyLog[3,r]+4*Log[s*sc2^-1]*PolyLog[3,r]*r^-1+4*Log[s*sc2^-1]*PolyLog[3,r]*(1-r)^-1-9*Log[r]+5*Log[r]*r^-1-34/3*Log[r]*r^-1*z3-43/2*Log[r]*r^-1*z2+52/3*Log[r]*(1-r)^-1*z3-28*Log[r]*(1-r)^-1*z2+38/3*Log[r]*z3+117/2*Log[r]*z2-160/3*Log[r]*r*z3+8*Log[r]*r*z2+4*Log[r]*Log[1-r]+4*Log[r]*Log[1-r]*r^-1-20*Log[r]*Log[1-r]*r^-1*z2+4*Log[r]*Log[1-r]*(1-r)^-1-10*Log[r]*Log[1-r]*(1-r)^-1*z2+30*Log[r]*Log[1-r]*z2-16*Log[r]*Log[1-r]*r*z2-10*Log[r]*Log[1-r]^2+4*Log[r]*Log[1-r]^2*r^-1+4*Log[r]*Log[1-r]^2*(1-r)^-1-8/3*Log[r]*Log[1-r]^3+4/3*Log[r]*Log[1-r]^3*r^-1+4/3*Log[r]*Log[1-r]^3*(1-r)^-1-8*Log[r]*Log[1-r]*PolyLog[2,r]+6*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-14*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+32*Log[r]*Log[1-r]*PolyLog[2,r]*r+2*Log[r]*Log[-s*sc2^-1]-6*Log[r]*Log[-s*sc2^-1]*r^-1-3*Log[r]*Log[-s*sc2^-1]*r^-1*z2-10*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2+Log[r]*Log[-s*sc2^-1]*z2-8*Log[r]*Log[-s*sc2^-1]*r*z2-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]+12*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-16*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+16*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+Log[r]*Log[-s*sc2^-1]*Log[1-r]^2-3*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-8*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r+2*Log[r]*Log[-s*sc2^-1]^2-6*Log[r]*Log[-s*sc2^-1]^2*r^-1+8*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-8*Log[r]*Log[-s*sc2^-1]^2*r-Log[r]*Log[-s*sc2^-1]^2*Log[1-r]+3*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+8*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r+1/3*Log[r]*Log[-s*sc2^-1]^3-Log[r]*Log[-s*sc2^-1]^3*r^-1+2/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1-8/3*Log[r]*Log[-s*sc2^-1]^3*r+14*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]-4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+6*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-16*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r+2*Log[r]*Log[s*sc2^-1]+Log[r]*Log[s*sc2^-1]*r^-1-7*Log[r]*Log[s*sc2^-1]*r^-1*z2+14*Log[r]*Log[s*sc2^-1]*(1-r)^-1-16*Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2+19*Log[r]*Log[s*sc2^-1]*z2+16*Log[r]*Log[s*sc2^-1]*r*z2-16*Log[r]*Log[s*sc2^-1]*Log[1-r]-4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+24*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-16*Log[r]*Log[s*sc2^-1]*Log[1-r]*r-5*Log[r]*Log[s*sc2^-1]*Log[1-r]^2+5*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1+8*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r-1/2*Log[r]*Log[s*sc2^-1]^2+7/2*Log[r]*Log[s*sc2^-1]^2*r^-1-4*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-3*Log[r]*Log[s*sc2^-1]^2*Log[1-r]-Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1+4*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-8*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r+Log[r]*Log[s*sc2^-1]^3+1/3*Log[r]*Log[s*sc2^-1]^3*r^-1-4*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]-6*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-6*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-Log[r]^2-3/2*Log[r]^2*r^-1-5/2*Log[r]^2*r^-1*z2+5*Log[r]^2*(1-r)^-1-7*Log[r]^2*(1-r)^-1*z2+15/2*Log[r]^2*z2+8*Log[r]^2*r*z2+2*Log[r]^2*Log[1-r]-6*Log[r]^2*Log[1-r]*r^-1+8*Log[r]^2*Log[1-r]*(1-r)^-1-8*Log[r]^2*Log[1-r]*r-8*Log[r]^2*Log[1-r]^2+5*Log[r]^2*Log[1-r]^2*r^-1-5*Log[r]^2*Log[1-r]^2*(1-r)^-1+16*Log[r]^2*Log[1-r]^2*r+2*Log[r]^2*Log[-s*sc2^-1]-6*Log[r]^2*Log[-s*sc2^-1]*r^-1+8*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-8*Log[r]^2*Log[-s*sc2^-1]*r+6*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]+Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1+Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+1/2*Log[r]^2*Log[-s*sc2^-1]^2-3/2*Log[r]^2*Log[-s*sc2^-1]^2*r^-1+Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1-4*Log[r]^2*Log[-s*sc2^-1]^2*r+15/2*Log[r]^2*Log[s*sc2^-1]+11/2*Log[r]^2*Log[s*sc2^-1]*r^-1-16*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+8*Log[r]^2*Log[s*sc2^-1]*r-5*Log[r]^2*Log[s*sc2^-1]*Log[1-r]-4*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^-1+Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-8*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r+3*Log[r]^2*Log[s*sc2^-1]^2+Log[r]^2*Log[s*sc2^-1]^2*r^-1-2*Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1+4*Log[r]^2*Log[s*sc2^-1]^2*r+35/6*Log[r]^3+1/2*Log[r]^3*r^-1-20/3*Log[r]^3*(1-r)^-1+8/3*Log[r]^3*r+7/3*Log[r]^3*Log[1-r]-11/3*Log[r]^3*Log[1-r]*r^-1+4/3*Log[r]^3*Log[1-r]*(1-r)^-1-8*Log[r]^3*Log[1-r]*r+1/3*Log[r]^3*Log[-s*sc2^-1]-Log[r]^3*Log[-s*sc2^-1]*r^-1+2/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1-8/3*Log[r]^3*Log[-s*sc2^-1]*r+3*Log[r]^3*Log[s*sc2^-1]+Log[r]^3*Log[s*sc2^-1]*r^-1-8/3*Log[r]^3*Log[s*sc2^-1]*(1-r)^-1+16/3*Log[r]^3*Log[s*sc2^-1]*r+Log[r]^4+1/3*Log[r]^4*r^-1-Log[r]^4*(1-r)^-1+2*Log[r]^4*r+5*Log[r]^2*PolyLog[2,r]-5*Log[r]^2*PolyLog[2,r]*r^-1-8*Log[r]^2*PolyLog[2,r]*r+6*Log[r]*PolyLog[1,2,r]+2*Log[r]*PolyLog[1,2,r]*r^-1-8*Log[r]*PolyLog[1,2,r]*(1-r)^-1+16*Log[r]*PolyLog[1,2,r]*r+24*Log[r]*PolyLog[2,r]-20*Log[r]*PolyLog[2,r]*r^-1+8*Log[r]*PolyLog[2,r]*(1-r)^-1-16*Log[r]*PolyLog[2,r]*r+8*PolyLog[1,2,r]+8*PolyLog[1,2,r]*r^-1-20*PolyLog[1,2,r]*(1-r)^-1+16*PolyLog[1,2,r]*r-24*PolyLog[3,r]+20*PolyLog[3,r]*r^-1-8*PolyLog[3,r]*(1-r)^-1+16*PolyLog[3,r]*r-2*PolyLog[4,1-r^-1]+6*PolyLog[4,1-r^-1]*r^-1-4*PolyLog[4,1-r^-1]*(1-r)^-1+16*PolyLog[4,1-r^-1]*r+14*PolyLog[4,1-(1-r)^-1]-4*PolyLog[4,1-(1-r)^-1]*r^-1+6*PolyLog[4,1-(1-r)^-1]*(1-r)^-1-16*PolyLog[4,1-(1-r)^-1]*r-10*PolyLog[4,1-r]+10*PolyLog[4,1-r]*r^-1+16*PolyLog[4,1-r]*r+6*PolyLog[4,r]+10*PolyLog[4,r]*(1-r)^-1-16*PolyLog[4,r]*r);

Mgg10[[2,1]]=+Nc^-1*(Nc^2-1)*ep^-2*(-4+2*r^-1-2*(1-r)^-1+8*r)+Nc^-1*(Nc^2-1)*ep^-1*(-2-r^-1+(1-r)^-1+4*r+4*Log[-s*sc2^-1]-2*Log[-s*sc2^-1]*r^-1+2*Log[-s*sc2^-1]*(1-r)^-1-8*Log[-s*sc2^-1]*r)+Nc^-1*(Nc^2-1)*(-8+3*r^-1-r^-1*z2-3*(1-r)^-1+(1-r)^-1*z2+2*z2+16*r-4*r*z2-5*Log[1-r]+3*Log[1-r]*(1-r)^-1-2*Log[1-r]*r+3*Log[1-r]^2-2*Log[1-r]^2*r^-1+Log[1-r]^2*(1-r)^-1-2*Log[1-r]^2*r+4*Log[-s*sc2^-1]*r^-1-4*Log[-s*sc2^-1]*(1-r)^-1-6*Log[-s*sc2^-1]*Log[1-r]+4*Log[-s*sc2^-1]*Log[1-r]*r^-1-2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[-s*sc2^-1]*Log[1-r]*r-2*Log[-s*sc2^-1]^2+Log[-s*sc2^-1]^2*r^-1-Log[-s*sc2^-1]^2*(1-r)^-1+4*Log[-s*sc2^-1]^2*r+2*Log[s*sc2^-1]-3*Log[s*sc2^-1]*r^-1+3*Log[s*sc2^-1]*(1-r)^-1-4*Log[s*sc2^-1]*r+6*Log[s*sc2^-1]*Log[1-r]-4*Log[s*sc2^-1]*Log[1-r]*r^-1+2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[s*sc2^-1]*Log[1-r]*r+7*Log[r]-3*Log[r]*r^-1-2*Log[r]*r+2*Log[r]*Log[-s*sc2^-1]+2*Log[r]*Log[-s*sc2^-1]*r^-1-4*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*r-2*Log[r]*Log[s*sc2^-1]-2*Log[r]*Log[s*sc2^-1]*r^-1+4*Log[r]*Log[s*sc2^-1]*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]*r-Log[r]^2-Log[r]^2*r^-1+2*Log[r]^2*(1-r)^-1-2*Log[r]^2*r)+Nc^-1*(Nc^2-1)*ep*(-10+r^-1-20/3*r^-1*z3+1/2*r^-1*z2-(1-r)^-1+26/3*(1-r)^-1*z3-1/2*(1-r)^-1*z2+22/3*z3+z2+20*r-68/3*r*z3-2*r*z2+2*Log[1-r]+Log[1-r]*(1-r)^-1-8*Log[1-r]*r+1/2*Log[1-r]^2+2*Log[1-r]^2*r^-1-7/2*Log[1-r]^2*(1-r)^-1+5*Log[1-r]^2*r-2*Log[1-r]^3+4/3*Log[1-r]^3*r^-1-2/3*Log[1-r]^3*(1-r)^-1+4/3*Log[1-r]^3*r-2*Log[-s*sc2^-1]*r^-1-Log[-s*sc2^-1]*r^-1*z2+2*Log[-s*sc2^-1]*(1-r)^-1+3*Log[-s*sc2^-1]*(1-r)^-1*z2-4*Log[-s*sc2^-1]*z2+4*Log[-s*sc2^-1]*Log[1-r]-4*Log[-s*sc2^-1]*Log[1-r]*r^-1+4*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-8*Log[-s*sc2^-1]*Log[1-r]*r+3*Log[-s*sc2^-1]*Log[1-r]^2-2*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[-s*sc2^-1]*Log[1-r]^2*r-2*Log[-s*sc2^-1]^2*r^-1+2*Log[-s*sc2^-1]^2*(1-r)^-1+3*Log[-s*sc2^-1]^2*Log[1-r]-2*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[-s*sc2^-1]^2*Log[1-r]*r+2/3*Log[-s*sc2^-1]^3-1/3*Log[-s*sc2^-1]^3*r^-1+1/3*Log[-s*sc2^-1]^3*(1-r)^-1-4/3*Log[-s*sc2^-1]^3*r+8*Log[-s*sc2^-1]*PolyLog[2,r]-2*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-2*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+8*Log[s*sc2^-1]-Log[s*sc2^-1]*r^-1+2*Log[s*sc2^-1]*r^-1*z2+Log[s*sc2^-1]*(1-r)^-1-4*Log[s*sc2^-1]*(1-r)^-1*z2+2*Log[s*sc2^-1]*z2-16*Log[s*sc2^-1]*r+4*Log[s*sc2^-1]*r*z2+Log[s*sc2^-1]*Log[1-r]+4*Log[s*sc2^-1]*Log[1-r]*r^-1-7*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+10*Log[s*sc2^-1]*Log[1-r]*r-6*Log[s*sc2^-1]*Log[1-r]^2+4*Log[s*sc2^-1]*Log[1-r]^2*r^-1-2*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+4*Log[s*sc2^-1]*Log[1-r]^2*r-Log[s*sc2^-1]^2+3/2*Log[s*sc2^-1]^2*r^-1-3/2*Log[s*sc2^-1]^2*(1-r)^-1+2*Log[s*sc2^-1]^2*r-3*Log[s*sc2^-1]^2*Log[1-r]+2*Log[s*sc2^-1]^2*Log[1-r]*r^-1-Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[s*sc2^-1]^2*Log[1-r]*r-8*Log[s*sc2^-1]*PolyLog[2,r]+2*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+2*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+6*Log[r]-Log[r]*r^-1-8*Log[r]*r+4*Log[r]*Log[-s*sc2^-1]-4*Log[r]*Log[-s*sc2^-1]*r^-1+4*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-8*Log[r]*Log[-s*sc2^-1]*r+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r-Log[r]*Log[-s*sc2^-1]^2-Log[r]*Log[-s*sc2^-1]^2*r^-1+2*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]^2*r-11*Log[r]*Log[s*sc2^-1]+7*Log[r]*Log[s*sc2^-1]*r^-1-4*Log[r]*Log[s*sc2^-1]*(1-r)^-1+10*Log[r]*Log[s*sc2^-1]*r-2*Log[r]*Log[s*sc2^-1]*Log[1-r]-2*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+Log[r]*Log[s*sc2^-1]^2+Log[r]*Log[s*sc2^-1]^2*r^-1-2*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1+2*Log[r]*Log[s*sc2^-1]^2*r-11/2*Log[r]^2+7/2*Log[r]^2*r^-1-2*Log[r]^2*(1-r)^-1+5*Log[r]^2*r-Log[r]^2*Log[1-r]-Log[r]^2*Log[1-r]*r^-1+2*Log[r]^2*Log[1-r]*(1-r)^-1-2*Log[r]^2*Log[1-r]*r-Log[r]^2*Log[-s*sc2^-1]-Log[r]^2*Log[-s*sc2^-1]*r^-1+2*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-2*Log[r]^2*Log[-s*sc2^-1]*r+2*Log[r]^2*Log[s*sc2^-1]+2*Log[r]^2*Log[s*sc2^-1]*r^-1-4*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+4*Log[r]^2*Log[s*sc2^-1]*r+2/3*Log[r]^3+2/3*Log[r]^3*r^-1-4/3*Log[r]^3*(1-r)^-1+4/3*Log[r]^3*r-2*Log[r]*PolyLog[2,r]-2*Log[r]*PolyLog[2,r]*r^-1+4*Log[r]*PolyLog[2,r]*(1-r)^-1-4*Log[r]*PolyLog[2,r]*r+6*PolyLog[1,2,r]-4*PolyLog[1,2,r]*r^-1+2*PolyLog[1,2,r]*(1-r)^-1-4*PolyLog[1,2,r]*r+2*PolyLog[3,r]+2*PolyLog[3,r]*r^-1-4*PolyLog[3,r]*(1-r)^-1+4*PolyLog[3,r]*r)+Nc^-1*(Nc^2-1)*ep^2*(-20+5*r^-1+19/3*r^-1*z3-3/2*r^-1*z2-47/20*r^-1*z2^2-5*(1-r)^-1-19/3*(1-r)^-1*z3+3/2*(1-r)^-1*z2+47/20*(1-r)^-1*z2^2+2/3*z3+4*z2+47/10*z2^2+40*r-4/3*r*z3-8*r*z2-47/5*r*z2^2+3*Log[1-r]+4*Log[1-r]*r^-1*z3+Log[1-r]*(1-r)^-1-2*Log[1-r]*(1-r)^-1*z3-3/2*Log[1-r]*(1-r)^-1*z2-6*Log[1-r]*z3+5/2*Log[1-r]*z2-10*Log[1-r]*r+4*Log[1-r]*r*z3+Log[1-r]*r*z2+4*Log[1-r]^2-3*Log[1-r]^2*r^-1+Log[1-r]^2*r^-1*z2+1/2*Log[1-r]^2*(1-r)^-1-1/2*Log[1-r]^2*(1-r)^-1*z2-3/2*Log[1-r]^2*z2+2*Log[1-r]^2*r+Log[1-r]^2*r*z2+1/2*Log[1-r]^3-4/3*Log[1-r]^3*r^-1+11/6*Log[1-r]^3*(1-r)^-1-3*Log[1-r]^3*r+Log[1-r]^4-2/3*Log[1-r]^4*r^-1+1/3*Log[1-r]^4*(1-r)^-1-2/3*Log[1-r]^4*r+3*Log[1-r]^2*PolyLog[2,r]-2*Log[1-r]^2*PolyLog[2,r]*r^-1+Log[1-r]^2*PolyLog[2,r]*(1-r)^-1-2*Log[1-r]^2*PolyLog[2,r]*r+6*Log[1-r]*PolyLog[1,2,1-r]-4*Log[1-r]*PolyLog[1,2,1-r]*r^-1+2*Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1-4*Log[1-r]*PolyLog[1,2,1-r]*r+2/3*Log[-s*sc2^-1]*r^-1*z3+2*Log[-s*sc2^-1]*r^-1*z2-8/3*Log[-s*sc2^-1]*(1-r)^-1*z3-2*Log[-s*sc2^-1]*(1-r)^-1*z2-10/3*Log[-s*sc2^-1]*z3-4*Log[-s*sc2^-1]*z2+44/3*Log[-s*sc2^-1]*r*z3+8*Log[-s*sc2^-1]*r*z2-10*Log[-s*sc2^-1]*Log[1-r]+6*Log[-s*sc2^-1]*Log[1-r]*r^-1-4*Log[-s*sc2^-1]*Log[1-r]*r^-1*z2-2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+5*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+Log[-s*sc2^-1]*Log[1-r]*z2+4*Log[-s*sc2^-1]*Log[1-r]*r-6*Log[-s*sc2^-1]*Log[1-r]*r*z2-2*Log[-s*sc2^-1]*Log[1-r]^2+2*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+4*Log[-s*sc2^-1]*Log[1-r]^2*r-Log[-s*sc2^-1]*Log[1-r]^3+2/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1-1/3*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1+2/3*Log[-s*sc2^-1]*Log[1-r]^3*r-4*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]+6*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-6*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+8*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r+Log[-s*sc2^-1]^2*r^-1+1/2*Log[-s*sc2^-1]^2*r^-1*z2-Log[-s*sc2^-1]^2*(1-r)^-1-3/2*Log[-s*sc2^-1]^2*(1-r)^-1*z2+2*Log[-s*sc2^-1]^2*z2-2*Log[-s*sc2^-1]^2*Log[1-r]+2*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+4*Log[-s*sc2^-1]^2*Log[1-r]*r-3/2*Log[-s*sc2^-1]^2*Log[1-r]^2+Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1-1/2*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+Log[-s*sc2^-1]^2*Log[1-r]^2*r+2/3*Log[-s*sc2^-1]^3*r^-1-2/3*Log[-s*sc2^-1]^3*(1-r)^-1-Log[-s*sc2^-1]^3*Log[1-r]+2/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1-1/3*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1+2/3*Log[-s*sc2^-1]^3*Log[1-r]*r-1/6*Log[-s*sc2^-1]^4+1/12*Log[-s*sc2^-1]^4*r^-1-1/12*Log[-s*sc2^-1]^4*(1-r)^-1+1/3*Log[-s*sc2^-1]^4*r-4*Log[-s*sc2^-1]^2*PolyLog[2,r]+Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1+Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-6*Log[-s*sc2^-1]*PolyLog[1,2,1-r]+4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-2*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r-4*Log[-s*sc2^-1]*PolyLog[1,2,r]+6*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1-6*Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+8*Log[-s*sc2^-1]*PolyLog[1,2,r]*r-2*Log[-s*sc2^-1]*PolyLog[3,r]-2*Log[-s*sc2^-1]*PolyLog[3,r]*r^-1+4*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1-4*Log[-s*sc2^-1]*PolyLog[3,r]*r+10*Log[s*sc2^-1]-Log[s*sc2^-1]*r^-1+6*Log[s*sc2^-1]*r^-1*z3-5/2*Log[s*sc2^-1]*r^-1*z2+Log[s*sc2^-1]*(1-r)^-1-6*Log[s*sc2^-1]*(1-r)^-1*z3+5/2*Log[s*sc2^-1]*(1-r)^-1*z2-4*Log[s*sc2^-1]*z3+3*Log[s*sc2^-1]*z2-20*Log[s*sc2^-1]*r+8*Log[s*sc2^-1]*r*z3-6*Log[s*sc2^-1]*r*z2+8*Log[s*sc2^-1]*Log[1-r]-6*Log[s*sc2^-1]*Log[1-r]*r^-1+4*Log[s*sc2^-1]*Log[1-r]*r^-1*z2+Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-5*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-Log[s*sc2^-1]*Log[1-r]*z2+4*Log[s*sc2^-1]*Log[1-r]*r+6*Log[s*sc2^-1]*Log[1-r]*r*z2+3/2*Log[s*sc2^-1]*Log[1-r]^2-4*Log[s*sc2^-1]*Log[1-r]^2*r^-1+11/2*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-9*Log[s*sc2^-1]*Log[1-r]^2*r+3*Log[s*sc2^-1]*Log[1-r]^3-2*Log[s*sc2^-1]*Log[1-r]^3*r^-1+Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1-2*Log[s*sc2^-1]*Log[1-r]^3*r+4*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]-6*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+6*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-8*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r-4*Log[s*sc2^-1]^2+1/2*Log[s*sc2^-1]^2*r^-1-Log[s*sc2^-1]^2*r^-1*z2-1/2*Log[s*sc2^-1]^2*(1-r)^-1+2*Log[s*sc2^-1]^2*(1-r)^-1*z2-Log[s*sc2^-1]^2*z2+8*Log[s*sc2^-1]^2*r-2*Log[s*sc2^-1]^2*r*z2-1/2*Log[s*sc2^-1]^2*Log[1-r]-2*Log[s*sc2^-1]^2*Log[1-r]*r^-1+7/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-5*Log[s*sc2^-1]^2*Log[1-r]*r+3*Log[s*sc2^-1]^2*Log[1-r]^2-2*Log[s*sc2^-1]^2*Log[1-r]^2*r^-1+Log[s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-2*Log[s*sc2^-1]^2*Log[1-r]^2*r+1/3*Log[s*sc2^-1]^3-1/2*Log[s*sc2^-1]^3*r^-1+1/2*Log[s*sc2^-1]^3*(1-r)^-1-2/3*Log[s*sc2^-1]^3*r+Log[s*sc2^-1]^3*Log[1-r]-2/3*Log[s*sc2^-1]^3*Log[1-r]*r^-1+1/3*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1-2/3*Log[s*sc2^-1]^3*Log[1-r]*r+4*Log[s*sc2^-1]^2*PolyLog[2,r]-Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1-Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+6*Log[s*sc2^-1]*PolyLog[1,2,1-r]-4*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+2*Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-4*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r-2*Log[s*sc2^-1]*PolyLog[1,2,r]-2*Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1+4*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-4*Log[s*sc2^-1]*PolyLog[1,2,r]*r+7*Log[r]-Log[r]*r^-1+2*Log[r]*r^-1*z3+3/2*Log[r]*r^-1*z2-4*Log[r]*(1-r)^-1*z3+2*Log[r]*z3-7/2*Log[r]*z2-10*Log[r]*r+4*Log[r]*r*z3+Log[r]*r*z2+2*Log[r]*Log[1-r]*r^-1*z2-4*Log[r]*Log[1-r]*(1-r)^-1*z2+2*Log[r]*Log[1-r]*z2+4*Log[r]*Log[1-r]*r*z2-8*Log[r]*Log[1-r]*PolyLog[2,r]+2*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1+2*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+6*Log[r]*Log[-s*sc2^-1]+2*Log[r]*Log[-s*sc2^-1]*r^-1+Log[r]*Log[-s*sc2^-1]*r^-1*z2-6*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2+Log[r]*Log[-s*sc2^-1]*z2+4*Log[r]*Log[-s*sc2^-1]*r+2*Log[r]*Log[-s*sc2^-1]*r*z2+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+Log[r]*Log[-s*sc2^-1]*Log[1-r]^2+Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r-2*Log[r]*Log[-s*sc2^-1]^2+2*Log[r]*Log[-s*sc2^-1]^2*r^-1-2*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]^2*r-Log[r]*Log[-s*sc2^-1]^2*Log[1-r]-Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r+1/3*Log[r]*Log[-s*sc2^-1]^3+1/3*Log[r]*Log[-s*sc2^-1]^3*r^-1-2/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1+2/3*Log[r]*Log[-s*sc2^-1]^3*r+6*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]-4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+2*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r-12*Log[r]*Log[s*sc2^-1]-Log[r]*Log[s*sc2^-1]*r^-1-Log[r]*Log[s*sc2^-1]*r^-1*z2+6*Log[r]*Log[s*sc2^-1]*(1-r)^-1+2*Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2-Log[r]*Log[s*sc2^-1]*z2+4*Log[r]*Log[s*sc2^-1]*r-2*Log[r]*Log[s*sc2^-1]*r*z2-4*Log[r]*Log[s*sc2^-1]*Log[1-r]+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-4*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+8*Log[r]*Log[s*sc2^-1]*Log[1-r]*r-Log[r]*Log[s*sc2^-1]*Log[1-r]^2-Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1+2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r+11/2*Log[r]*Log[s*sc2^-1]^2-7/2*Log[r]*Log[s*sc2^-1]^2*r^-1+2*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-5*Log[r]*Log[s*sc2^-1]^2*r+Log[r]*Log[s*sc2^-1]^2*Log[1-r]+Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1-2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r-1/3*Log[r]*Log[s*sc2^-1]^3-1/3*Log[r]*Log[s*sc2^-1]^3*r^-1+2/3*Log[r]*Log[s*sc2^-1]^3*(1-r)^-1-2/3*Log[r]*Log[s*sc2^-1]^3*r-4*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]+6*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-6*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+8*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r-6*Log[r]^2-1/2*Log[r]^2*r^-1-1/2*Log[r]^2*r^-1*z2+3*Log[r]^2*(1-r)^-1+Log[r]^2*(1-r)^-1*z2-1/2*Log[r]^2*z2+2*Log[r]^2*r-Log[r]^2*r*z2-2*Log[r]^2*Log[1-r]+2*Log[r]^2*Log[1-r]*r^-1-2*Log[r]^2*Log[1-r]*(1-r)^-1+4*Log[r]^2*Log[1-r]*r-4*Log[r]^2*Log[1-r]^2+Log[r]^2*Log[1-r]^2*r^-1+Log[r]^2*Log[1-r]^2*(1-r)^-1-2*Log[r]^2*Log[-s*sc2^-1]+2*Log[r]^2*Log[-s*sc2^-1]*r^-1-2*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+4*Log[r]^2*Log[-s*sc2^-1]*r+2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]-3*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1+3*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r+1/2*Log[r]^2*Log[-s*sc2^-1]^2+1/2*Log[r]^2*Log[-s*sc2^-1]^2*r^-1-Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1+Log[r]^2*Log[-s*sc2^-1]^2*r+15/2*Log[r]^2*Log[s*sc2^-1]-11/2*Log[r]^2*Log[s*sc2^-1]*r^-1+4*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-9*Log[r]^2*Log[s*sc2^-1]*r-Log[r]^2*Log[s*sc2^-1]*Log[1-r]+4*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^-1-5*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+6*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r-Log[r]^2*Log[s*sc2^-1]^2-Log[r]^2*Log[s*sc2^-1]^2*r^-1+2*Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1-2*Log[r]^2*Log[s*sc2^-1]^2*r+5/2*Log[r]^3-11/6*Log[r]^3*r^-1+4/3*Log[r]^3*(1-r)^-1-3*Log[r]^3*r+Log[r]^3*Log[1-r]+Log[r]^3*Log[1-r]*r^-1-2*Log[r]^3*Log[1-r]*(1-r)^-1+2*Log[r]^3*Log[1-r]*r+1/3*Log[r]^3*Log[-s*sc2^-1]+1/3*Log[r]^3*Log[-s*sc2^-1]*r^-1-2/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1+2/3*Log[r]^3*Log[-s*sc2^-1]*r-Log[r]^3*Log[s*sc2^-1]-Log[r]^3*Log[s*sc2^-1]*r^-1+2*Log[r]^3*Log[s*sc2^-1]*(1-r)^-1-2*Log[r]^3*Log[s*sc2^-1]*r-1/3*Log[r]^4-1/3*Log[r]^4*r^-1+2/3*Log[r]^4*(1-r)^-1-2/3*Log[r]^4*r+Log[r]^2*PolyLog[2,r]+Log[r]^2*PolyLog[2,r]*r^-1-2*Log[r]^2*PolyLog[2,r]*(1-r)^-1+2*Log[r]^2*PolyLog[2,r]*r-2*Log[r]*PolyLog[1,2,r]-2*Log[r]*PolyLog[1,2,r]*r^-1+4*Log[r]*PolyLog[1,2,r]*(1-r)^-1-4*Log[r]*PolyLog[1,2,r]*r-4*Log[r]*PolyLog[2,r]+4*Log[r]*PolyLog[2,r]*r^-1-4*Log[r]*PolyLog[2,r]*(1-r)^-1+8*Log[r]*PolyLog[2,r]*r-4*PolyLog[1,2,r]+4*PolyLog[1,2,r]*r^-1-4*PolyLog[1,2,r]*(1-r)^-1+8*PolyLog[1,2,r]*r+4*PolyLog[3,r]-4*PolyLog[3,r]*r^-1+4*PolyLog[3,r]*(1-r)^-1-8*PolyLog[3,r]*r-2*PolyLog[4,1-r^-1]-2*PolyLog[4,1-r^-1]*r^-1+4*PolyLog[4,1-r^-1]*(1-r)^-1-4*PolyLog[4,1-r^-1]*r+6*PolyLog[4,1-(1-r)^-1]-4*PolyLog[4,1-(1-r)^-1]*r^-1+2*PolyLog[4,1-(1-r)^-1]*(1-r)^-1-4*PolyLog[4,1-(1-r)^-1]*r-2*PolyLog[4,1-r]-2*PolyLog[4,1-r]*r^-1+4*PolyLog[4,1-r]*(1-r)^-1-4*PolyLog[4,1-r]*r+6*PolyLog[4,r]-4*PolyLog[4,r]*r^-1+2*PolyLog[4,r]*(1-r)^-1-4*PolyLog[4,r]*r)+(Nc^2-1)*ep^-1*(+4/3*r^-1*Nl-4/3*(1-r)^-1*Nl-8/3*Nl+16/3*r*Nl)+(Nc^2-1)*(-8/3*r^-1*Nl+8/3*(1-r)^-1*Nl+8/3*Nl-16/3*r*Nl)+(Nc^2-1)*ep*(+4/3*r^-1*Nl-4/3*(1-r)^-1*Nl)+Nc*(Nc^2-1)*ep^-2*(+12-6*r^-1+6*(1-r)^-1-24*r)+Nc*(Nc^2-1)*ep^-1*(+26/3+5/3*r^-1-5/3*(1-r)^-1-52/3*r+24*Log[1-r]-4*Log[1-r]*r^-1-4*Log[1-r]*(1-r)^-1-32*Log[1-r]*r+32*Log[1-r]*r^2-12*Log[-s*sc2^-1]+6*Log[-s*sc2^-1]*r^-1-6*Log[-s*sc2^-1]*(1-r)^-1+24*Log[-s*sc2^-1]*r-24*Log[r]+4*Log[r]*r^-1+4*Log[r]*(1-r)^-1+32*Log[r]*r-32*Log[r]*r^2)+Nc*(Nc^2-1)*(-20/3+23/3*r^-1-9*r^-1*z2-23/3*(1-r)^-1+9*(1-r)^-1*z2+18*z2+40/3*r-36*r*z2-39*Log[1-r]+8*Log[1-r]*r^-1+5*Log[1-r]*(1-r)^-1+42*Log[1-r]*r-32*Log[1-r]*r^2+9*Log[1-r]^2-2*Log[1-r]^2*r^-1+Log[1-r]^2*(1-r)^-1-14*Log[1-r]^2*r+16*Log[-s*sc2^-1]-12*Log[-s*sc2^-1]*r^-1+12*Log[-s*sc2^-1]*(1-r)^-1-32*Log[-s*sc2^-1]*r-34*Log[-s*sc2^-1]*Log[1-r]+4*Log[-s*sc2^-1]*Log[1-r]*r^-1+6*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+44*Log[-s*sc2^-1]*Log[1-r]*r-32*Log[-s*sc2^-1]*Log[1-r]*r^2+6*Log[-s*sc2^-1]^2-3*Log[-s*sc2^-1]^2*r^-1+3*Log[-s*sc2^-1]^2*(1-r)^-1-12*Log[-s*sc2^-1]^2*r-10*Log[s*sc2^-1]+3*Log[s*sc2^-1]*r^-1-3*Log[s*sc2^-1]*(1-r)^-1+20*Log[s*sc2^-1]*r+10*Log[s*sc2^-1]*Log[1-r]-2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-12*Log[s*sc2^-1]*Log[1-r]*r+29*Log[r]-5*Log[r]*r^-1-8*Log[r]*(1-r)^-1-22*Log[r]*r+32*Log[r]*r^2-8*Log[r]*Log[1-r]+4*Log[r]*Log[1-r]*r^-1-4*Log[r]*Log[1-r]*(1-r)^-1+16*Log[r]*Log[1-r]*r+22*Log[r]*Log[-s*sc2^-1]-6*Log[r]*Log[-s*sc2^-1]*r^-1-4*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-20*Log[r]*Log[-s*sc2^-1]*r+32*Log[r]*Log[-s*sc2^-1]*r^2+2*Log[r]*Log[s*sc2^-1]+2*Log[r]*Log[s*sc2^-1]*r^-1-12*Log[r]*Log[s*sc2^-1]*r+5*Log[r]^2-Log[r]^2*r^-1+2*Log[r]^2*(1-r)^-1-14*Log[r]^2*r)+Nc*(Nc^2-1)*ep*(+18-37/3*r^-1+16*r^-1*z3+39/2*r^-1*z2+37/3*(1-r)^-1-6*(1-r)^-1*z3-39/2*(1-r)^-1*z2-42*z3-57*z2-36*r+60*r*z3+114*r*z2-32*r^2*z3+14*Log[1-r]-4*Log[1-r]*r^-1+14*Log[1-r]*r^-1*z2-5*Log[1-r]*(1-r)^-1-10*Log[1-r]*(1-r)^-1*z2-36*Log[1-r]*z2+8*Log[1-r]*r+64*Log[1-r]*r*z2-16*Log[1-r]*r^2*z2-49/2*Log[1-r]^2+8*Log[1-r]^2*r^-1-1/2*Log[1-r]^2*(1-r)^-1+19*Log[1-r]^2*r-10*Log[1-r]^3+2*Log[1-r]^3*r^-1+44/3*Log[1-r]^3*r-16/3*Log[1-r]^3*r^2+6*Log[-s*sc2^-1]*r^-1+3*Log[-s*sc2^-1]*r^-1*z2-6*Log[-s*sc2^-1]*(1-r)^-1+7*Log[-s*sc2^-1]*(1-r)^-1*z2-16*Log[-s*sc2^-1]*z2+8*Log[-s*sc2^-1]*r*z2-32*Log[-s*sc2^-1]*r^2*z2+68*Log[-s*sc2^-1]*Log[1-r]-16*Log[-s*sc2^-1]*Log[1-r]*r^-1-12*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-40*Log[-s*sc2^-1]*Log[1-r]*r+32*Log[-s*sc2^-1]*Log[1-r]*r^2+17*Log[-s*sc2^-1]*Log[1-r]^2-2*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-3*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-22*Log[-s*sc2^-1]*Log[1-r]^2*r+16*Log[-s*sc2^-1]*Log[1-r]^2*r^2-8*Log[-s*sc2^-1]^2+6*Log[-s*sc2^-1]^2*r^-1-6*Log[-s*sc2^-1]^2*(1-r)^-1+16*Log[-s*sc2^-1]^2*r+17*Log[-s*sc2^-1]^2*Log[1-r]-2*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-3*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-22*Log[-s*sc2^-1]^2*Log[1-r]*r+16*Log[-s*sc2^-1]^2*Log[1-r]*r^2-2*Log[-s*sc2^-1]^3+Log[-s*sc2^-1]^3*r^-1-Log[-s*sc2^-1]^3*(1-r)^-1+4*Log[-s*sc2^-1]^3*r+56*Log[-s*sc2^-1]*PolyLog[2,r]-10*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-10*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-64*Log[-s*sc2^-1]*PolyLog[2,r]*r+64*Log[-s*sc2^-1]*PolyLog[2,r]*r^2-8*Log[s*sc2^-1]+Log[s*sc2^-1]*r^-1+6*Log[s*sc2^-1]*r^-1*z2-Log[s*sc2^-1]*(1-r)^-1-16*Log[s*sc2^-1]*(1-r)^-1*z2-2*Log[s*sc2^-1]*z2+16*Log[s*sc2^-1]*r+28*Log[s*sc2^-1]*r*z2+32*Log[s*sc2^-1]*r^2*z2-29*Log[s*sc2^-1]*Log[1-r]+8*Log[s*sc2^-1]*Log[1-r]*r^-1+7*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[s*sc2^-1]*Log[1-r]*r-26*Log[s*sc2^-1]*Log[1-r]^2+4*Log[s*sc2^-1]*Log[1-r]^2*r^-1+2*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+36*Log[s*sc2^-1]*Log[1-r]^2*r-16*Log[s*sc2^-1]*Log[1-r]^2*r^2+5*Log[s*sc2^-1]^2-3/2*Log[s*sc2^-1]^2*r^-1+3/2*Log[s*sc2^-1]^2*(1-r)^-1-10*Log[s*sc2^-1]^2*r-5*Log[s*sc2^-1]^2*Log[1-r]+Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+6*Log[s*sc2^-1]^2*Log[1-r]*r-56*Log[s*sc2^-1]*PolyLog[2,r]+10*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+10*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+64*Log[s*sc2^-1]*PolyLog[2,r]*r-64*Log[s*sc2^-1]*PolyLog[2,r]*r^2-22*Log[r]+5*Log[r]*r^-1+10*Log[r]*r^-1*z2+4*Log[r]*(1-r)^-1-14*Log[r]*(1-r)^-1*z2-12*Log[r]*z2+8*Log[r]*r+32*Log[r]*r*z2+16*Log[r]*r^2*z2+20*Log[r]*Log[1-r]-8*Log[r]*Log[1-r]*r^-1+8*Log[r]*Log[1-r]*(1-r)^-1-40*Log[r]*Log[1-r]*r+4*Log[r]*Log[1-r]^2-2*Log[r]*Log[1-r]^2*r^-1+2*Log[r]*Log[1-r]^2*(1-r)^-1-8*Log[r]*Log[1-r]^2*r-60*Log[r]*Log[-s*sc2^-1]+12*Log[r]*Log[-s*sc2^-1]*r^-1+16*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+24*Log[r]*Log[-s*sc2^-1]*r-32*Log[r]*Log[-s*sc2^-1]*r^2+22*Log[r]*Log[-s*sc2^-1]*Log[1-r]-6*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-20*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+32*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^2-11*Log[r]*Log[-s*sc2^-1]^2+3*Log[r]*Log[-s*sc2^-1]^2*r^-1+2*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+10*Log[r]*Log[-s*sc2^-1]^2*r-16*Log[r]*Log[-s*sc2^-1]^2*r^2+31*Log[r]*Log[s*sc2^-1]-7*Log[r]*Log[s*sc2^-1]*r^-1-8*Log[r]*Log[s*sc2^-1]*(1-r)^-1-2*Log[r]*Log[s*sc2^-1]*r-14*Log[r]*Log[s*sc2^-1]*Log[1-r]+2*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+8*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r-32*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^2-Log[r]*Log[s*sc2^-1]^2-Log[r]*Log[s*sc2^-1]^2*r^-1+6*Log[r]*Log[s*sc2^-1]^2*r+11/2*Log[r]^2+1/2*Log[r]^2*r^-1-8*Log[r]^2*(1-r)^-1+19*Log[r]^2*r-11*Log[r]^2*Log[1-r]+3*Log[r]^2*Log[1-r]*r^-1+2*Log[r]^2*Log[1-r]*(1-r)^-1+10*Log[r]^2*Log[1-r]*r-16*Log[r]^2*Log[1-r]*r^2-11*Log[r]^2*Log[-s*sc2^-1]+3*Log[r]^2*Log[-s*sc2^-1]*r^-1+2*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+10*Log[r]^2*Log[-s*sc2^-1]*r-16*Log[r]^2*Log[-s*sc2^-1]*r^2+6*Log[r]^2*Log[s*sc2^-1]-2*Log[r]^2*Log[s*sc2^-1]*r^-1-4*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+4*Log[r]^2*Log[s*sc2^-1]*r+16*Log[r]^2*Log[s*sc2^-1]*r^2+2/3*Log[r]^3-2*Log[r]^3*(1-r)^-1+4*Log[r]^3*r+16/3*Log[r]^3*r^2-30*Log[r]*PolyLog[2,r]+10*Log[r]*PolyLog[2,r]*r^-1+36*Log[r]*PolyLog[2,r]*r-32*Log[r]*PolyLog[2,r]*r^2+26*PolyLog[1,2,r]-10*PolyLog[1,2,r]*(1-r)^-1-28*PolyLog[1,2,r]*r+32*PolyLog[1,2,r]*r^2+30*PolyLog[3,r]-10*PolyLog[3,r]*r^-1-36*PolyLog[3,r]*r+32*PolyLog[3,r]*r^2)+Nc*(Nc^2-1)*ep^2*(+36-9*r^-1-25*r^-1*z3-17/2*r^-1*z2+133/20*r^-1*z2^2+9*(1-r)^-1-3*(1-r)^-1*z3+17/2*(1-r)^-1*z2-133/20*(1-r)^-1*z2^2+54*z3-16*z2-133/10*z2^2-72*r-12*r*z3+32*r*z2+133/5*r*z2^2+32*r^2*z3+Log[1-r]+40/3*Log[1-r]*r^-1*z3-28*Log[1-r]*r^-1*z2-5*Log[1-r]*(1-r)^-1+46/3*Log[1-r]*(1-r)^-1*z3+43/2*Log[1-r]*(1-r)^-1*z2-90*Log[1-r]*z3+159/2*Log[1-r]*z2+18*Log[1-r]*r+356/3*Log[1-r]*r*z3-141*Log[1-r]*r*z2-320/3*Log[1-r]*r^2*z3+16*Log[1-r]*r^2*z2-14*Log[1-r]^2+5*Log[1-r]^2*r^-1-7*Log[1-r]^2*r^-1*z2+3/2*Log[1-r]^2*(1-r)^-1+15/2*Log[1-r]^2*(1-r)^-1*z2+23/2*Log[1-r]^2*z2+2*Log[1-r]^2*r-25*Log[1-r]^2*r*z2+137/6*Log[1-r]^3-20/3*Log[1-r]^3*r^-1-1/2*Log[1-r]^3*(1-r)^-1-59/3*Log[1-r]^3*r+16/3*Log[1-r]^3*r^2+17/3*Log[1-r]^4-Log[1-r]^4*r^-1-1/3*Log[1-r]^4*(1-r)^-1-8*Log[1-r]^4*r+4*Log[1-r]^4*r^2+13*Log[1-r]^2*PolyLog[2,r]-5*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1-14*Log[1-r]^2*PolyLog[2,r]*r+16*Log[1-r]^2*PolyLog[2,r]*r^2+34*Log[1-r]*PolyLog[1,2,1-r]-4*Log[1-r]*PolyLog[1,2,1-r]*r^-1-6*Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1-44*Log[1-r]*PolyLog[1,2,1-r]*r+32*Log[1-r]*PolyLog[1,2,1-r]*r^2-8*Log[1-r]*PolyLog[3,r]+4*Log[1-r]*PolyLog[3,r]*r^-1-4*Log[1-r]*PolyLog[3,r]*(1-r)^-1+16*Log[1-r]*PolyLog[3,r]*r-18*Log[-s*sc2^-1]*r^-1*z3-6*Log[-s*sc2^-1]*r^-1*z2+8*Log[-s*sc2^-1]*(1-r)^-1*z3-22*Log[-s*sc2^-1]*(1-r)^-1*z2+62*Log[-s*sc2^-1]*z3+52*Log[-s*sc2^-1]*z2-100*Log[-s*sc2^-1]*r*z3-8*Log[-s*sc2^-1]*r*z2+32*Log[-s*sc2^-1]*r^2*z3+32*Log[-s*sc2^-1]*r^2*z2+10*Log[-s*sc2^-1]*Log[1-r]-10*Log[-s*sc2^-1]*Log[1-r]*r^-1+4*Log[-s*sc2^-1]*Log[1-r]*r^-1*z2+6*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-5*Log[-s*sc2^-1]*Log[1-r]*z2-4*Log[-s*sc2^-1]*Log[1-r]*r-2*Log[-s*sc2^-1]*Log[1-r]*r*z2-16*Log[-s*sc2^-1]*Log[1-r]*r^2*z2-34*Log[-s*sc2^-1]*Log[1-r]^2+8*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+6*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+20*Log[-s*sc2^-1]*Log[1-r]^2*r-16*Log[-s*sc2^-1]*Log[1-r]^2*r^2-17/3*Log[-s*sc2^-1]*Log[1-r]^3+2/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1+Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1+22/3*Log[-s*sc2^-1]*Log[1-r]^3*r-16/3*Log[-s*sc2^-1]*Log[1-r]^3*r^2-12*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]-2*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+2*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+24*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r-3*Log[-s*sc2^-1]^2*r^-1-3/2*Log[-s*sc2^-1]^2*r^-1*z2+3*Log[-s*sc2^-1]^2*(1-r)^-1-7/2*Log[-s*sc2^-1]^2*(1-r)^-1*z2+8*Log[-s*sc2^-1]^2*z2-4*Log[-s*sc2^-1]^2*r*z2+16*Log[-s*sc2^-1]^2*r^2*z2-34*Log[-s*sc2^-1]^2*Log[1-r]+8*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+6*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+20*Log[-s*sc2^-1]^2*Log[1-r]*r-16*Log[-s*sc2^-1]^2*Log[1-r]*r^2-17/2*Log[-s*sc2^-1]^2*Log[1-r]^2+Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1+3/2*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+11*Log[-s*sc2^-1]^2*Log[1-r]^2*r-8*Log[-s*sc2^-1]^2*Log[1-r]^2*r^2+8/3*Log[-s*sc2^-1]^3-2*Log[-s*sc2^-1]^3*r^-1+2*Log[-s*sc2^-1]^3*(1-r)^-1-16/3*Log[-s*sc2^-1]^3*r-17/3*Log[-s*sc2^-1]^3*Log[1-r]+2/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1+Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1+22/3*Log[-s*sc2^-1]^3*Log[1-r]*r-16/3*Log[-s*sc2^-1]^3*Log[1-r]*r^2+1/2*Log[-s*sc2^-1]^4-1/4*Log[-s*sc2^-1]^4*r^-1+1/4*Log[-s*sc2^-1]^4*(1-r)^-1-Log[-s*sc2^-1]^4*r-28*Log[-s*sc2^-1]^2*PolyLog[2,r]+5*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1+5*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+32*Log[-s*sc2^-1]^2*PolyLog[2,r]*r-32*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^2-34*Log[-s*sc2^-1]*PolyLog[1,2,1-r]+4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+6*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+44*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r-32*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^2-12*Log[-s*sc2^-1]*PolyLog[1,2,r]-2*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1+2*Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+24*Log[-s*sc2^-1]*PolyLog[1,2,r]*r-128*Log[-s*sc2^-1]*PolyLog[2,r]+28*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+28*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+64*Log[-s*sc2^-1]*PolyLog[2,r]*r-64*Log[-s*sc2^-1]*PolyLog[2,r]*r^2-22*Log[-s*sc2^-1]*PolyLog[3,r]+6*Log[-s*sc2^-1]*PolyLog[3,r]*r^-1+4*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1+20*Log[-s*sc2^-1]*PolyLog[3,r]*r-32*Log[-s*sc2^-1]*PolyLog[3,r]*r^2-18*Log[s*sc2^-1]+5*Log[s*sc2^-1]*r^-1+2*Log[s*sc2^-1]*r^-1*z3-27/2*Log[s*sc2^-1]*r^-1*z2-5*Log[s*sc2^-1]*(1-r)^-1-2*Log[s*sc2^-1]*(1-r)^-1*z3+83/2*Log[s*sc2^-1]*(1-r)^-1*z2-20*Log[s*sc2^-1]*z3+5*Log[s*sc2^-1]*z2+36*Log[s*sc2^-1]*r+40*Log[s*sc2^-1]*r*z3-106*Log[s*sc2^-1]*r*z2-32*Log[s*sc2^-1]*r^2*z2-24*Log[s*sc2^-1]*Log[1-r]+14*Log[s*sc2^-1]*Log[1-r]*r^-1-18*Log[s*sc2^-1]*Log[1-r]*r^-1*z2-Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+9*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+41*Log[s*sc2^-1]*Log[1-r]*z2-4*Log[s*sc2^-1]*Log[1-r]*r-62*Log[s*sc2^-1]*Log[1-r]*r*z2+32*Log[s*sc2^-1]*Log[1-r]*r^2*z2+117/2*Log[s*sc2^-1]*Log[1-r]^2-16*Log[s*sc2^-1]*Log[1-r]^2*r^-1-11/2*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-39*Log[s*sc2^-1]*Log[1-r]^2*r+16*Log[s*sc2^-1]*Log[1-r]^2*r^2+47/3*Log[s*sc2^-1]*Log[1-r]^3-8/3*Log[s*sc2^-1]*Log[1-r]^3*r^-1-Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1-22*Log[s*sc2^-1]*Log[1-r]^3*r+32/3*Log[s*sc2^-1]*Log[1-r]^3*r^2+12*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]+2*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-2*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-24*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r+4*Log[s*sc2^-1]^2-1/2*Log[s*sc2^-1]^2*r^-1-3*Log[s*sc2^-1]^2*r^-1*z2+1/2*Log[s*sc2^-1]^2*(1-r)^-1+8*Log[s*sc2^-1]^2*(1-r)^-1*z2+Log[s*sc2^-1]^2*z2-8*Log[s*sc2^-1]^2*r-14*Log[s*sc2^-1]^2*r*z2-16*Log[s*sc2^-1]^2*r^2*z2+29/2*Log[s*sc2^-1]^2*Log[1-r]-4*Log[s*sc2^-1]^2*Log[1-r]*r^-1-7/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+Log[s*sc2^-1]^2*Log[1-r]*r+13*Log[s*sc2^-1]^2*Log[1-r]^2-2*Log[s*sc2^-1]^2*Log[1-r]^2*r^-1-Log[s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-18*Log[s*sc2^-1]^2*Log[1-r]^2*r+8*Log[s*sc2^-1]^2*Log[1-r]^2*r^2-5/3*Log[s*sc2^-1]^3+1/2*Log[s*sc2^-1]^3*r^-1-1/2*Log[s*sc2^-1]^3*(1-r)^-1+10/3*Log[s*sc2^-1]^3*r+5/3*Log[s*sc2^-1]^3*Log[1-r]-1/3*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1-2*Log[s*sc2^-1]^3*Log[1-r]*r+28*Log[s*sc2^-1]^2*PolyLog[2,r]-5*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1-5*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-32*Log[s*sc2^-1]^2*PolyLog[2,r]*r+32*Log[s*sc2^-1]^2*PolyLog[2,r]*r^2+34*Log[s*sc2^-1]*PolyLog[1,2,1-r]-4*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-6*Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-44*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r+32*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^2-14*Log[s*sc2^-1]*PolyLog[1,2,r]+2*Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1+8*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+4*Log[s*sc2^-1]*PolyLog[1,2,r]*r-32*Log[s*sc2^-1]*PolyLog[1,2,r]*r^2+128*Log[s*sc2^-1]*PolyLog[2,r]-28*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-28*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-64*Log[s*sc2^-1]*PolyLog[2,r]*r+64*Log[s*sc2^-1]*PolyLog[2,r]*r^2-8*Log[s*sc2^-1]*PolyLog[3,r]+4*Log[s*sc2^-1]*PolyLog[3,r]*r^-1-4*Log[s*sc2^-1]*PolyLog[3,r]*(1-r)^-1+16*Log[s*sc2^-1]*PolyLog[3,r]*r-19*Log[r]+5*Log[r]*r^-1-34/3*Log[r]*r^-1*z3-43/2*Log[r]*r^-1*z2-52/3*Log[r]*(1-r)^-1*z3+28*Log[r]*(1-r)^-1*z2+70*Log[r]*z3+91/2*Log[r]*z2+18*Log[r]*r-236/3*Log[r]*r*z3-109*Log[r]*r*z2+320/3*Log[r]*r^2*z3-16*Log[r]*r^2*z2+4*Log[r]*Log[1-r]+4*Log[r]*Log[1-r]*r^-1-20*Log[r]*Log[1-r]*r^-1*z2-4*Log[r]*Log[1-r]*(1-r)^-1+10*Log[r]*Log[1-r]*(1-r)^-1*z2+50*Log[r]*Log[1-r]*z2-8*Log[r]*Log[1-r]*r-76*Log[r]*Log[1-r]*r*z2+32*Log[r]*Log[1-r]*r^2*z2-10*Log[r]*Log[1-r]^2+4*Log[r]*Log[1-r]^2*r^-1-4*Log[r]*Log[1-r]^2*(1-r)^-1+20*Log[r]*Log[1-r]^2*r-8/3*Log[r]*Log[1-r]^3+4/3*Log[r]*Log[1-r]^3*r^-1-4/3*Log[r]*Log[1-r]^3*(1-r)^-1+16/3*Log[r]*Log[1-r]^3*r-48*Log[r]*Log[1-r]*PolyLog[2,r]+6*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1+14*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+48*Log[r]*Log[1-r]*PolyLog[2,r]*r-64*Log[r]*Log[1-r]*PolyLog[2,r]*r^2-6*Log[r]*Log[-s*sc2^-1]-6*Log[r]*Log[-s*sc2^-1]*r^-1-3*Log[r]*Log[-s*sc2^-1]*r^-1*z2+10*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2+11*Log[r]*Log[-s*sc2^-1]*z2-4*Log[r]*Log[-s*sc2^-1]*r-10*Log[r]*Log[-s*sc2^-1]*r*z2+16*Log[r]*Log[-s*sc2^-1]*r^2*z2-60*Log[r]*Log[-s*sc2^-1]*Log[1-r]+12*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+16*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+24*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r-32*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^2+11*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2-3*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-10*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r+16*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^2+30*Log[r]*Log[-s*sc2^-1]^2-6*Log[r]*Log[-s*sc2^-1]^2*r^-1-8*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-12*Log[r]*Log[-s*sc2^-1]^2*r+16*Log[r]*Log[-s*sc2^-1]^2*r^2-11*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]+3*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+10*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r-16*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^2+11/3*Log[r]*Log[-s*sc2^-1]^3-Log[r]*Log[-s*sc2^-1]^3*r^-1-2/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1-10/3*Log[r]*Log[-s*sc2^-1]^3*r+16/3*Log[r]*Log[-s*sc2^-1]^3*r^2+34*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]-4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-6*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-44*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r+32*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^2+28*Log[r]*Log[s*sc2^-1]+Log[r]*Log[s*sc2^-1]*r^-1-7*Log[r]*Log[s*sc2^-1]*r^-1*z2-14*Log[r]*Log[s*sc2^-1]*(1-r)^-1+16*Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2+Log[r]*Log[s*sc2^-1]*z2-4*Log[r]*Log[s*sc2^-1]*r-22*Log[r]*Log[s*sc2^-1]*r*z2-32*Log[r]*Log[s*sc2^-1]*r^2*z2+40*Log[r]*Log[s*sc2^-1]*Log[1-r]-4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-24*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+16*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+32*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^2-15*Log[r]*Log[s*sc2^-1]*Log[1-r]^2+5*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1+18*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r-16*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^2-31/2*Log[r]*Log[s*sc2^-1]^2+7/2*Log[r]*Log[s*sc2^-1]^2*r^-1+4*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1+Log[r]*Log[s*sc2^-1]^2*r+7*Log[r]*Log[s*sc2^-1]^2*Log[1-r]-Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1-4*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r+16*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^2+1/3*Log[r]*Log[s*sc2^-1]^3+1/3*Log[r]*Log[s*sc2^-1]^3*r^-1-2*Log[r]*Log[s*sc2^-1]^3*r-4*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]-6*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+6*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+8*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r+12*Log[r]^2-3/2*Log[r]^2*r^-1-5/2*Log[r]^2*r^-1*z2-5*Log[r]^2*(1-r)^-1+7*Log[r]^2*(1-r)^-1*z2-3/2*Log[r]^2*z2+2*Log[r]^2*r-7*Log[r]^2*r*z2-16*Log[r]^2*r^2*z2+30*Log[r]^2*Log[1-r]-6*Log[r]^2*Log[1-r]*r^-1-8*Log[r]^2*Log[1-r]*(1-r)^-1-12*Log[r]^2*Log[1-r]*r+16*Log[r]^2*Log[1-r]*r^2-28*Log[r]^2*Log[1-r]^2+5*Log[r]^2*Log[1-r]^2*r^-1+5*Log[r]^2*Log[1-r]^2*(1-r)^-1+32*Log[r]^2*Log[1-r]^2*r-32*Log[r]^2*Log[1-r]^2*r^2+30*Log[r]^2*Log[-s*sc2^-1]-6*Log[r]^2*Log[-s*sc2^-1]*r^-1-8*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-12*Log[r]^2*Log[-s*sc2^-1]*r+16*Log[r]^2*Log[-s*sc2^-1]*r^2+6*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]+Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1-Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-12*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r+11/2*Log[r]^2*Log[-s*sc2^-1]^2-3/2*Log[r]^2*Log[-s*sc2^-1]^2*r^-1-Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1-5*Log[r]^2*Log[-s*sc2^-1]^2*r+8*Log[r]^2*Log[-s*sc2^-1]^2*r^2-71/2*Log[r]^2*Log[s*sc2^-1]+11/2*Log[r]^2*Log[s*sc2^-1]*r^-1+16*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-7*Log[r]^2*Log[s*sc2^-1]*r-16*Log[r]^2*Log[s*sc2^-1]*r^2+5*Log[r]^2*Log[s*sc2^-1]*Log[1-r]-4*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^-1-Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r+16*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^2-3*Log[r]^2*Log[s*sc2^-1]^2+Log[r]^2*Log[s*sc2^-1]^2*r^-1+2*Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1-2*Log[r]^2*Log[s*sc2^-1]^2*r-8*Log[r]^2*Log[s*sc2^-1]^2*r^2-17/2*Log[r]^3+1/2*Log[r]^3*r^-1+20/3*Log[r]^3*(1-r)^-1-9*Log[r]^3*r-16/3*Log[r]^3*r^2+37/3*Log[r]^3*Log[1-r]-11/3*Log[r]^3*Log[1-r]*r^-1-4/3*Log[r]^3*Log[1-r]*(1-r)^-1-38/3*Log[r]^3*Log[1-r]*r+16*Log[r]^3*Log[1-r]*r^2+11/3*Log[r]^3*Log[-s*sc2^-1]-Log[r]^3*Log[-s*sc2^-1]*r^-1-2/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1-10/3*Log[r]^3*Log[-s*sc2^-1]*r+16/3*Log[r]^3*Log[-s*sc2^-1]*r^2-13/3*Log[r]^3*Log[s*sc2^-1]+Log[r]^3*Log[s*sc2^-1]*r^-1+8/3*Log[r]^3*Log[s*sc2^-1]*(1-r)^-1-2/3*Log[r]^3*Log[s*sc2^-1]*r-32/3*Log[r]^3*Log[s*sc2^-1]*r^2-5/3*Log[r]^4+1/3*Log[r]^4*r^-1+Log[r]^4*(1-r)^-1-4*Log[r]^4*r^2+15*Log[r]^2*PolyLog[2,r]-5*Log[r]^2*PolyLog[2,r]*r^-1-18*Log[r]^2*PolyLog[2,r]*r+16*Log[r]^2*PolyLog[2,r]*r^2-14*Log[r]*PolyLog[1,2,r]+2*Log[r]*PolyLog[1,2,r]*r^-1+8*Log[r]*PolyLog[1,2,r]*(1-r)^-1+4*Log[r]*PolyLog[1,2,r]*r-32*Log[r]*PolyLog[1,2,r]*r^2+80*Log[r]*PolyLog[2,r]-20*Log[r]*PolyLog[2,r]*r^-1-8*Log[r]*PolyLog[2,r]*(1-r)^-1-64*Log[r]*PolyLog[2,r]*r+32*Log[r]*PolyLog[2,r]*r^2-48*PolyLog[1,2,r]+8*PolyLog[1,2,r]*r^-1+20*PolyLog[1,2,r]*(1-r)^-1-32*PolyLog[1,2,r]*r^2-80*PolyLog[3,r]+20*PolyLog[3,r]*r^-1+8*PolyLog[3,r]*(1-r)^-1+64*PolyLog[3,r]*r-32*PolyLog[3,r]*r^2-22*PolyLog[4,1-r^-1]+6*PolyLog[4,1-r^-1]*r^-1+4*PolyLog[4,1-r^-1]*(1-r)^-1+20*PolyLog[4,1-r^-1]*r-32*PolyLog[4,1-r^-1]*r^2+34*PolyLog[4,1-(1-r)^-1]-4*PolyLog[4,1-(1-r)^-1]*r^-1-6*PolyLog[4,1-(1-r)^-1]*(1-r)^-1-44*PolyLog[4,1-(1-r)^-1]*r+32*PolyLog[4,1-(1-r)^-1]*r^2-30*PolyLog[4,1-r]+10*PolyLog[4,1-r]*r^-1+36*PolyLog[4,1-r]*r-32*PolyLog[4,1-r]*r^2+26*PolyLog[4,r]-10*PolyLog[4,r]*(1-r)^-1-28*PolyLog[4,r]*r+32*PolyLog[4,r]*r^2);

Mgg10[[3,1]]=+Nc^-1*(Nc^2-1)*ep^-2*(-4+2*r^-1+2*(1-r)^-1)+Nc^-1*(Nc^2-1)*ep^-1*(-2-r^-1-(1-r)^-1+4*Log[-s*sc2^-1]-2*Log[-s*sc2^-1]*r^-1-2*Log[-s*sc2^-1]*(1-r)^-1)+Nc^-1*(Nc^2-1)*(-8+3*r^-1-r^-1*z2+3*(1-r)^-1-(1-r)^-1*z2+2*z2+Log[1-r]-3*Log[1-r]*(1-r)^-1+Log[1-r]^2-2*Log[1-r]^2*r^-1-Log[1-r]^2*(1-r)^-1+4*Log[-s*sc2^-1]*r^-1+4*Log[-s*sc2^-1]*(1-r)^-1-2*Log[-s*sc2^-1]*Log[1-r]+4*Log[-s*sc2^-1]*Log[1-r]*r^-1+2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[-s*sc2^-1]^2+Log[-s*sc2^-1]^2*r^-1+Log[-s*sc2^-1]^2*(1-r)^-1+2*Log[s*sc2^-1]-3*Log[s*sc2^-1]*r^-1-3*Log[s*sc2^-1]*(1-r)^-1+2*Log[s*sc2^-1]*Log[1-r]-4*Log[s*sc2^-1]*Log[1-r]*r^-1-2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+Log[r]-3*Log[r]*r^-1-2*Log[r]*Log[-s*sc2^-1]+2*Log[r]*Log[-s*sc2^-1]*r^-1+4*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+2*Log[r]*Log[s*sc2^-1]-2*Log[r]*Log[s*sc2^-1]*r^-1-4*Log[r]*Log[s*sc2^-1]*(1-r)^-1+Log[r]^2-Log[r]^2*r^-1-2*Log[r]^2*(1-r)^-1)+Nc^-1*(Nc^2-1)*ep*(-10+r^-1-20/3*r^-1*z3+1/2*r^-1*z2+(1-r)^-1-26/3*(1-r)^-1*z3+1/2*(1-r)^-1*z2+34/3*z3+z2+4*Log[1-r]-Log[1-r]*(1-r)^-1-5/2*Log[1-r]^2+2*Log[1-r]^2*r^-1+7/2*Log[1-r]^2*(1-r)^-1-2/3*Log[1-r]^3+4/3*Log[1-r]^3*r^-1+2/3*Log[1-r]^3*(1-r)^-1-2*Log[-s*sc2^-1]*r^-1-Log[-s*sc2^-1]*r^-1*z2-2*Log[-s*sc2^-1]*(1-r)^-1-3*Log[-s*sc2^-1]*(1-r)^-1*z2+4*Log[-s*sc2^-1]*Log[1-r]-4*Log[-s*sc2^-1]*Log[1-r]*r^-1-4*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+Log[-s*sc2^-1]*Log[1-r]^2-2*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[-s*sc2^-1]^2*r^-1-2*Log[-s*sc2^-1]^2*(1-r)^-1+Log[-s*sc2^-1]^2*Log[1-r]-2*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2/3*Log[-s*sc2^-1]^3-1/3*Log[-s*sc2^-1]^3*r^-1-1/3*Log[-s*sc2^-1]^3*(1-r)^-1-2*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+2*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+8*Log[s*sc2^-1]-Log[s*sc2^-1]*r^-1+2*Log[s*sc2^-1]*r^-1*z2-Log[s*sc2^-1]*(1-r)^-1+4*Log[s*sc2^-1]*(1-r)^-1*z2-2*Log[s*sc2^-1]*z2-5*Log[s*sc2^-1]*Log[1-r]+4*Log[s*sc2^-1]*Log[1-r]*r^-1+7*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[s*sc2^-1]*Log[1-r]^2+4*Log[s*sc2^-1]*Log[1-r]^2*r^-1+2*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-Log[s*sc2^-1]^2+3/2*Log[s*sc2^-1]^2*r^-1+3/2*Log[s*sc2^-1]^2*(1-r)^-1-Log[s*sc2^-1]^2*Log[1-r]+2*Log[s*sc2^-1]^2*Log[1-r]*r^-1+Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-2*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+4*Log[r]-Log[r]*r^-1+4*Log[r]*Log[-s*sc2^-1]-4*Log[r]*Log[-s*sc2^-1]*r^-1-4*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+Log[r]*Log[-s*sc2^-1]^2-Log[r]*Log[-s*sc2^-1]^2*r^-1-2*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-5*Log[r]*Log[s*sc2^-1]+7*Log[r]*Log[s*sc2^-1]*r^-1+4*Log[r]*Log[s*sc2^-1]*(1-r)^-1+2*Log[r]*Log[s*sc2^-1]*Log[1-r]-2*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-4*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-Log[r]*Log[s*sc2^-1]^2+Log[r]*Log[s*sc2^-1]^2*r^-1+2*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-5/2*Log[r]^2+7/2*Log[r]^2*r^-1+2*Log[r]^2*(1-r)^-1+Log[r]^2*Log[1-r]-Log[r]^2*Log[1-r]*r^-1-2*Log[r]^2*Log[1-r]*(1-r)^-1+Log[r]^2*Log[-s*sc2^-1]-Log[r]^2*Log[-s*sc2^-1]*r^-1-2*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-2*Log[r]^2*Log[s*sc2^-1]+2*Log[r]^2*Log[s*sc2^-1]*r^-1+4*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-2/3*Log[r]^3+2/3*Log[r]^3*r^-1+4/3*Log[r]^3*(1-r)^-1+2*Log[r]*PolyLog[2,r]-2*Log[r]*PolyLog[2,r]*r^-1-4*Log[r]*PolyLog[2,r]*(1-r)^-1+2*PolyLog[1,2,r]-4*PolyLog[1,2,r]*r^-1-2*PolyLog[1,2,r]*(1-r)^-1-2*PolyLog[3,r]+2*PolyLog[3,r]*r^-1+4*PolyLog[3,r]*(1-r)^-1)+Nc^-1*(Nc^2-1)*ep^2*(-20+5*r^-1+19/3*r^-1*z3-3/2*r^-1*z2-47/20*r^-1*z2^2+5*(1-r)^-1+19/3*(1-r)^-1*z3-3/2*(1-r)^-1*z2-47/20*(1-r)^-1*z2^2+2/3*z3+4*z2+47/10*z2^2+5*Log[1-r]+4*Log[1-r]*r^-1*z3-Log[1-r]*(1-r)^-1+2*Log[1-r]*(1-r)^-1*z3+3/2*Log[1-r]*(1-r)^-1*z2-2*Log[1-r]*z3-1/2*Log[1-r]*z2-Log[1-r]^2-3*Log[1-r]^2*r^-1+Log[1-r]^2*r^-1*z2-1/2*Log[1-r]^2*(1-r)^-1+1/2*Log[1-r]^2*(1-r)^-1*z2-1/2*Log[1-r]^2*z2+3/2*Log[1-r]^3-4/3*Log[1-r]^3*r^-1-11/6*Log[1-r]^3*(1-r)^-1+1/3*Log[1-r]^4-2/3*Log[1-r]^4*r^-1-1/3*Log[1-r]^4*(1-r)^-1+Log[1-r]^2*PolyLog[2,r]-2*Log[1-r]^2*PolyLog[2,r]*r^-1-Log[1-r]^2*PolyLog[2,r]*(1-r)^-1+2*Log[1-r]*PolyLog[1,2,1-r]-4*Log[1-r]*PolyLog[1,2,1-r]*r^-1-2*Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1+2/3*Log[-s*sc2^-1]*r^-1*z3+2*Log[-s*sc2^-1]*r^-1*z2+8/3*Log[-s*sc2^-1]*(1-r)^-1*z3+2*Log[-s*sc2^-1]*(1-r)^-1*z2-22/3*Log[-s*sc2^-1]*z3-4*Log[-s*sc2^-1]*z2-2*Log[-s*sc2^-1]*Log[1-r]+6*Log[-s*sc2^-1]*Log[1-r]*r^-1-4*Log[-s*sc2^-1]*Log[1-r]*r^-1*z2+2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-5*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+3*Log[-s*sc2^-1]*Log[1-r]*z2-2*Log[-s*sc2^-1]*Log[1-r]^2+2*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-1/3*Log[-s*sc2^-1]*Log[1-r]^3+2/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1+1/3*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1-4*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]+6*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+6*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+Log[-s*sc2^-1]^2*r^-1+1/2*Log[-s*sc2^-1]^2*r^-1*z2+Log[-s*sc2^-1]^2*(1-r)^-1+3/2*Log[-s*sc2^-1]^2*(1-r)^-1*z2-2*Log[-s*sc2^-1]^2*Log[1-r]+2*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-1/2*Log[-s*sc2^-1]^2*Log[1-r]^2+Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1+1/2*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+2/3*Log[-s*sc2^-1]^3*r^-1+2/3*Log[-s*sc2^-1]^3*(1-r)^-1-1/3*Log[-s*sc2^-1]^3*Log[1-r]+2/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1+1/3*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1-1/6*Log[-s*sc2^-1]^4+1/12*Log[-s*sc2^-1]^4*r^-1+1/12*Log[-s*sc2^-1]^4*(1-r)^-1+Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1-Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-2*Log[-s*sc2^-1]*PolyLog[1,2,1-r]+4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+2*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-4*Log[-s*sc2^-1]*PolyLog[1,2,r]+6*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1+6*Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+2*Log[-s*sc2^-1]*PolyLog[3,r]-2*Log[-s*sc2^-1]*PolyLog[3,r]*r^-1-4*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1+10*Log[s*sc2^-1]-Log[s*sc2^-1]*r^-1+6*Log[s*sc2^-1]*r^-1*z3-5/2*Log[s*sc2^-1]*r^-1*z2-Log[s*sc2^-1]*(1-r)^-1+6*Log[s*sc2^-1]*(1-r)^-1*z3-5/2*Log[s*sc2^-1]*(1-r)^-1*z2-4*Log[s*sc2^-1]*z3+3*Log[s*sc2^-1]*z2-2*Log[s*sc2^-1]*Log[1-r]-6*Log[s*sc2^-1]*Log[1-r]*r^-1+4*Log[s*sc2^-1]*Log[1-r]*r^-1*z2-Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+5*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-3*Log[s*sc2^-1]*Log[1-r]*z2+9/2*Log[s*sc2^-1]*Log[1-r]^2-4*Log[s*sc2^-1]*Log[1-r]^2*r^-1-11/2*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+Log[s*sc2^-1]*Log[1-r]^3-2*Log[s*sc2^-1]*Log[1-r]^3*r^-1-Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1+4*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]-6*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-6*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-4*Log[s*sc2^-1]^2+1/2*Log[s*sc2^-1]^2*r^-1-Log[s*sc2^-1]^2*r^-1*z2+1/2*Log[s*sc2^-1]^2*(1-r)^-1-2*Log[s*sc2^-1]^2*(1-r)^-1*z2+Log[s*sc2^-1]^2*z2+5/2*Log[s*sc2^-1]^2*Log[1-r]-2*Log[s*sc2^-1]^2*Log[1-r]*r^-1-7/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+Log[s*sc2^-1]^2*Log[1-r]^2-2*Log[s*sc2^-1]^2*Log[1-r]^2*r^-1-Log[s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+1/3*Log[s*sc2^-1]^3-1/2*Log[s*sc2^-1]^3*r^-1-1/2*Log[s*sc2^-1]^3*(1-r)^-1+1/3*Log[s*sc2^-1]^3*Log[1-r]-2/3*Log[s*sc2^-1]^3*Log[1-r]*r^-1-1/3*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1-Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1+Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+2*Log[s*sc2^-1]*PolyLog[1,2,1-r]-4*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-2*Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+2*Log[s*sc2^-1]*PolyLog[1,2,r]-2*Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1-4*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+5*Log[r]-Log[r]*r^-1+2*Log[r]*r^-1*z3+3/2*Log[r]*r^-1*z2+4*Log[r]*(1-r)^-1*z3-2*Log[r]*z3-1/2*Log[r]*z2+2*Log[r]*Log[1-r]*r^-1*z2+4*Log[r]*Log[1-r]*(1-r)^-1*z2-2*Log[r]*Log[1-r]*z2+2*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-2*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]+2*Log[r]*Log[-s*sc2^-1]*r^-1+Log[r]*Log[-s*sc2^-1]*r^-1*z2+6*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2-Log[r]*Log[-s*sc2^-1]*z2+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-Log[r]*Log[-s*sc2^-1]*Log[1-r]^2+Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]^2+2*Log[r]*Log[-s*sc2^-1]^2*r^-1+2*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+Log[r]*Log[-s*sc2^-1]^2*Log[1-r]-Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-1/3*Log[r]*Log[-s*sc2^-1]^3+1/3*Log[r]*Log[-s*sc2^-1]^3*r^-1+2/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]-4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-2*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-2*Log[r]*Log[s*sc2^-1]-Log[r]*Log[s*sc2^-1]*r^-1-Log[r]*Log[s*sc2^-1]*r^-1*z2-6*Log[r]*Log[s*sc2^-1]*(1-r)^-1-2*Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2+Log[r]*Log[s*sc2^-1]*z2-4*Log[r]*Log[s*sc2^-1]*Log[1-r]+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+Log[r]*Log[s*sc2^-1]*Log[1-r]^2-Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1-2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+5/2*Log[r]*Log[s*sc2^-1]^2-7/2*Log[r]*Log[s*sc2^-1]^2*r^-1-2*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-Log[r]*Log[s*sc2^-1]^2*Log[1-r]+Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1+2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+1/3*Log[r]*Log[s*sc2^-1]^3-1/3*Log[r]*Log[s*sc2^-1]^3*r^-1-2/3*Log[r]*Log[s*sc2^-1]^3*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]+6*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+6*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-Log[r]^2-1/2*Log[r]^2*r^-1-1/2*Log[r]^2*r^-1*z2-3*Log[r]^2*(1-r)^-1-Log[r]^2*(1-r)^-1*z2+1/2*Log[r]^2*z2-2*Log[r]^2*Log[1-r]+2*Log[r]^2*Log[1-r]*r^-1+2*Log[r]^2*Log[1-r]*(1-r)^-1+Log[r]^2*Log[1-r]^2*r^-1-Log[r]^2*Log[1-r]^2*(1-r)^-1-2*Log[r]^2*Log[-s*sc2^-1]+2*Log[r]^2*Log[-s*sc2^-1]*r^-1+2*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]-3*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1-3*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-1/2*Log[r]^2*Log[-s*sc2^-1]^2+1/2*Log[r]^2*Log[-s*sc2^-1]^2*r^-1+Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1+9/2*Log[r]^2*Log[s*sc2^-1]-11/2*Log[r]^2*Log[s*sc2^-1]*r^-1-4*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-3*Log[r]^2*Log[s*sc2^-1]*Log[1-r]+4*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^-1+5*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+Log[r]^2*Log[s*sc2^-1]^2-Log[r]^2*Log[s*sc2^-1]^2*r^-1-2*Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1+3/2*Log[r]^3-11/6*Log[r]^3*r^-1-4/3*Log[r]^3*(1-r)^-1-Log[r]^3*Log[1-r]+Log[r]^3*Log[1-r]*r^-1+2*Log[r]^3*Log[1-r]*(1-r)^-1-1/3*Log[r]^3*Log[-s*sc2^-1]+1/3*Log[r]^3*Log[-s*sc2^-1]*r^-1+2/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1+Log[r]^3*Log[s*sc2^-1]-Log[r]^3*Log[s*sc2^-1]*r^-1-2*Log[r]^3*Log[s*sc2^-1]*(1-r)^-1+1/3*Log[r]^4-1/3*Log[r]^4*r^-1-2/3*Log[r]^4*(1-r)^-1-Log[r]^2*PolyLog[2,r]+Log[r]^2*PolyLog[2,r]*r^-1+2*Log[r]^2*PolyLog[2,r]*(1-r)^-1+2*Log[r]*PolyLog[1,2,r]-2*Log[r]*PolyLog[1,2,r]*r^-1-4*Log[r]*PolyLog[1,2,r]*(1-r)^-1-4*Log[r]*PolyLog[2,r]+4*Log[r]*PolyLog[2,r]*r^-1+4*Log[r]*PolyLog[2,r]*(1-r)^-1-4*PolyLog[1,2,r]+4*PolyLog[1,2,r]*r^-1+4*PolyLog[1,2,r]*(1-r)^-1+4*PolyLog[3,r]-4*PolyLog[3,r]*r^-1-4*PolyLog[3,r]*(1-r)^-1+2*PolyLog[4,1-r^-1]-2*PolyLog[4,1-r^-1]*r^-1-4*PolyLog[4,1-r^-1]*(1-r)^-1+2*PolyLog[4,1-(1-r)^-1]-4*PolyLog[4,1-(1-r)^-1]*r^-1-2*PolyLog[4,1-(1-r)^-1]*(1-r)^-1+2*PolyLog[4,1-r]-2*PolyLog[4,1-r]*r^-1-4*PolyLog[4,1-r]*(1-r)^-1+2*PolyLog[4,r]-4*PolyLog[4,r]*r^-1-2*PolyLog[4,r]*(1-r)^-1)+(Nc^2-1)*ep^-1*(+4/3*r^-1*Nl+4/3*(1-r)^-1*Nl-8/3*Nl)+(Nc^2-1)*(-8/3*r^-1*Nl-8/3*(1-r)^-1*Nl+8/3*Nl)+(Nc^2-1)*ep*(+4/3*r^-1*Nl+4/3*(1-r)^-1*Nl)+Nc*(Nc^2-1)*ep^-2*(+12-6*r^-1-6*(1-r)^-1)+Nc*(Nc^2-1)*ep^-1*(+26/3+5/3*r^-1+5/3*(1-r)^-1+8*Log[1-r]-4*Log[1-r]*r^-1+4*Log[1-r]*(1-r)^-1-16*Log[1-r]*r-12*Log[-s*sc2^-1]+6*Log[-s*sc2^-1]*r^-1+6*Log[-s*sc2^-1]*(1-r)^-1-8*Log[r]+4*Log[r]*r^-1-4*Log[r]*(1-r)^-1+16*Log[r]*r)+Nc*(Nc^2-1)*(-20/3+23/3*r^-1-9*r^-1*z2+23/3*(1-r)^-1-9*(1-r)^-1*z2+18*z2-13*Log[1-r]+8*Log[1-r]*r^-1-5*Log[1-r]*(1-r)^-1+16*Log[1-r]*r+7*Log[1-r]^2-2*Log[1-r]^2*r^-1-Log[1-r]^2*(1-r)^-1+16*Log[-s*sc2^-1]-12*Log[-s*sc2^-1]*r^-1-12*Log[-s*sc2^-1]*(1-r)^-1-14*Log[-s*sc2^-1]*Log[1-r]+4*Log[-s*sc2^-1]*Log[1-r]*r^-1-6*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+16*Log[-s*sc2^-1]*Log[1-r]*r+6*Log[-s*sc2^-1]^2-3*Log[-s*sc2^-1]^2*r^-1-3*Log[-s*sc2^-1]^2*(1-r)^-1-10*Log[s*sc2^-1]+3*Log[s*sc2^-1]*r^-1+3*Log[s*sc2^-1]*(1-r)^-1+6*Log[s*sc2^-1]*Log[1-r]+2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+3*Log[r]-5*Log[r]*r^-1+8*Log[r]*(1-r)^-1-16*Log[r]*r-8*Log[r]*Log[1-r]+4*Log[r]*Log[1-r]*r^-1+4*Log[r]*Log[1-r]*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]-6*Log[r]*Log[-s*sc2^-1]*r^-1+4*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-16*Log[r]*Log[-s*sc2^-1]*r+6*Log[r]*Log[s*sc2^-1]+2*Log[r]*Log[s*sc2^-1]*r^-1+7*Log[r]^2-Log[r]^2*r^-1-2*Log[r]^2*(1-r)^-1)+Nc*(Nc^2-1)*ep*(+18-37/3*r^-1+16*r^-1*z3+39/2*r^-1*z2-37/3*(1-r)^-1+6*(1-r)^-1*z3+39/2*(1-r)^-1*z2-22*z3-57*z2+16*r*z3-4*Log[1-r]-4*Log[1-r]*r^-1+14*Log[1-r]*r^-1*z2+5*Log[1-r]*(1-r)^-1+10*Log[1-r]*(1-r)^-1*z2-28*Log[1-r]*z2+8*Log[1-r]*r*z2-19/2*Log[1-r]^2+8*Log[1-r]^2*r^-1+1/2*Log[1-r]^2*(1-r)^-1-6*Log[1-r]^3+2*Log[1-r]^3*r^-1+8/3*Log[1-r]^3*r+6*Log[-s*sc2^-1]*r^-1+3*Log[-s*sc2^-1]*r^-1*z2+6*Log[-s*sc2^-1]*(1-r)^-1-7*Log[-s*sc2^-1]*(1-r)^-1*z2+4*Log[-s*sc2^-1]*z2+16*Log[-s*sc2^-1]*r*z2+12*Log[-s*sc2^-1]*Log[1-r]-16*Log[-s*sc2^-1]*Log[1-r]*r^-1+12*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-16*Log[-s*sc2^-1]*Log[1-r]*r+7*Log[-s*sc2^-1]*Log[1-r]^2-2*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+3*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-8*Log[-s*sc2^-1]*Log[1-r]^2*r-8*Log[-s*sc2^-1]^2+6*Log[-s*sc2^-1]^2*r^-1+6*Log[-s*sc2^-1]^2*(1-r)^-1+7*Log[-s*sc2^-1]^2*Log[1-r]-2*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+3*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-8*Log[-s*sc2^-1]^2*Log[1-r]*r-2*Log[-s*sc2^-1]^3+Log[-s*sc2^-1]^3*r^-1+Log[-s*sc2^-1]^3*(1-r)^-1+16*Log[-s*sc2^-1]*PolyLog[2,r]-10*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+10*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-32*Log[-s*sc2^-1]*PolyLog[2,r]*r-8*Log[s*sc2^-1]+Log[s*sc2^-1]*r^-1+6*Log[s*sc2^-1]*r^-1*z2+Log[s*sc2^-1]*(1-r)^-1+16*Log[s*sc2^-1]*(1-r)^-1*z2-22*Log[s*sc2^-1]*z2-16*Log[s*sc2^-1]*r*z2+Log[s*sc2^-1]*Log[1-r]+8*Log[s*sc2^-1]*Log[1-r]*r^-1-7*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-14*Log[s*sc2^-1]*Log[1-r]^2+4*Log[s*sc2^-1]*Log[1-r]^2*r^-1-2*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+8*Log[s*sc2^-1]*Log[1-r]^2*r+5*Log[s*sc2^-1]^2-3/2*Log[s*sc2^-1]^2*r^-1-3/2*Log[s*sc2^-1]^2*(1-r)^-1-3*Log[s*sc2^-1]^2*Log[1-r]-Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-16*Log[s*sc2^-1]*PolyLog[2,r]+10*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-10*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+32*Log[s*sc2^-1]*PolyLog[2,r]*r-4*Log[r]+5*Log[r]*r^-1+10*Log[r]*r^-1*z2-4*Log[r]*(1-r)^-1+14*Log[r]*(1-r)^-1*z2-20*Log[r]*z2-8*Log[r]*r*z2+20*Log[r]*Log[1-r]-8*Log[r]*Log[1-r]*r^-1-8*Log[r]*Log[1-r]*(1-r)^-1+4*Log[r]*Log[1-r]^2-2*Log[r]*Log[1-r]^2*r^-1-2*Log[r]*Log[1-r]^2*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]+12*Log[r]*Log[-s*sc2^-1]*r^-1-16*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+16*Log[r]*Log[-s*sc2^-1]*r+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]-6*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-16*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r-Log[r]*Log[-s*sc2^-1]^2+3*Log[r]*Log[-s*sc2^-1]^2*r^-1-2*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+8*Log[r]*Log[-s*sc2^-1]^2*r+Log[r]*Log[s*sc2^-1]-7*Log[r]*Log[s*sc2^-1]*r^-1+8*Log[r]*Log[s*sc2^-1]*(1-r)^-1+6*Log[r]*Log[s*sc2^-1]*Log[1-r]+2*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-8*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+16*Log[r]*Log[s*sc2^-1]*Log[1-r]*r-3*Log[r]*Log[s*sc2^-1]^2-Log[r]*Log[s*sc2^-1]^2*r^-1-19/2*Log[r]^2+1/2*Log[r]^2*r^-1+8*Log[r]^2*(1-r)^-1-Log[r]^2*Log[1-r]+3*Log[r]^2*Log[1-r]*r^-1-2*Log[r]^2*Log[1-r]*(1-r)^-1+8*Log[r]^2*Log[1-r]*r-Log[r]^2*Log[-s*sc2^-1]+3*Log[r]^2*Log[-s*sc2^-1]*r^-1-2*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+8*Log[r]^2*Log[-s*sc2^-1]*r-6*Log[r]^2*Log[s*sc2^-1]-2*Log[r]^2*Log[s*sc2^-1]*r^-1+4*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-8*Log[r]^2*Log[s*sc2^-1]*r-10/3*Log[r]^3+2*Log[r]^3*(1-r)^-1-8/3*Log[r]^3*r-10*Log[r]*PolyLog[2,r]+10*Log[r]*PolyLog[2,r]*r^-1+16*Log[r]*PolyLog[2,r]*r+6*PolyLog[1,2,r]+10*PolyLog[1,2,r]*(1-r)^-1-16*PolyLog[1,2,r]*r+10*PolyLog[3,r]-10*PolyLog[3,r]*r^-1-16*PolyLog[3,r]*r)+Nc*(Nc^2-1)*ep^2*(+36-9*r^-1-25*r^-1*z3-17/2*r^-1*z2+133/20*r^-1*z2^2-9*(1-r)^-1+3*(1-r)^-1*z3-17/2*(1-r)^-1*z2+133/20*(1-r)^-1*z2^2-2*z3-16*z2-133/10*z2^2-16*r*z3-9*Log[1-r]+40/3*Log[1-r]*r^-1*z3-28*Log[1-r]*r^-1*z2+5*Log[1-r]*(1-r)^-1-46/3*Log[1-r]*(1-r)^-1*z3-43/2*Log[1-r]*(1-r)^-1*z2-98/3*Log[1-r]*z3+133/2*Log[1-r]*z2+160/3*Log[1-r]*r*z3-8*Log[1-r]*r*z2-Log[1-r]^2+5*Log[1-r]^2*r^-1-7*Log[1-r]^2*r^-1*z2-3/2*Log[1-r]^2*(1-r)^-1-15/2*Log[1-r]^2*(1-r)^-1*z2+25/2*Log[1-r]^2*z2+17/2*Log[1-r]^3-20/3*Log[1-r]^3*r^-1+1/2*Log[1-r]^3*(1-r)^-1-8/3*Log[1-r]^3*r+3*Log[1-r]^4-Log[1-r]^4*r^-1+1/3*Log[1-r]^4*(1-r)^-1-2*Log[1-r]^4*r+3*Log[1-r]^2*PolyLog[2,r]+5*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1-8*Log[1-r]^2*PolyLog[2,r]*r+14*Log[1-r]*PolyLog[1,2,1-r]-4*Log[1-r]*PolyLog[1,2,1-r]*r^-1+6*Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1-16*Log[1-r]*PolyLog[1,2,1-r]*r-8*Log[1-r]*PolyLog[3,r]+4*Log[1-r]*PolyLog[3,r]*r^-1+4*Log[1-r]*PolyLog[3,r]*(1-r)^-1-18*Log[-s*sc2^-1]*r^-1*z3-6*Log[-s*sc2^-1]*r^-1*z2-8*Log[-s*sc2^-1]*(1-r)^-1*z3+22*Log[-s*sc2^-1]*(1-r)^-1*z2+42*Log[-s*sc2^-1]*z3-4*Log[-s*sc2^-1]*z2-16*Log[-s*sc2^-1]*r*z3-16*Log[-s*sc2^-1]*r*z2+2*Log[-s*sc2^-1]*Log[1-r]-10*Log[-s*sc2^-1]*Log[1-r]*r^-1+4*Log[-s*sc2^-1]*Log[1-r]*r^-1*z2-6*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+5*Log[-s*sc2^-1]*Log[1-r]*z2+8*Log[-s*sc2^-1]*Log[1-r]*r*z2-6*Log[-s*sc2^-1]*Log[1-r]^2+8*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-6*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+8*Log[-s*sc2^-1]*Log[1-r]^2*r-7/3*Log[-s*sc2^-1]*Log[1-r]^3+2/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1-Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1+8/3*Log[-s*sc2^-1]*Log[1-r]^3*r-12*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]-2*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-2*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-3*Log[-s*sc2^-1]^2*r^-1-3/2*Log[-s*sc2^-1]^2*r^-1*z2-3*Log[-s*sc2^-1]^2*(1-r)^-1+7/2*Log[-s*sc2^-1]^2*(1-r)^-1*z2-2*Log[-s*sc2^-1]^2*z2-8*Log[-s*sc2^-1]^2*r*z2-6*Log[-s*sc2^-1]^2*Log[1-r]+8*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-6*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+8*Log[-s*sc2^-1]^2*Log[1-r]*r-7/2*Log[-s*sc2^-1]^2*Log[1-r]^2+Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1-3/2*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+4*Log[-s*sc2^-1]^2*Log[1-r]^2*r+8/3*Log[-s*sc2^-1]^3-2*Log[-s*sc2^-1]^3*r^-1-2*Log[-s*sc2^-1]^3*(1-r)^-1-7/3*Log[-s*sc2^-1]^3*Log[1-r]+2/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1-Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1+8/3*Log[-s*sc2^-1]^3*Log[1-r]*r+1/2*Log[-s*sc2^-1]^4-1/4*Log[-s*sc2^-1]^4*r^-1-1/4*Log[-s*sc2^-1]^4*(1-r)^-1-8*Log[-s*sc2^-1]^2*PolyLog[2,r]+5*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1-5*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+16*Log[-s*sc2^-1]^2*PolyLog[2,r]*r-14*Log[-s*sc2^-1]*PolyLog[1,2,1-r]+4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-6*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+16*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r-12*Log[-s*sc2^-1]*PolyLog[1,2,r]-2*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1-2*Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-16*Log[-s*sc2^-1]*PolyLog[2,r]+28*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-28*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+32*Log[-s*sc2^-1]*PolyLog[2,r]*r-2*Log[-s*sc2^-1]*PolyLog[3,r]+6*Log[-s*sc2^-1]*PolyLog[3,r]*r^-1-4*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1+16*Log[-s*sc2^-1]*PolyLog[3,r]*r-18*Log[s*sc2^-1]+5*Log[s*sc2^-1]*r^-1+2*Log[s*sc2^-1]*r^-1*z3-27/2*Log[s*sc2^-1]*r^-1*z2+5*Log[s*sc2^-1]*(1-r)^-1+2*Log[s*sc2^-1]*(1-r)^-1*z3-83/2*Log[s*sc2^-1]*(1-r)^-1*z2-20*Log[s*sc2^-1]*z3+61*Log[s*sc2^-1]*z2+16*Log[s*sc2^-1]*r*z2+2*Log[s*sc2^-1]*Log[1-r]+14*Log[s*sc2^-1]*Log[1-r]*r^-1-18*Log[s*sc2^-1]*Log[1-r]*r^-1*z2+Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-9*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+23*Log[s*sc2^-1]*Log[1-r]*z2-16*Log[s*sc2^-1]*Log[1-r]*r*z2+31/2*Log[s*sc2^-1]*Log[1-r]^2-16*Log[s*sc2^-1]*Log[1-r]^2*r^-1+11/2*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-8*Log[s*sc2^-1]*Log[1-r]^2*r+25/3*Log[s*sc2^-1]*Log[1-r]^3-8/3*Log[s*sc2^-1]*Log[1-r]^3*r^-1+Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1-16/3*Log[s*sc2^-1]*Log[1-r]^3*r+12*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]+2*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+2*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+4*Log[s*sc2^-1]^2-1/2*Log[s*sc2^-1]^2*r^-1-3*Log[s*sc2^-1]^2*r^-1*z2-1/2*Log[s*sc2^-1]^2*(1-r)^-1-8*Log[s*sc2^-1]^2*(1-r)^-1*z2+11*Log[s*sc2^-1]^2*z2+8*Log[s*sc2^-1]^2*r*z2-1/2*Log[s*sc2^-1]^2*Log[1-r]-4*Log[s*sc2^-1]^2*Log[1-r]*r^-1+7/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+7*Log[s*sc2^-1]^2*Log[1-r]^2-2*Log[s*sc2^-1]^2*Log[1-r]^2*r^-1+Log[s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-4*Log[s*sc2^-1]^2*Log[1-r]^2*r-5/3*Log[s*sc2^-1]^3+1/2*Log[s*sc2^-1]^3*r^-1+1/2*Log[s*sc2^-1]^3*(1-r)^-1+Log[s*sc2^-1]^3*Log[1-r]+1/3*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1+8*Log[s*sc2^-1]^2*PolyLog[2,r]-5*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1+5*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-16*Log[s*sc2^-1]^2*PolyLog[2,r]*r+14*Log[s*sc2^-1]*PolyLog[1,2,1-r]-4*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+6*Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-16*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r+6*Log[s*sc2^-1]*PolyLog[1,2,r]+2*Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1-8*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+16*Log[s*sc2^-1]*PolyLog[1,2,r]*r+16*Log[s*sc2^-1]*PolyLog[2,r]-28*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+28*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-32*Log[s*sc2^-1]*PolyLog[2,r]*r-8*Log[s*sc2^-1]*PolyLog[3,r]+4*Log[s*sc2^-1]*PolyLog[3,r]*r^-1+4*Log[s*sc2^-1]*PolyLog[3,r]*(1-r)^-1-9*Log[r]+5*Log[r]*r^-1-34/3*Log[r]*r^-1*z3-43/2*Log[r]*r^-1*z2+52/3*Log[r]*(1-r)^-1*z3-28*Log[r]*(1-r)^-1*z2+38/3*Log[r]*z3+117/2*Log[r]*z2-160/3*Log[r]*r*z3+8*Log[r]*r*z2+4*Log[r]*Log[1-r]+4*Log[r]*Log[1-r]*r^-1-20*Log[r]*Log[1-r]*r^-1*z2+4*Log[r]*Log[1-r]*(1-r)^-1-10*Log[r]*Log[1-r]*(1-r)^-1*z2+30*Log[r]*Log[1-r]*z2-16*Log[r]*Log[1-r]*r*z2-10*Log[r]*Log[1-r]^2+4*Log[r]*Log[1-r]^2*r^-1+4*Log[r]*Log[1-r]^2*(1-r)^-1-8/3*Log[r]*Log[1-r]^3+4/3*Log[r]*Log[1-r]^3*r^-1+4/3*Log[r]*Log[1-r]^3*(1-r)^-1-8*Log[r]*Log[1-r]*PolyLog[2,r]+6*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-14*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+32*Log[r]*Log[1-r]*PolyLog[2,r]*r+2*Log[r]*Log[-s*sc2^-1]-6*Log[r]*Log[-s*sc2^-1]*r^-1-3*Log[r]*Log[-s*sc2^-1]*r^-1*z2-10*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2+Log[r]*Log[-s*sc2^-1]*z2-8*Log[r]*Log[-s*sc2^-1]*r*z2-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]+12*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-16*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+16*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+Log[r]*Log[-s*sc2^-1]*Log[1-r]^2-3*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-8*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r+2*Log[r]*Log[-s*sc2^-1]^2-6*Log[r]*Log[-s*sc2^-1]^2*r^-1+8*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-8*Log[r]*Log[-s*sc2^-1]^2*r-Log[r]*Log[-s*sc2^-1]^2*Log[1-r]+3*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+8*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r+1/3*Log[r]*Log[-s*sc2^-1]^3-Log[r]*Log[-s*sc2^-1]^3*r^-1+2/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1-8/3*Log[r]*Log[-s*sc2^-1]^3*r+14*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]-4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+6*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-16*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r+2*Log[r]*Log[s*sc2^-1]+Log[r]*Log[s*sc2^-1]*r^-1-7*Log[r]*Log[s*sc2^-1]*r^-1*z2+14*Log[r]*Log[s*sc2^-1]*(1-r)^-1-16*Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2+19*Log[r]*Log[s*sc2^-1]*z2+16*Log[r]*Log[s*sc2^-1]*r*z2-16*Log[r]*Log[s*sc2^-1]*Log[1-r]-4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+24*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-16*Log[r]*Log[s*sc2^-1]*Log[1-r]*r-5*Log[r]*Log[s*sc2^-1]*Log[1-r]^2+5*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1+8*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r-1/2*Log[r]*Log[s*sc2^-1]^2+7/2*Log[r]*Log[s*sc2^-1]^2*r^-1-4*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-3*Log[r]*Log[s*sc2^-1]^2*Log[1-r]-Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1+4*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-8*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r+Log[r]*Log[s*sc2^-1]^3+1/3*Log[r]*Log[s*sc2^-1]^3*r^-1-4*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]-6*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-6*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-Log[r]^2-3/2*Log[r]^2*r^-1-5/2*Log[r]^2*r^-1*z2+5*Log[r]^2*(1-r)^-1-7*Log[r]^2*(1-r)^-1*z2+15/2*Log[r]^2*z2+8*Log[r]^2*r*z2+2*Log[r]^2*Log[1-r]-6*Log[r]^2*Log[1-r]*r^-1+8*Log[r]^2*Log[1-r]*(1-r)^-1-8*Log[r]^2*Log[1-r]*r-8*Log[r]^2*Log[1-r]^2+5*Log[r]^2*Log[1-r]^2*r^-1-5*Log[r]^2*Log[1-r]^2*(1-r)^-1+16*Log[r]^2*Log[1-r]^2*r+2*Log[r]^2*Log[-s*sc2^-1]-6*Log[r]^2*Log[-s*sc2^-1]*r^-1+8*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-8*Log[r]^2*Log[-s*sc2^-1]*r+6*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]+Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1+Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+1/2*Log[r]^2*Log[-s*sc2^-1]^2-3/2*Log[r]^2*Log[-s*sc2^-1]^2*r^-1+Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1-4*Log[r]^2*Log[-s*sc2^-1]^2*r+15/2*Log[r]^2*Log[s*sc2^-1]+11/2*Log[r]^2*Log[s*sc2^-1]*r^-1-16*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+8*Log[r]^2*Log[s*sc2^-1]*r-5*Log[r]^2*Log[s*sc2^-1]*Log[1-r]-4*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^-1+Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-8*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r+3*Log[r]^2*Log[s*sc2^-1]^2+Log[r]^2*Log[s*sc2^-1]^2*r^-1-2*Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1+4*Log[r]^2*Log[s*sc2^-1]^2*r+35/6*Log[r]^3+1/2*Log[r]^3*r^-1-20/3*Log[r]^3*(1-r)^-1+8/3*Log[r]^3*r+7/3*Log[r]^3*Log[1-r]-11/3*Log[r]^3*Log[1-r]*r^-1+4/3*Log[r]^3*Log[1-r]*(1-r)^-1-8*Log[r]^3*Log[1-r]*r+1/3*Log[r]^3*Log[-s*sc2^-1]-Log[r]^3*Log[-s*sc2^-1]*r^-1+2/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1-8/3*Log[r]^3*Log[-s*sc2^-1]*r+3*Log[r]^3*Log[s*sc2^-1]+Log[r]^3*Log[s*sc2^-1]*r^-1-8/3*Log[r]^3*Log[s*sc2^-1]*(1-r)^-1+16/3*Log[r]^3*Log[s*sc2^-1]*r+Log[r]^4+1/3*Log[r]^4*r^-1-Log[r]^4*(1-r)^-1+2*Log[r]^4*r+5*Log[r]^2*PolyLog[2,r]-5*Log[r]^2*PolyLog[2,r]*r^-1-8*Log[r]^2*PolyLog[2,r]*r+6*Log[r]*PolyLog[1,2,r]+2*Log[r]*PolyLog[1,2,r]*r^-1-8*Log[r]*PolyLog[1,2,r]*(1-r)^-1+16*Log[r]*PolyLog[1,2,r]*r+24*Log[r]*PolyLog[2,r]-20*Log[r]*PolyLog[2,r]*r^-1+8*Log[r]*PolyLog[2,r]*(1-r)^-1-16*Log[r]*PolyLog[2,r]*r+8*PolyLog[1,2,r]+8*PolyLog[1,2,r]*r^-1-20*PolyLog[1,2,r]*(1-r)^-1+16*PolyLog[1,2,r]*r-24*PolyLog[3,r]+20*PolyLog[3,r]*r^-1-8*PolyLog[3,r]*(1-r)^-1+16*PolyLog[3,r]*r-2*PolyLog[4,1-r^-1]+6*PolyLog[4,1-r^-1]*r^-1-4*PolyLog[4,1-r^-1]*(1-r)^-1+16*PolyLog[4,1-r^-1]*r+14*PolyLog[4,1-(1-r)^-1]-4*PolyLog[4,1-(1-r)^-1]*r^-1+6*PolyLog[4,1-(1-r)^-1]*(1-r)^-1-16*PolyLog[4,1-(1-r)^-1]*r-10*PolyLog[4,1-r]+10*PolyLog[4,1-r]*r^-1+16*PolyLog[4,1-r]*r+6*PolyLog[4,r]+10*PolyLog[4,r]*(1-r)^-1-16*PolyLog[4,r]*r);

Mgg10[[1,2]]=+Nc^-1*(Nc^2-1)*ep^-2*(-2+r^-1-(1-r)^-1+4*r)+Nc^-1*(Nc^2-1)*ep^-1*(-1-1/2*r^-1+1/2*(1-r)^-1+2*r+2*Log[-s*sc2^-1]-Log[-s*sc2^-1]*r^-1+Log[-s*sc2^-1]*(1-r)^-1-4*Log[-s*sc2^-1]*r)+Nc^-1*(Nc^2-1)*(-5+3/2*r^-1-1/2*r^-1*z2-3/2*(1-r)^-1+1/2*(1-r)^-1*z2+z2+10*r-2*r*z2-1/2*Log[1-r]+3/2*Log[1-r]*(1-r)^-1-1/2*Log[1-r]^2+Log[1-r]^2*r^-1+1/2*Log[1-r]^2*(1-r)^-1+Log[-s*sc2^-1]+2*Log[-s*sc2^-1]*r^-1-2*Log[-s*sc2^-1]*(1-r)^-1-2*Log[-s*sc2^-1]*r+Log[-s*sc2^-1]*Log[1-r]-2*Log[-s*sc2^-1]*Log[1-r]*r^-1-Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-Log[-s*sc2^-1]^2+1/2*Log[-s*sc2^-1]^2*r^-1-1/2*Log[-s*sc2^-1]^2*(1-r)^-1+2*Log[-s*sc2^-1]^2*r-3/2*Log[s*sc2^-1]*r^-1+3/2*Log[s*sc2^-1]*(1-r)^-1-Log[s*sc2^-1]*Log[1-r]+2*Log[s*sc2^-1]*Log[1-r]*r^-1+Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+1/2*Log[r]-3/2*Log[r]*r^-1-Log[r]*Log[-s*sc2^-1]+Log[r]*Log[-s*sc2^-1]*r^-1+2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+Log[r]*Log[s*sc2^-1]-Log[r]*Log[s*sc2^-1]*r^-1-2*Log[r]*Log[s*sc2^-1]*(1-r)^-1+1/2*Log[r]^2-1/2*Log[r]^2*r^-1-Log[r]^2*(1-r)^-1)+Nc^-1*(Nc^2-1)*ep*(-8+1/2*r^-1-10/3*r^-1*z3+1/4*r^-1*z2-1/2*(1-r)^-1+1/3*(1-r)^-1*z3-1/4*(1-r)^-1*z2+17/3*z3+1/2*z2+16*r-28/3*r*z3-r*z2-2*Log[1-r]+1/2*Log[1-r]*(1-r)^-1+5/4*Log[1-r]^2-Log[1-r]^2*r^-1-7/4*Log[1-r]^2*(1-r)^-1+1/3*Log[1-r]^3-2/3*Log[1-r]^3*r^-1-1/3*Log[1-r]^3*(1-r)^-1+5*Log[-s*sc2^-1]-Log[-s*sc2^-1]*r^-1-1/2*Log[-s*sc2^-1]*r^-1*z2+Log[-s*sc2^-1]*(1-r)^-1-5/2*Log[-s*sc2^-1]*(1-r)^-1*z2-10*Log[-s*sc2^-1]*r+2*Log[-s*sc2^-1]*r*z2-2*Log[-s*sc2^-1]*Log[1-r]+2*Log[-s*sc2^-1]*Log[1-r]*r^-1+2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-1/2*Log[-s*sc2^-1]*Log[1-r]^2+Log[-s*sc2^-1]*Log[1-r]^2*r^-1+1/2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-1/2*Log[-s*sc2^-1]^2-Log[-s*sc2^-1]^2*r^-1+Log[-s*sc2^-1]^2*(1-r)^-1+Log[-s*sc2^-1]^2*r-1/2*Log[-s*sc2^-1]^2*Log[1-r]+Log[-s*sc2^-1]^2*Log[1-r]*r^-1+1/2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+1/3*Log[-s*sc2^-1]^3-1/6*Log[-s*sc2^-1]^3*r^-1+1/6*Log[-s*sc2^-1]^3*(1-r)^-1-2/3*Log[-s*sc2^-1]^3*r-2*Log[-s*sc2^-1]*PolyLog[2,r]+3*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+3*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-1/2*Log[s*sc2^-1]*r^-1+Log[s*sc2^-1]*r^-1*z2+1/2*Log[s*sc2^-1]*(1-r)^-1+2*Log[s*sc2^-1]*(1-r)^-1*z2-Log[s*sc2^-1]*z2+5/2*Log[s*sc2^-1]*Log[1-r]-2*Log[s*sc2^-1]*Log[1-r]*r^-1-7/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+Log[s*sc2^-1]*Log[1-r]^2-2*Log[s*sc2^-1]*Log[1-r]^2*r^-1-Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+3/4*Log[s*sc2^-1]^2*r^-1-3/4*Log[s*sc2^-1]^2*(1-r)^-1+1/2*Log[s*sc2^-1]^2*Log[1-r]-Log[s*sc2^-1]^2*Log[1-r]*r^-1-1/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[s*sc2^-1]*PolyLog[2,r]-3*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-3*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+2*Log[r]-1/2*Log[r]*r^-1+2*Log[r]*Log[-s*sc2^-1]-2*Log[r]*Log[-s*sc2^-1]*r^-1-2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-Log[r]*Log[-s*sc2^-1]*Log[1-r]+Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+1/2*Log[r]*Log[-s*sc2^-1]^2-1/2*Log[r]*Log[-s*sc2^-1]^2*r^-1-Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-5/2*Log[r]*Log[s*sc2^-1]+7/2*Log[r]*Log[s*sc2^-1]*r^-1+2*Log[r]*Log[s*sc2^-1]*(1-r)^-1+Log[r]*Log[s*sc2^-1]*Log[1-r]-Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-2*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-1/2*Log[r]*Log[s*sc2^-1]^2+1/2*Log[r]*Log[s*sc2^-1]^2*r^-1+Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-5/4*Log[r]^2+7/4*Log[r]^2*r^-1+Log[r]^2*(1-r)^-1+1/2*Log[r]^2*Log[1-r]-1/2*Log[r]^2*Log[1-r]*r^-1-Log[r]^2*Log[1-r]*(1-r)^-1+1/2*Log[r]^2*Log[-s*sc2^-1]-1/2*Log[r]^2*Log[-s*sc2^-1]*r^-1-Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-Log[r]^2*Log[s*sc2^-1]+Log[r]^2*Log[s*sc2^-1]*r^-1+2*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-1/3*Log[r]^3+1/3*Log[r]^3*r^-1+2/3*Log[r]^3*(1-r)^-1+Log[r]*PolyLog[2,r]-Log[r]*PolyLog[2,r]*r^-1-2*Log[r]*PolyLog[2,r]*(1-r)^-1-PolyLog[1,2,r]+2*PolyLog[1,2,r]*r^-1+PolyLog[1,2,r]*(1-r)^-1-PolyLog[3,r]+PolyLog[3,r]*r^-1+2*PolyLog[3,r]*(1-r)^-1)+Nc^-1*(Nc^2-1)*ep^2*(-16+5/2*r^-1+19/6*r^-1*z3-3/4*r^-1*z2-47/40*r^-1*z2^2-5/2*(1-r)^-1+5/6*(1-r)^-1*z3+3/4*(1-r)^-1*z2+47/40*(1-r)^-1*z2^2+1/3*z3+5/2*z2+47/20*z2^2+32*r-14/3*r*z3-5*r*z2-47/10*r*z2^2-5/2*Log[1-r]-2*Log[1-r]*r^-1*z3+1/2*Log[1-r]*(1-r)^-1-Log[1-r]*(1-r)^-1*z3-3/4*Log[1-r]*(1-r)^-1*z2+Log[1-r]*z3+1/4*Log[1-r]*z2+1/2*Log[1-r]^2+3/2*Log[1-r]^2*r^-1-1/2*Log[1-r]^2*r^-1*z2+1/4*Log[1-r]^2*(1-r)^-1-1/4*Log[1-r]^2*(1-r)^-1*z2+1/4*Log[1-r]^2*z2-3/4*Log[1-r]^3+2/3*Log[1-r]^3*r^-1+11/12*Log[1-r]^3*(1-r)^-1-1/6*Log[1-r]^4+1/3*Log[1-r]^4*r^-1+1/6*Log[1-r]^4*(1-r)^-1-1/2*Log[1-r]^2*PolyLog[2,r]+Log[1-r]^2*PolyLog[2,r]*r^-1+1/2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1-Log[1-r]*PolyLog[1,2,1-r]+2*Log[1-r]*PolyLog[1,2,1-r]*r^-1+Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1+8*Log[-s*sc2^-1]+13/3*Log[-s*sc2^-1]*r^-1*z3+Log[-s*sc2^-1]*r^-1*z2-4/3*Log[-s*sc2^-1]*(1-r)^-1*z3+3*Log[-s*sc2^-1]*(1-r)^-1*z2-17/3*Log[-s*sc2^-1]*z3-5/2*Log[-s*sc2^-1]*z2-16*Log[-s*sc2^-1]*r+28/3*Log[-s*sc2^-1]*r*z3+Log[-s*sc2^-1]*r*z2+Log[-s*sc2^-1]*Log[1-r]-3*Log[-s*sc2^-1]*Log[1-r]*r^-1-Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-3/2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+1/2*Log[-s*sc2^-1]*Log[1-r]*z2+Log[-s*sc2^-1]*Log[1-r]^2-Log[-s*sc2^-1]*Log[1-r]^2*r^-1-Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+1/6*Log[-s*sc2^-1]*Log[1-r]^3-1/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1-1/6*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1-Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-5/2*Log[-s*sc2^-1]^2+1/2*Log[-s*sc2^-1]^2*r^-1+1/4*Log[-s*sc2^-1]^2*r^-1*z2-1/2*Log[-s*sc2^-1]^2*(1-r)^-1+5/4*Log[-s*sc2^-1]^2*(1-r)^-1*z2+5*Log[-s*sc2^-1]^2*r-Log[-s*sc2^-1]^2*r*z2+Log[-s*sc2^-1]^2*Log[1-r]-Log[-s*sc2^-1]^2*Log[1-r]*r^-1-Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+1/4*Log[-s*sc2^-1]^2*Log[1-r]^2-1/2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1-1/4*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+1/6*Log[-s*sc2^-1]^3+1/3*Log[-s*sc2^-1]^3*r^-1-1/3*Log[-s*sc2^-1]^3*(1-r)^-1-1/3*Log[-s*sc2^-1]^3*r+1/6*Log[-s*sc2^-1]^3*Log[1-r]-1/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1-1/6*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1-1/12*Log[-s*sc2^-1]^4+1/24*Log[-s*sc2^-1]^4*r^-1-1/24*Log[-s*sc2^-1]^4*(1-r)^-1+1/6*Log[-s*sc2^-1]^4*r+Log[-s*sc2^-1]^2*PolyLog[2,r]-3/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1-3/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+Log[-s*sc2^-1]*PolyLog[1,2,1-r]-2*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1+Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[2,r]-4*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-4*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+Log[-s*sc2^-1]*PolyLog[3,r]-Log[-s*sc2^-1]*PolyLog[3,r]*r^-1-2*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1-1/2*Log[s*sc2^-1]*r^-1-Log[s*sc2^-1]*r^-1*z3-5/4*Log[s*sc2^-1]*r^-1*z2+1/2*Log[s*sc2^-1]*(1-r)^-1+Log[s*sc2^-1]*(1-r)^-1*z3-11/4*Log[s*sc2^-1]*(1-r)^-1*z2+2*Log[s*sc2^-1]*z2+Log[s*sc2^-1]*Log[1-r]+3*Log[s*sc2^-1]*Log[1-r]*r^-1+1/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+3/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-1/2*Log[s*sc2^-1]*Log[1-r]*z2-9/4*Log[s*sc2^-1]*Log[1-r]^2+2*Log[s*sc2^-1]*Log[1-r]^2*r^-1+11/4*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-1/2*Log[s*sc2^-1]*Log[1-r]^3+Log[s*sc2^-1]*Log[1-r]^3*r^-1+1/2*Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1+Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+1/4*Log[s*sc2^-1]^2*r^-1-1/2*Log[s*sc2^-1]^2*r^-1*z2-1/4*Log[s*sc2^-1]^2*(1-r)^-1-Log[s*sc2^-1]^2*(1-r)^-1*z2+1/2*Log[s*sc2^-1]^2*z2-5/4*Log[s*sc2^-1]^2*Log[1-r]+Log[s*sc2^-1]^2*Log[1-r]*r^-1+7/4*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-1/2*Log[s*sc2^-1]^2*Log[1-r]^2+Log[s*sc2^-1]^2*Log[1-r]^2*r^-1+1/2*Log[s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-1/4*Log[s*sc2^-1]^3*r^-1+1/4*Log[s*sc2^-1]^3*(1-r)^-1-1/6*Log[s*sc2^-1]^3*Log[1-r]+1/3*Log[s*sc2^-1]^3*Log[1-r]*r^-1+1/6*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1-Log[s*sc2^-1]^2*PolyLog[2,r]+3/2*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1+3/2*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-Log[s*sc2^-1]*PolyLog[1,2,1-r]+2*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+Log[s*sc2^-1]*PolyLog[1,2,r]-Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1-2*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-4*Log[s*sc2^-1]*PolyLog[2,r]+4*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+4*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+5/2*Log[r]-1/2*Log[r]*r^-1+Log[r]*r^-1*z3+3/4*Log[r]*r^-1*z2+2*Log[r]*(1-r)^-1*z3-Log[r]*z3-1/4*Log[r]*z2+Log[r]*Log[1-r]*r^-1*z2+2*Log[r]*Log[1-r]*(1-r)^-1*z2-Log[r]*Log[1-r]*z2+2*Log[r]*Log[1-r]*PolyLog[2,r]-3*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-3*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-Log[r]*Log[-s*sc2^-1]+Log[r]*Log[-s*sc2^-1]*r^-1+1/2*Log[r]*Log[-s*sc2^-1]*r^-1*z2+3*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2-1/2*Log[r]*Log[-s*sc2^-1]*z2+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-1/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2+1/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-Log[r]*Log[-s*sc2^-1]^2+Log[r]*Log[-s*sc2^-1]^2*r^-1+Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+1/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]-1/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-1/6*Log[r]*Log[-s*sc2^-1]^3+1/6*Log[r]*Log[-s*sc2^-1]^3*r^-1+1/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1-Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]+2*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-Log[r]*Log[s*sc2^-1]-1/2*Log[r]*Log[s*sc2^-1]*r^-1-1/2*Log[r]*Log[s*sc2^-1]*r^-1*z2-3*Log[r]*Log[s*sc2^-1]*(1-r)^-1-Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2+1/2*Log[r]*Log[s*sc2^-1]*z2-2*Log[r]*Log[s*sc2^-1]*Log[1-r]+2*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+2*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+1/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2-1/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1-Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+5/4*Log[r]*Log[s*sc2^-1]^2-7/4*Log[r]*Log[s*sc2^-1]^2*r^-1-Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-1/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]+1/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1+Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+1/6*Log[r]*Log[s*sc2^-1]^3-1/6*Log[r]*Log[s*sc2^-1]^3*r^-1-1/3*Log[r]*Log[s*sc2^-1]^3*(1-r)^-1-Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-1/2*Log[r]^2-1/4*Log[r]^2*r^-1-1/4*Log[r]^2*r^-1*z2-3/2*Log[r]^2*(1-r)^-1-1/2*Log[r]^2*(1-r)^-1*z2+1/4*Log[r]^2*z2-Log[r]^2*Log[1-r]+Log[r]^2*Log[1-r]*r^-1+Log[r]^2*Log[1-r]*(1-r)^-1+Log[r]^2*Log[1-r]^2-3/2*Log[r]^2*Log[1-r]^2*r^-1-3/2*Log[r]^2*Log[1-r]^2*(1-r)^-1-Log[r]^2*Log[-s*sc2^-1]+Log[r]^2*Log[-s*sc2^-1]*r^-1+Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1-1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-1/4*Log[r]^2*Log[-s*sc2^-1]^2+1/4*Log[r]^2*Log[-s*sc2^-1]^2*r^-1+1/2*Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1+9/4*Log[r]^2*Log[s*sc2^-1]-11/4*Log[r]^2*Log[s*sc2^-1]*r^-1-2*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-1/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]+3/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+1/2*Log[r]^2*Log[s*sc2^-1]^2-1/2*Log[r]^2*Log[s*sc2^-1]^2*r^-1-Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1+3/4*Log[r]^3-11/12*Log[r]^3*r^-1-2/3*Log[r]^3*(1-r)^-1-1/2*Log[r]^3*Log[1-r]+1/2*Log[r]^3*Log[1-r]*r^-1+Log[r]^3*Log[1-r]*(1-r)^-1-1/6*Log[r]^3*Log[-s*sc2^-1]+1/6*Log[r]^3*Log[-s*sc2^-1]*r^-1+1/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1+1/2*Log[r]^3*Log[s*sc2^-1]-1/2*Log[r]^3*Log[s*sc2^-1]*r^-1-Log[r]^3*Log[s*sc2^-1]*(1-r)^-1+1/6*Log[r]^4-1/6*Log[r]^4*r^-1-1/3*Log[r]^4*(1-r)^-1-1/2*Log[r]^2*PolyLog[2,r]+1/2*Log[r]^2*PolyLog[2,r]*r^-1+Log[r]^2*PolyLog[2,r]*(1-r)^-1+Log[r]*PolyLog[1,2,r]-Log[r]*PolyLog[1,2,r]*r^-1-2*Log[r]*PolyLog[1,2,r]*(1-r)^-1-2*Log[r]*PolyLog[2,r]+2*Log[r]*PolyLog[2,r]*r^-1+2*Log[r]*PolyLog[2,r]*(1-r)^-1+2*PolyLog[1,2,r]-2*PolyLog[1,2,r]*r^-1-2*PolyLog[1,2,r]*(1-r)^-1+2*PolyLog[3,r]-2*PolyLog[3,r]*r^-1-2*PolyLog[3,r]*(1-r)^-1+PolyLog[4,1-r^-1]-PolyLog[4,1-r^-1]*r^-1-2*PolyLog[4,1-r^-1]*(1-r)^-1-PolyLog[4,1-(1-r)^-1]+2*PolyLog[4,1-(1-r)^-1]*r^-1+PolyLog[4,1-(1-r)^-1]*(1-r)^-1+PolyLog[4,1-r]-PolyLog[4,1-r]*r^-1-2*PolyLog[4,1-r]*(1-r)^-1-PolyLog[4,r]+2*PolyLog[4,r]*r^-1+PolyLog[4,r]*(1-r)^-1)+(Nc^2-1)*ep^-1*(+2/3*r^-1*Nl-2/3*(1-r)^-1*Nl-4/3*Nl+8/3*r*Nl)+(Nc^2-1)*(-4/3*r^-1*Nl+4/3*(1-r)^-1*Nl+4/3*Nl-8/3*r*Nl)+(Nc^2-1)*ep*(+2/3*r^-1*Nl-2/3*(1-r)^-1*Nl-2/3*Nl+4/3*r*Nl)+(Nc^2-1)*ep^2*(-22/9*Nl+44/9*r*Nl+2/3*Log[-s*sc2^-1]*Nl-4/3*Log[-s*sc2^-1]*r*Nl)+Nc*(Nc^2-1)*ep^-2*(+6-3*r^-1+3*(1-r)^-1-12*r)+Nc*(Nc^2-1)*ep^-1*(+13/3+5/6*r^-1-5/6*(1-r)^-1-26/3*r-2*Log[1-r]*(1-r)^-1+4*Log[1-r]*r-2*Log[-s*sc2^-1]+Log[-s*sc2^-1]*r^-1-Log[-s*sc2^-1]*(1-r)^-1+4*Log[-s*sc2^-1]*r-4*Log[s*sc2^-1]+2*Log[s*sc2^-1]*r^-1-2*Log[s*sc2^-1]*(1-r)^-1+8*Log[s*sc2^-1]*r-4*Log[r]+2*Log[r]*r^-1+4*Log[r]*r)+Nc*(Nc^2-1)*(-13/3+23/6*r^-1+3/2*r^-1*z2-23/6*(1-r)^-1-3/2*(1-r)^-1*z2-3*z2+26/3*r+6*r*z2+5/2*Log[1-r]+5/2*Log[1-r]*(1-r)^-1-4*Log[1-r]*r-2*Log[1-r]^2+Log[1-r]^2*r^-1+1/2*Log[1-r]^2*(1-r)^-1-Log[-s*sc2^-1]-2*Log[-s*sc2^-1]*r^-1+2*Log[-s*sc2^-1]*(1-r)^-1+2*Log[-s*sc2^-1]*r+4*Log[-s*sc2^-1]*Log[1-r]-2*Log[-s*sc2^-1]*Log[1-r]*r^-1+Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[-s*sc2^-1]*Log[1-r]*r+Log[-s*sc2^-1]^2-1/2*Log[-s*sc2^-1]^2*r^-1+1/2*Log[-s*sc2^-1]^2*(1-r)^-1-2*Log[-s*sc2^-1]^2*r+4*Log[s*sc2^-1]-5/2*Log[s*sc2^-1]*r^-1+5/2*Log[s*sc2^-1]*(1-r)^-1-8*Log[s*sc2^-1]*r-4*Log[s*sc2^-1]*Log[1-r]+2*Log[s*sc2^-1]*Log[1-r]*r^-1+Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+2*Log[s*sc2^-1]^2-Log[s*sc2^-1]^2*r^-1+Log[s*sc2^-1]^2*(1-r)^-1-4*Log[s*sc2^-1]^2*r+3/2*Log[r]-5/2*Log[r]*r^-1-4*Log[r]*r-Log[r]*Log[-s*sc2^-1]*r^-1+2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*r+4*Log[r]*Log[s*sc2^-1]-Log[r]*Log[s*sc2^-1]*r^-1-2*Log[r]*Log[s*sc2^-1]*(1-r)^-1+2*Log[r]^2-1/2*Log[r]^2*r^-1-Log[r]^2*(1-r)^-1)+Nc*(Nc^2-1)*ep*(+20/3-37/6*r^-1+8*r^-1*z3-9/4*r^-1*z2+37/6*(1-r)^-1-9*(1-r)^-1*z3+9/4*(1-r)^-1*z2-14*z3+3/2*z2-40/3*r+32*r*z3-3*r*z2+2*Log[1-r]-5/2*Log[1-r]*(1-r)^-1+Log[1-r]*(1-r)^-1*z2-2*Log[1-r]*r*z2+3/4*Log[1-r]^2-5/2*Log[1-r]^2*r^-1-1/4*Log[1-r]^2*(1-r)^-1+4/3*Log[1-r]^3-2/3*Log[1-r]^3*r^-1-2/3*Log[1-r]^3*r-3*Log[-s*sc2^-1]+Log[-s*sc2^-1]*r^-1+1/2*Log[-s*sc2^-1]*r^-1*z2-Log[-s*sc2^-1]*(1-r)^-1-3/2*Log[-s*sc2^-1]*(1-r)^-1*z2+Log[-s*sc2^-1]*z2+6*Log[-s*sc2^-1]*r+2*Log[-s*sc2^-1]*r*z2-4*Log[-s*sc2^-1]*Log[1-r]+5*Log[-s*sc2^-1]*Log[1-r]*r^-1-2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[-s*sc2^-1]*Log[1-r]*r-2*Log[-s*sc2^-1]*Log[1-r]^2+Log[-s*sc2^-1]*Log[1-r]^2*r^-1-1/2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+2*Log[-s*sc2^-1]*Log[1-r]^2*r+1/2*Log[-s*sc2^-1]^2+Log[-s*sc2^-1]^2*r^-1-Log[-s*sc2^-1]^2*(1-r)^-1-Log[-s*sc2^-1]^2*r-2*Log[-s*sc2^-1]^2*Log[1-r]+Log[-s*sc2^-1]^2*Log[1-r]*r^-1-1/2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[-s*sc2^-1]^2*Log[1-r]*r-1/3*Log[-s*sc2^-1]^3+1/6*Log[-s*sc2^-1]^3*r^-1-1/6*Log[-s*sc2^-1]^3*(1-r)^-1+2/3*Log[-s*sc2^-1]^3*r-4*Log[-s*sc2^-1]*PolyLog[2,r]+Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+5/2*Log[s*sc2^-1]*r^-1-2*Log[s*sc2^-1]*r^-1*z2-5/2*Log[s*sc2^-1]*(1-r)^-1+3*Log[s*sc2^-1]*(1-r)^-1*z2+2*Log[s*sc2^-1]*z2-8*Log[s*sc2^-1]*r*z2+3/2*Log[s*sc2^-1]*Log[1-r]-5*Log[s*sc2^-1]*Log[1-r]*r^-1-1/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[s*sc2^-1]*Log[1-r]^2-2*Log[s*sc2^-1]*Log[1-r]^2*r^-1-2*Log[s*sc2^-1]*Log[1-r]^2*r-2*Log[s*sc2^-1]^2+5/4*Log[s*sc2^-1]^2*r^-1-5/4*Log[s*sc2^-1]^2*(1-r)^-1+4*Log[s*sc2^-1]^2*r+2*Log[s*sc2^-1]^2*Log[1-r]-Log[s*sc2^-1]^2*Log[1-r]*r^-1-1/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2/3*Log[s*sc2^-1]^3+1/3*Log[s*sc2^-1]^3*r^-1-1/3*Log[s*sc2^-1]^3*(1-r)^-1+4/3*Log[s*sc2^-1]^3*r+4*Log[s*sc2^-1]*PolyLog[2,r]-Log[s*sc2^-1]*PolyLog[2,r]*r^-1-Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-2*Log[r]+5/2*Log[r]*r^-1-Log[r]*r^-1*z2+2*Log[r]*z2-2*Log[r]*r*z2+2*Log[r]*Log[-s*sc2^-1]*r^-1-5*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*r-Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[-s*sc2^-1]^2*r^-1-Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]^2*r-3/2*Log[r]*Log[s*sc2^-1]+1/2*Log[r]*Log[s*sc2^-1]*r^-1+5*Log[r]*Log[s*sc2^-1]*(1-r)^-1+Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-2*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r-2*Log[r]*Log[s*sc2^-1]^2+1/2*Log[r]*Log[s*sc2^-1]^2*r^-1+Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-3/4*Log[r]^2+1/4*Log[r]^2*r^-1+5/2*Log[r]^2*(1-r)^-1+1/2*Log[r]^2*Log[1-r]*r^-1-Log[r]^2*Log[1-r]*(1-r)^-1+2*Log[r]^2*Log[1-r]*r+1/2*Log[r]^2*Log[-s*sc2^-1]*r^-1-Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+2*Log[r]^2*Log[-s*sc2^-1]*r-2*Log[r]^2*Log[s*sc2^-1]+2*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-2*Log[r]^2*Log[s*sc2^-1]*r-2/3*Log[r]^3+2/3*Log[r]^3*(1-r)^-1-2/3*Log[r]^3*r+Log[r]*PolyLog[2,r]*r^-1-2*Log[r]*PolyLog[2,r]*(1-r)^-1+4*Log[r]*PolyLog[2,r]*r-4*PolyLog[1,2,r]+2*PolyLog[1,2,r]*r^-1-PolyLog[1,2,r]*(1-r)^-1+4*PolyLog[1,2,r]*r-PolyLog[3,r]*r^-1+2*PolyLog[3,r]*(1-r)^-1-4*PolyLog[3,r]*r)+Nc*(Nc^2-1)*ep^2*(+124/9-9/2*r^-1-25/2*r^-1*z3+7/4*r^-1*z2+141/40*r^-1*z2^2+9/2*(1-r)^-1+31/2*(1-r)^-1*z3-7/4*(1-r)^-1*z2-141/40*(1-r)^-1*z2^2+7*z3-3/2*z2-141/20*z2^2-248/9*r-18*r*z3+3*r*z2+141/10*r*z2^2+9/2*Log[1-r]-2*Log[1-r]*r^-1*z3-5/2*Log[1-r]*(1-r)^-1+17/3*Log[1-r]*(1-r)^-1*z3-5/4*Log[1-r]*(1-r)^-1*z2+4*Log[1-r]*z3-5/4*Log[1-r]*z2-40/3*Log[1-r]*r*z3+2*Log[1-r]*r*z2-Log[1-r]^2-1/2*Log[1-r]^2*r^-1-1/2*Log[1-r]^2*r^-1*z2+3/4*Log[1-r]^2*(1-r)^-1-1/4*Log[1-r]^2*(1-r)^-1*z2+Log[1-r]^2*z2-11/12*Log[1-r]^3+5/3*Log[1-r]^3*r^-1-1/4*Log[1-r]^3*(1-r)^-1+2/3*Log[1-r]^3*r-2/3*Log[1-r]^4+1/3*Log[1-r]^4*r^-1-1/12*Log[1-r]^4*(1-r)^-1+1/2*Log[1-r]^4*r-2*Log[1-r]^2*PolyLog[2,r]+Log[1-r]^2*PolyLog[2,r]*r^-1-1/2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1+2*Log[1-r]^2*PolyLog[2,r]*r-4*Log[1-r]*PolyLog[1,2,1-r]+2*Log[1-r]*PolyLog[1,2,1-r]*r^-1-Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1+4*Log[1-r]*PolyLog[1,2,1-r]*r-20/3*Log[-s*sc2^-1]-1/3*Log[-s*sc2^-1]*r^-1*z3-Log[-s*sc2^-1]*r^-1*z2+4/3*Log[-s*sc2^-1]*(1-r)^-1*z3+4*Log[-s*sc2^-1]*(1-r)^-1*z2+2/3*Log[-s*sc2^-1]*z3+1/2*Log[-s*sc2^-1]*z2+40/3*Log[-s*sc2^-1]*r-16/3*Log[-s*sc2^-1]*r*z3-5*Log[-s*sc2^-1]*r*z2+Log[-s*sc2^-1]*Log[1-r]*r^-1+2*Log[-s*sc2^-1]*Log[1-r]*r^-1*z2+Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-5/2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-2*Log[-s*sc2^-1]*Log[1-r]*z2+6*Log[-s*sc2^-1]*Log[1-r]*r*z2+2*Log[-s*sc2^-1]*Log[1-r]^2-5/2*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[-s*sc2^-1]*Log[1-r]^2*r+2/3*Log[-s*sc2^-1]*Log[1-r]^3-1/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1+1/6*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1-2/3*Log[-s*sc2^-1]*Log[1-r]^3*r+4*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]-3*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+3*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-8*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r+3/2*Log[-s*sc2^-1]^2-1/2*Log[-s*sc2^-1]^2*r^-1-1/4*Log[-s*sc2^-1]^2*r^-1*z2+1/2*Log[-s*sc2^-1]^2*(1-r)^-1+3/4*Log[-s*sc2^-1]^2*(1-r)^-1*z2-1/2*Log[-s*sc2^-1]^2*z2-3*Log[-s*sc2^-1]^2*r-Log[-s*sc2^-1]^2*r*z2+2*Log[-s*sc2^-1]^2*Log[1-r]-5/2*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[-s*sc2^-1]^2*Log[1-r]*r+Log[-s*sc2^-1]^2*Log[1-r]^2-1/2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1+1/4*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-Log[-s*sc2^-1]^2*Log[1-r]^2*r-1/6*Log[-s*sc2^-1]^3-1/3*Log[-s*sc2^-1]^3*r^-1+1/3*Log[-s*sc2^-1]^3*(1-r)^-1+1/3*Log[-s*sc2^-1]^3*r+2/3*Log[-s*sc2^-1]^3*Log[1-r]-1/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1+1/6*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1-2/3*Log[-s*sc2^-1]^3*Log[1-r]*r+1/12*Log[-s*sc2^-1]^4-1/24*Log[-s*sc2^-1]^4*r^-1+1/24*Log[-s*sc2^-1]^4*(1-r)^-1-1/6*Log[-s*sc2^-1]^4*r+2*Log[-s*sc2^-1]^2*PolyLog[2,r]-1/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1-1/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]-2*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r+4*Log[-s*sc2^-1]*PolyLog[1,2,r]-3*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1+3*Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-8*Log[-s*sc2^-1]*PolyLog[1,2,r]*r+4*Log[-s*sc2^-1]*PolyLog[2,r]-3*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-3*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+Log[-s*sc2^-1]*PolyLog[3,r]*r^-1-2*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[3,r]*r+5/2*Log[s*sc2^-1]*r^-1-23/3*Log[s*sc2^-1]*r^-1*z3+13/4*Log[s*sc2^-1]*r^-1*z2-5/2*Log[s*sc2^-1]*(1-r)^-1+23/3*Log[s*sc2^-1]*(1-r)^-1*z3-25/4*Log[s*sc2^-1]*(1-r)^-1*z2+40/3*Log[s*sc2^-1]*z3-2*Log[s*sc2^-1]*z2-80/3*Log[s*sc2^-1]*r*z3+8*Log[s*sc2^-1]*r*z2-2*Log[s*sc2^-1]*Log[1-r]-Log[s*sc2^-1]*Log[1-r]*r^-1-2*Log[s*sc2^-1]*Log[1-r]*r^-1*z2+3/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+3/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+2*Log[s*sc2^-1]*Log[1-r]*z2-4*Log[s*sc2^-1]*Log[1-r]*r*z2-11/4*Log[s*sc2^-1]*Log[1-r]^2+5*Log[s*sc2^-1]*Log[1-r]^2*r^-1-3/4*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+2*Log[s*sc2^-1]*Log[1-r]^2*r-2*Log[s*sc2^-1]*Log[1-r]^3+Log[s*sc2^-1]*Log[1-r]^3*r^-1-1/6*Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1+4/3*Log[s*sc2^-1]*Log[1-r]^3*r-4*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]+3*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-3*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+8*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r-5/4*Log[s*sc2^-1]^2*r^-1+Log[s*sc2^-1]^2*r^-1*z2+5/4*Log[s*sc2^-1]^2*(1-r)^-1-3/2*Log[s*sc2^-1]^2*(1-r)^-1*z2-Log[s*sc2^-1]^2*z2+4*Log[s*sc2^-1]^2*r*z2-3/4*Log[s*sc2^-1]^2*Log[1-r]+5/2*Log[s*sc2^-1]^2*Log[1-r]*r^-1+1/4*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[s*sc2^-1]^2*Log[1-r]^2+Log[s*sc2^-1]^2*Log[1-r]^2*r^-1+Log[s*sc2^-1]^2*Log[1-r]^2*r+2/3*Log[s*sc2^-1]^3-5/12*Log[s*sc2^-1]^3*r^-1+5/12*Log[s*sc2^-1]^3*(1-r)^-1-4/3*Log[s*sc2^-1]^3*r-2/3*Log[s*sc2^-1]^3*Log[1-r]+1/3*Log[s*sc2^-1]^3*Log[1-r]*r^-1+1/6*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1+1/6*Log[s*sc2^-1]^4-1/12*Log[s*sc2^-1]^4*r^-1+1/12*Log[s*sc2^-1]^4*(1-r)^-1-1/3*Log[s*sc2^-1]^4*r-2*Log[s*sc2^-1]^2*PolyLog[2,r]+1/2*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1+1/2*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-4*Log[s*sc2^-1]*PolyLog[1,2,1-r]+2*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+4*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r+Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1-2*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+4*Log[s*sc2^-1]*PolyLog[1,2,r]*r-4*Log[s*sc2^-1]*PolyLog[2,r]+3*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+3*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-9/2*Log[r]+5/2*Log[r]*r^-1-17/3*Log[r]*r^-1*z3+5/4*Log[r]*r^-1*z2+2*Log[r]*(1-r)^-1*z3+28/3*Log[r]*z3-3/4*Log[r]*z2-40/3*Log[r]*r*z3+2*Log[r]*r*z2-Log[r]*Log[1-r]*r^-1*z2+2*Log[r]*Log[1-r]*(1-r)^-1*z2-4*Log[r]*Log[1-r]*r*z2+4*Log[r]*Log[1-r]*PolyLog[2,r]-Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-Log[r]*Log[-s*sc2^-1]*r^-1-1/2*Log[r]*Log[-s*sc2^-1]*r^-1*z2-Log[r]*Log[-s*sc2^-1]*(1-r)^-1+Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2-2*Log[r]*Log[-s*sc2^-1]*r*z2+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-5*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r-1/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r-Log[r]*Log[-s*sc2^-1]^2*r^-1+5/2*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]^2*r+1/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r-1/6*Log[r]*Log[-s*sc2^-1]^3*r^-1+1/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1-2/3*Log[r]*Log[-s*sc2^-1]^3*r-4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]+2*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r+2*Log[r]*Log[s*sc2^-1]-3/2*Log[r]*Log[s*sc2^-1]*r^-1+3/2*Log[r]*Log[s*sc2^-1]*r^-1*z2+Log[r]*Log[s*sc2^-1]*(1-r)^-1-Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2-2*Log[r]*Log[s*sc2^-1]*z2+4*Log[r]*Log[s*sc2^-1]*r*z2-2*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+5*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1-Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r+3/4*Log[r]*Log[s*sc2^-1]^2-1/4*Log[r]*Log[s*sc2^-1]^2*r^-1-5/2*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-1/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1+Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r+2/3*Log[r]*Log[s*sc2^-1]^3-1/6*Log[r]*Log[s*sc2^-1]^3*r^-1-1/3*Log[r]*Log[s*sc2^-1]^3*(1-r)^-1+4*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]-3*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+3*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-8*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r+Log[r]^2-3/4*Log[r]^2*r^-1+3/4*Log[r]^2*r^-1*z2+1/2*Log[r]^2*(1-r)^-1-1/2*Log[r]^2*(1-r)^-1*z2-Log[r]^2*z2+2*Log[r]^2*r*z2-Log[r]^2*Log[1-r]*r^-1+5/2*Log[r]^2*Log[1-r]*(1-r)^-1-2*Log[r]^2*Log[1-r]*r+2*Log[r]^2*Log[1-r]^2-1/2*Log[r]^2*Log[1-r]^2*r^-1-1/2*Log[r]^2*Log[1-r]^2*(1-r)^-1-Log[r]^2*Log[-s*sc2^-1]*r^-1+5/2*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-2*Log[r]^2*Log[-s*sc2^-1]*r-2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]+3/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1-3/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r-1/4*Log[r]^2*Log[-s*sc2^-1]^2*r^-1+1/2*Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1-Log[r]^2*Log[-s*sc2^-1]^2*r+3/4*Log[r]^2*Log[s*sc2^-1]+3/4*Log[r]^2*Log[s*sc2^-1]*r^-1-5*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+2*Log[r]^2*Log[s*sc2^-1]*r+2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]-2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^-1+5/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-6*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r+Log[r]^2*Log[s*sc2^-1]^2-Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1+Log[r]^2*Log[s*sc2^-1]^2*r+1/4*Log[r]^3+1/4*Log[r]^3*r^-1-5/3*Log[r]^3*(1-r)^-1+2/3*Log[r]^3*r-1/2*Log[r]^3*Log[1-r]*r^-1+Log[r]^3*Log[1-r]*(1-r)^-1-2*Log[r]^3*Log[1-r]*r-1/6*Log[r]^3*Log[-s*sc2^-1]*r^-1+1/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1-2/3*Log[r]^3*Log[-s*sc2^-1]*r+2/3*Log[r]^3*Log[s*sc2^-1]+1/6*Log[r]^3*Log[s*sc2^-1]*r^-1-Log[r]^3*Log[s*sc2^-1]*(1-r)^-1+4/3*Log[r]^3*Log[s*sc2^-1]*r+1/6*Log[r]^4+1/12*Log[r]^4*r^-1-1/3*Log[r]^4*(1-r)^-1+1/2*Log[r]^4*r-1/2*Log[r]^2*PolyLog[2,r]*r^-1+Log[r]^2*PolyLog[2,r]*(1-r)^-1-2*Log[r]^2*PolyLog[2,r]*r+Log[r]*PolyLog[1,2,r]*r^-1-2*Log[r]*PolyLog[1,2,r]*(1-r)^-1+4*Log[r]*PolyLog[1,2,r]*r-2*Log[r]*PolyLog[2,r]*r^-1+5*Log[r]*PolyLog[2,r]*(1-r)^-1-4*Log[r]*PolyLog[2,r]*r+4*PolyLog[1,2,r]-5*PolyLog[1,2,r]*r^-1+2*PolyLog[1,2,r]*(1-r)^-1-4*PolyLog[1,2,r]*r+2*PolyLog[3,r]*r^-1-5*PolyLog[3,r]*(1-r)^-1+4*PolyLog[3,r]*r+PolyLog[4,1-r^-1]*r^-1-2*PolyLog[4,1-r^-1]*(1-r)^-1+4*PolyLog[4,1-r^-1]*r-4*PolyLog[4,1-(1-r)^-1]+2*PolyLog[4,1-(1-r)^-1]*r^-1-PolyLog[4,1-(1-r)^-1]*(1-r)^-1+4*PolyLog[4,1-(1-r)^-1]*r+PolyLog[4,1-r]*r^-1-2*PolyLog[4,1-r]*(1-r)^-1+4*PolyLog[4,1-r]*r-4*PolyLog[4,r]+2*PolyLog[4,r]*r^-1-PolyLog[4,r]*(1-r)^-1+4*PolyLog[4,r]*r);

Mgg10[[2,2]]=+(Nc^2-1)*ep^-2*(-6+r^-1+(1-r)^-1+8*r-8*r^2)+(Nc^2-1)*ep^-1*(+1-1/2*r^-1-1/2*(1-r)^-1+4*r-4*r^2+6*Log[-s*sc2^-1]-Log[-s*sc2^-1]*r^-1-Log[-s*sc2^-1]*(1-r)^-1-8*Log[-s*sc2^-1]*r+8*Log[-s*sc2^-1]*r^2)+(Nc^2-1)*(-11+3/2*r^-1-1/2*r^-1*z2+3/2*(1-r)^-1-1/2*(1-r)^-1*z2+3*z2+20*r-4*r*z2-20*r^2+4*r^2*z2+5/2*Log[1-r]-3/2*Log[1-r]*(1-r)^-1+Log[1-r]*r-3/2*Log[1-r]^2+Log[1-r]^2*r^-1-1/2*Log[1-r]^2*(1-r)^-1+Log[1-r]^2*r-7*Log[-s*sc2^-1]+2*Log[-s*sc2^-1]*r^-1+2*Log[-s*sc2^-1]*(1-r)^-1-4*Log[-s*sc2^-1]*r+4*Log[-s*sc2^-1]*r^2+3*Log[-s*sc2^-1]*Log[1-r]-2*Log[-s*sc2^-1]*Log[1-r]*r^-1+Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[-s*sc2^-1]*Log[1-r]*r-3*Log[-s*sc2^-1]^2+1/2*Log[-s*sc2^-1]^2*r^-1+1/2*Log[-s*sc2^-1]^2*(1-r)^-1+4*Log[-s*sc2^-1]^2*r-4*Log[-s*sc2^-1]^2*r^2+6*Log[s*sc2^-1]-3/2*Log[s*sc2^-1]*r^-1-3/2*Log[s*sc2^-1]*(1-r)^-1-3*Log[s*sc2^-1]*Log[1-r]+2*Log[s*sc2^-1]*Log[1-r]*r^-1-Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+2*Log[s*sc2^-1]*Log[1-r]*r+7/2*Log[r]-3/2*Log[r]*r^-1-Log[r]*r+Log[r]*Log[-s*sc2^-1]+Log[r]*Log[-s*sc2^-1]*r^-1-2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]*r-Log[r]*Log[s*sc2^-1]-Log[r]*Log[s*sc2^-1]*r^-1+2*Log[r]*Log[s*sc2^-1]*(1-r)^-1-2*Log[r]*Log[s*sc2^-1]*r-1/2*Log[r]^2-1/2*Log[r]^2*r^-1+Log[r]^2*(1-r)^-1-Log[r]^2*r)+(Nc^2-1)*ep*(-10+1/2*r^-1-10/3*r^-1*z3+1/4*r^-1*z2+1/2*(1-r)^-1-1/3*(1-r)^-1*z3+1/4*(1-r)^-1*z2+13*z3-1/2*z2+32*r-62/3*r*z3-2*r*z2-32*r^2+56/3*r^2*z3+2*r^2*z2-Log[1-r]-1/2*Log[1-r]*(1-r)^-1+4*Log[1-r]*r-1/4*Log[1-r]^2-Log[1-r]^2*r^-1+7/4*Log[1-r]^2*(1-r)^-1-5/2*Log[1-r]^2*r+Log[1-r]^3-2/3*Log[1-r]^3*r^-1+1/3*Log[1-r]^3*(1-r)^-1-2/3*Log[1-r]^3*r+9*Log[-s*sc2^-1]-Log[-s*sc2^-1]*r^-1-1/2*Log[-s*sc2^-1]*r^-1*z2-Log[-s*sc2^-1]*(1-r)^-1+5/2*Log[-s*sc2^-1]*(1-r)^-1*z2-4*Log[-s*sc2^-1]*z2-20*Log[-s*sc2^-1]*r+2*Log[-s*sc2^-1]*r*z2+20*Log[-s*sc2^-1]*r^2-4*Log[-s*sc2^-1]*r^2*z2-2*Log[-s*sc2^-1]*Log[1-r]+2*Log[-s*sc2^-1]*Log[1-r]*r^-1-2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[-s*sc2^-1]*Log[1-r]*r-3/2*Log[-s*sc2^-1]*Log[1-r]^2+Log[-s*sc2^-1]*Log[1-r]^2*r^-1-1/2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+Log[-s*sc2^-1]*Log[1-r]^2*r+7/2*Log[-s*sc2^-1]^2-Log[-s*sc2^-1]^2*r^-1-Log[-s*sc2^-1]^2*(1-r)^-1+2*Log[-s*sc2^-1]^2*r-2*Log[-s*sc2^-1]^2*r^2-3/2*Log[-s*sc2^-1]^2*Log[1-r]+Log[-s*sc2^-1]^2*Log[1-r]*r^-1-1/2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+Log[-s*sc2^-1]^2*Log[1-r]*r+Log[-s*sc2^-1]^3-1/6*Log[-s*sc2^-1]^3*r^-1-1/6*Log[-s*sc2^-1]^3*(1-r)^-1-4/3*Log[-s*sc2^-1]^3*r+4/3*Log[-s*sc2^-1]^3*r^2-2*Log[-s*sc2^-1]*PolyLog[2,r]+3*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-3*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[2,r]*r+2*Log[s*sc2^-1]-1/2*Log[s*sc2^-1]*r^-1+Log[s*sc2^-1]*r^-1*z2-1/2*Log[s*sc2^-1]*(1-r)^-1-2*Log[s*sc2^-1]*(1-r)^-1*z2+Log[s*sc2^-1]*z2+2*Log[s*sc2^-1]*r*z2-1/2*Log[s*sc2^-1]*Log[1-r]-2*Log[s*sc2^-1]*Log[1-r]*r^-1+7/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-5*Log[s*sc2^-1]*Log[1-r]*r+3*Log[s*sc2^-1]*Log[1-r]^2-2*Log[s*sc2^-1]*Log[1-r]^2*r^-1+Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[s*sc2^-1]*Log[1-r]^2*r-3*Log[s*sc2^-1]^2+3/4*Log[s*sc2^-1]^2*r^-1+3/4*Log[s*sc2^-1]^2*(1-r)^-1+3/2*Log[s*sc2^-1]^2*Log[1-r]-Log[s*sc2^-1]^2*Log[1-r]*r^-1+1/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-Log[s*sc2^-1]^2*Log[1-r]*r+2*Log[s*sc2^-1]*PolyLog[2,r]-3*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+3*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-4*Log[s*sc2^-1]*PolyLog[2,r]*r+3*Log[r]-1/2*Log[r]*r^-1-4*Log[r]*r+2*Log[r]*Log[-s*sc2^-1]-2*Log[r]*Log[-s*sc2^-1]*r^-1+2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*r+Log[r]*Log[-s*sc2^-1]*Log[1-r]+Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r-1/2*Log[r]*Log[-s*sc2^-1]^2-1/2*Log[r]*Log[-s*sc2^-1]^2*r^-1+Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-Log[r]*Log[-s*sc2^-1]^2*r-11/2*Log[r]*Log[s*sc2^-1]+7/2*Log[r]*Log[s*sc2^-1]*r^-1-2*Log[r]*Log[s*sc2^-1]*(1-r)^-1+5*Log[r]*Log[s*sc2^-1]*r-Log[r]*Log[s*sc2^-1]*Log[1-r]-Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+2*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[s*sc2^-1]^2+1/2*Log[r]*Log[s*sc2^-1]^2*r^-1-Log[r]*Log[s*sc2^-1]^2*(1-r)^-1+Log[r]*Log[s*sc2^-1]^2*r-11/4*Log[r]^2+7/4*Log[r]^2*r^-1-Log[r]^2*(1-r)^-1+5/2*Log[r]^2*r-1/2*Log[r]^2*Log[1-r]-1/2*Log[r]^2*Log[1-r]*r^-1+Log[r]^2*Log[1-r]*(1-r)^-1-Log[r]^2*Log[1-r]*r-1/2*Log[r]^2*Log[-s*sc2^-1]-1/2*Log[r]^2*Log[-s*sc2^-1]*r^-1+Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-Log[r]^2*Log[-s*sc2^-1]*r+Log[r]^2*Log[s*sc2^-1]+Log[r]^2*Log[s*sc2^-1]*r^-1-2*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+2*Log[r]^2*Log[s*sc2^-1]*r+1/3*Log[r]^3+1/3*Log[r]^3*r^-1-2/3*Log[r]^3*(1-r)^-1+2/3*Log[r]^3*r-Log[r]*PolyLog[2,r]-Log[r]*PolyLog[2,r]*r^-1+2*Log[r]*PolyLog[2,r]*(1-r)^-1-2*Log[r]*PolyLog[2,r]*r-3*PolyLog[1,2,r]+2*PolyLog[1,2,r]*r^-1-PolyLog[1,2,r]*(1-r)^-1+2*PolyLog[1,2,r]*r+PolyLog[3,r]+PolyLog[3,r]*r^-1-2*PolyLog[3,r]*(1-r)^-1+2*PolyLog[3,r]*r)+(Nc^2-1)*ep^2*(-26+5/2*r^-1+19/6*r^-1*z3-3/4*r^-1*z2-47/40*r^-1*z2^2+5/2*(1-r)^-1-5/6*(1-r)^-1*z3-3/4*(1-r)^-1*z2-47/40*(1-r)^-1*z2^2-13/3*z3+11/2*z2+141/20*z2^2+64*r-16/3*r*z3-10*r*z2-47/5*r*z2^2-64*r^2+28/3*r^2*z3+10*r^2*z2+47/5*r^2*z2^2-3/2*Log[1-r]-2*Log[1-r]*r^-1*z3-1/2*Log[1-r]*(1-r)^-1+Log[1-r]*(1-r)^-1*z3+3/4*Log[1-r]*(1-r)^-1*z2+3*Log[1-r]*z3-5/4*Log[1-r]*z2+5*Log[1-r]*r-2*Log[1-r]*r*z3-1/2*Log[1-r]*r*z2-2*Log[1-r]^2+3/2*Log[1-r]^2*r^-1-1/2*Log[1-r]^2*r^-1*z2-1/4*Log[1-r]^2*(1-r)^-1+1/4*Log[1-r]^2*(1-r)^-1*z2+3/4*Log[1-r]^2*z2-Log[1-r]^2*r-1/2*Log[1-r]^2*r*z2-1/4*Log[1-r]^3+2/3*Log[1-r]^3*r^-1-11/12*Log[1-r]^3*(1-r)^-1+3/2*Log[1-r]^3*r-1/2*Log[1-r]^4+1/3*Log[1-r]^4*r^-1-1/6*Log[1-r]^4*(1-r)^-1+1/3*Log[1-r]^4*r-3/2*Log[1-r]^2*PolyLog[2,r]+Log[1-r]^2*PolyLog[2,r]*r^-1-1/2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1+Log[1-r]^2*PolyLog[2,r]*r-3*Log[1-r]*PolyLog[1,2,1-r]+2*Log[1-r]*PolyLog[1,2,1-r]*r^-1-Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1+2*Log[1-r]*PolyLog[1,2,1-r]*r+8*Log[-s*sc2^-1]+13/3*Log[-s*sc2^-1]*r^-1*z3+Log[-s*sc2^-1]*r^-1*z2+4/3*Log[-s*sc2^-1]*(1-r)^-1*z3-3*Log[-s*sc2^-1]*(1-r)^-1*z2-17*Log[-s*sc2^-1]*z3+3/2*Log[-s*sc2^-1]*z2-32*Log[-s*sc2^-1]*r+62/3*Log[-s*sc2^-1]*r*z3+6*Log[-s*sc2^-1]*r*z2+32*Log[-s*sc2^-1]*r^2-56/3*Log[-s*sc2^-1]*r^2*z3-2*Log[-s*sc2^-1]*r^2*z2+5*Log[-s*sc2^-1]*Log[1-r]-3*Log[-s*sc2^-1]*Log[1-r]*r^-1+Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+3/2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-5/2*Log[-s*sc2^-1]*Log[1-r]*z2-2*Log[-s*sc2^-1]*Log[1-r]*r-Log[-s*sc2^-1]*Log[1-r]*r*z2+Log[-s*sc2^-1]*Log[1-r]^2-Log[-s*sc2^-1]*Log[1-r]^2*r^-1+Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[-s*sc2^-1]*Log[1-r]^2*r+1/2*Log[-s*sc2^-1]*Log[1-r]^3-1/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1+1/6*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1-1/3*Log[-s*sc2^-1]*Log[1-r]^3*r+4*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]-Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-9/2*Log[-s*sc2^-1]^2+1/2*Log[-s*sc2^-1]^2*r^-1+1/4*Log[-s*sc2^-1]^2*r^-1*z2+1/2*Log[-s*sc2^-1]^2*(1-r)^-1-5/4*Log[-s*sc2^-1]^2*(1-r)^-1*z2+2*Log[-s*sc2^-1]^2*z2+10*Log[-s*sc2^-1]^2*r-Log[-s*sc2^-1]^2*r*z2-10*Log[-s*sc2^-1]^2*r^2+2*Log[-s*sc2^-1]^2*r^2*z2+Log[-s*sc2^-1]^2*Log[1-r]-Log[-s*sc2^-1]^2*Log[1-r]*r^-1+Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[-s*sc2^-1]^2*Log[1-r]*r+3/4*Log[-s*sc2^-1]^2*Log[1-r]^2-1/2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1+1/4*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-1/2*Log[-s*sc2^-1]^2*Log[1-r]^2*r-7/6*Log[-s*sc2^-1]^3+1/3*Log[-s*sc2^-1]^3*r^-1+1/3*Log[-s*sc2^-1]^3*(1-r)^-1-2/3*Log[-s*sc2^-1]^3*r+2/3*Log[-s*sc2^-1]^3*r^2+1/2*Log[-s*sc2^-1]^3*Log[1-r]-1/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1+1/6*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1-1/3*Log[-s*sc2^-1]^3*Log[1-r]*r-1/4*Log[-s*sc2^-1]^4+1/24*Log[-s*sc2^-1]^4*r^-1+1/24*Log[-s*sc2^-1]^4*(1-r)^-1+1/3*Log[-s*sc2^-1]^4*r-1/3*Log[-s*sc2^-1]^4*r^2+Log[-s*sc2^-1]^2*PolyLog[2,r]-3/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1+3/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r+3*Log[-s*sc2^-1]*PolyLog[1,2,1-r]-2*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-2*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r+4*Log[-s*sc2^-1]*PolyLog[1,2,r]-Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1-Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[2,r]-4*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+4*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-8*Log[-s*sc2^-1]*PolyLog[2,r]*r-Log[-s*sc2^-1]*PolyLog[3,r]-Log[-s*sc2^-1]*PolyLog[3,r]*r^-1+2*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1-2*Log[-s*sc2^-1]*PolyLog[3,r]*r+2*Log[s*sc2^-1]-1/2*Log[s*sc2^-1]*r^-1-Log[s*sc2^-1]*r^-1*z3-5/4*Log[s*sc2^-1]*r^-1*z2-1/2*Log[s*sc2^-1]*(1-r)^-1-Log[s*sc2^-1]*(1-r)^-1*z3+11/4*Log[s*sc2^-1]*(1-r)^-1*z2+4*Log[s*sc2^-1]*z3-Log[s*sc2^-1]*z2-4*Log[s*sc2^-1]*r*z2-4*Log[s*sc2^-1]*Log[1-r]+3*Log[s*sc2^-1]*Log[1-r]*r^-1-1/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-3/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+5/2*Log[s*sc2^-1]*Log[1-r]*z2-2*Log[s*sc2^-1]*Log[1-r]*r+Log[s*sc2^-1]*Log[1-r]*r*z2-3/4*Log[s*sc2^-1]*Log[1-r]^2+2*Log[s*sc2^-1]*Log[1-r]^2*r^-1-11/4*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+9/2*Log[s*sc2^-1]*Log[1-r]^2*r-3/2*Log[s*sc2^-1]*Log[1-r]^3+Log[s*sc2^-1]*Log[1-r]^3*r^-1-1/2*Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1+Log[s*sc2^-1]*Log[1-r]^3*r-4*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]+Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-Log[s*sc2^-1]^2+1/4*Log[s*sc2^-1]^2*r^-1-1/2*Log[s*sc2^-1]^2*r^-1*z2+1/4*Log[s*sc2^-1]^2*(1-r)^-1+Log[s*sc2^-1]^2*(1-r)^-1*z2-1/2*Log[s*sc2^-1]^2*z2-Log[s*sc2^-1]^2*r*z2+1/4*Log[s*sc2^-1]^2*Log[1-r]+Log[s*sc2^-1]^2*Log[1-r]*r^-1-7/4*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+5/2*Log[s*sc2^-1]^2*Log[1-r]*r-3/2*Log[s*sc2^-1]^2*Log[1-r]^2+Log[s*sc2^-1]^2*Log[1-r]^2*r^-1-1/2*Log[s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+Log[s*sc2^-1]^2*Log[1-r]^2*r+Log[s*sc2^-1]^3-1/4*Log[s*sc2^-1]^3*r^-1-1/4*Log[s*sc2^-1]^3*(1-r)^-1-1/2*Log[s*sc2^-1]^3*Log[1-r]+1/3*Log[s*sc2^-1]^3*Log[1-r]*r^-1-1/6*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1+1/3*Log[s*sc2^-1]^3*Log[1-r]*r-Log[s*sc2^-1]^2*PolyLog[2,r]+3/2*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1-3/2*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+2*Log[s*sc2^-1]^2*PolyLog[2,r]*r-3*Log[s*sc2^-1]*PolyLog[1,2,1-r]+2*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+2*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r-Log[s*sc2^-1]*PolyLog[1,2,r]-Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1+2*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-2*Log[s*sc2^-1]*PolyLog[1,2,r]*r-4*Log[s*sc2^-1]*PolyLog[2,r]+4*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-4*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+8*Log[s*sc2^-1]*PolyLog[2,r]*r+7/2*Log[r]-1/2*Log[r]*r^-1+Log[r]*r^-1*z3+3/4*Log[r]*r^-1*z2-2*Log[r]*(1-r)^-1*z3+Log[r]*z3-7/4*Log[r]*z2-5*Log[r]*r+2*Log[r]*r*z3+1/2*Log[r]*r*z2+Log[r]*Log[1-r]*r^-1*z2-2*Log[r]*Log[1-r]*(1-r)^-1*z2+Log[r]*Log[1-r]*z2+2*Log[r]*Log[1-r]*r*z2+2*Log[r]*Log[1-r]*PolyLog[2,r]-3*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1+3*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-4*Log[r]*Log[1-r]*PolyLog[2,r]*r+3*Log[r]*Log[-s*sc2^-1]+Log[r]*Log[-s*sc2^-1]*r^-1+1/2*Log[r]*Log[-s*sc2^-1]*r^-1*z2-3*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2+1/2*Log[r]*Log[-s*sc2^-1]*z2+2*Log[r]*Log[-s*sc2^-1]*r+Log[r]*Log[-s*sc2^-1]*r*z2+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2+1/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r-Log[r]*Log[-s*sc2^-1]^2+Log[r]*Log[-s*sc2^-1]^2*r^-1-Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]^2*r-1/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]-1/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r+1/6*Log[r]*Log[-s*sc2^-1]^3+1/6*Log[r]*Log[-s*sc2^-1]^3*r^-1-1/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1+1/3*Log[r]*Log[-s*sc2^-1]^3*r-3*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]+2*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r-6*Log[r]*Log[s*sc2^-1]-1/2*Log[r]*Log[s*sc2^-1]*r^-1-1/2*Log[r]*Log[s*sc2^-1]*r^-1*z2+3*Log[r]*Log[s*sc2^-1]*(1-r)^-1+Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2-1/2*Log[r]*Log[s*sc2^-1]*z2+2*Log[r]*Log[s*sc2^-1]*r-Log[r]*Log[s*sc2^-1]*r*z2-2*Log[r]*Log[s*sc2^-1]*Log[1-r]+2*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-2*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r-1/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2-1/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1+Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r+11/4*Log[r]*Log[s*sc2^-1]^2-7/4*Log[r]*Log[s*sc2^-1]^2*r^-1+Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-5/2*Log[r]*Log[s*sc2^-1]^2*r+1/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]+1/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1-Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r-1/6*Log[r]*Log[s*sc2^-1]^3-1/6*Log[r]*Log[s*sc2^-1]^3*r^-1+1/3*Log[r]*Log[s*sc2^-1]^3*(1-r)^-1-1/3*Log[r]*Log[s*sc2^-1]^3*r+4*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]-Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-3*Log[r]^2-1/4*Log[r]^2*r^-1-1/4*Log[r]^2*r^-1*z2+3/2*Log[r]^2*(1-r)^-1+1/2*Log[r]^2*(1-r)^-1*z2-1/4*Log[r]^2*z2+Log[r]^2*r-1/2*Log[r]^2*r*z2-Log[r]^2*Log[1-r]+Log[r]^2*Log[1-r]*r^-1-Log[r]^2*Log[1-r]*(1-r)^-1+2*Log[r]^2*Log[1-r]*r+Log[r]^2*Log[1-r]^2-3/2*Log[r]^2*Log[1-r]^2*r^-1+3/2*Log[r]^2*Log[1-r]^2*(1-r)^-1-2*Log[r]^2*Log[1-r]^2*r-Log[r]^2*Log[-s*sc2^-1]+Log[r]^2*Log[-s*sc2^-1]*r^-1-Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+2*Log[r]^2*Log[-s*sc2^-1]*r-2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]+1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1+1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+1/4*Log[r]^2*Log[-s*sc2^-1]^2+1/4*Log[r]^2*Log[-s*sc2^-1]^2*r^-1-1/2*Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1+1/2*Log[r]^2*Log[-s*sc2^-1]^2*r+15/4*Log[r]^2*Log[s*sc2^-1]-11/4*Log[r]^2*Log[s*sc2^-1]*r^-1+2*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-9/2*Log[r]^2*Log[s*sc2^-1]*r+5/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]-3/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r-1/2*Log[r]^2*Log[s*sc2^-1]^2-1/2*Log[r]^2*Log[s*sc2^-1]^2*r^-1+Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1-Log[r]^2*Log[s*sc2^-1]^2*r+5/4*Log[r]^3-11/12*Log[r]^3*r^-1+2/3*Log[r]^3*(1-r)^-1-3/2*Log[r]^3*r+1/2*Log[r]^3*Log[1-r]+1/2*Log[r]^3*Log[1-r]*r^-1-Log[r]^3*Log[1-r]*(1-r)^-1+Log[r]^3*Log[1-r]*r+1/6*Log[r]^3*Log[-s*sc2^-1]+1/6*Log[r]^3*Log[-s*sc2^-1]*r^-1-1/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1+1/3*Log[r]^3*Log[-s*sc2^-1]*r-1/2*Log[r]^3*Log[s*sc2^-1]-1/2*Log[r]^3*Log[s*sc2^-1]*r^-1+Log[r]^3*Log[s*sc2^-1]*(1-r)^-1-Log[r]^3*Log[s*sc2^-1]*r-1/6*Log[r]^4-1/6*Log[r]^4*r^-1+1/3*Log[r]^4*(1-r)^-1-1/3*Log[r]^4*r+1/2*Log[r]^2*PolyLog[2,r]+1/2*Log[r]^2*PolyLog[2,r]*r^-1-Log[r]^2*PolyLog[2,r]*(1-r)^-1+Log[r]^2*PolyLog[2,r]*r-Log[r]*PolyLog[1,2,r]-Log[r]*PolyLog[1,2,r]*r^-1+2*Log[r]*PolyLog[1,2,r]*(1-r)^-1-2*Log[r]*PolyLog[1,2,r]*r-2*Log[r]*PolyLog[2,r]+2*Log[r]*PolyLog[2,r]*r^-1-2*Log[r]*PolyLog[2,r]*(1-r)^-1+4*Log[r]*PolyLog[2,r]*r+2*PolyLog[1,2,r]-2*PolyLog[1,2,r]*r^-1+2*PolyLog[1,2,r]*(1-r)^-1-4*PolyLog[1,2,r]*r+2*PolyLog[3,r]-2*PolyLog[3,r]*r^-1+2*PolyLog[3,r]*(1-r)^-1-4*PolyLog[3,r]*r-PolyLog[4,1-r^-1]-PolyLog[4,1-r^-1]*r^-1+2*PolyLog[4,1-r^-1]*(1-r)^-1-2*PolyLog[4,1-r^-1]*r-3*PolyLog[4,1-(1-r)^-1]+2*PolyLog[4,1-(1-r)^-1]*r^-1-PolyLog[4,1-(1-r)^-1]*(1-r)^-1+2*PolyLog[4,1-(1-r)^-1]*r-PolyLog[4,1-r]-PolyLog[4,1-r]*r^-1+2*PolyLog[4,1-r]*(1-r)^-1-2*PolyLog[4,1-r]*r-3*PolyLog[4,r]+2*PolyLog[4,r]*r^-1-PolyLog[4,r]*(1-r)^-1+2*PolyLog[4,r]*r)+Nc*(Nc^2-1)*ep^-1*(+2/3*r^-1*Nl+2/3*(1-r)^-1*Nl-4*Nl+16/3*r*Nl-16/3*r^2*Nl)+Nc*(Nc^2-1)*(-4/3*r^-1*Nl-4/3*(1-r)^-1*Nl+20/3*Nl-16/3*r*Nl+16/3*r^2*Nl)+Nc*(Nc^2-1)*ep*(+2/3*r^-1*Nl+2/3*(1-r)^-1*Nl-10/3*Nl+8/3*r*Nl-8/3*r^2*Nl)+Nc*(Nc^2-1)*ep^2*(-22/9*Nl+88/9*r*Nl-88/9*r^2*Nl+2/3*Log[-s*sc2^-1]*Nl-8/3*Log[-s*sc2^-1]*r*Nl+8/3*Log[-s*sc2^-1]*r^2*Nl)+Nc^2*(Nc^2-1)*ep^-2*(+18-3*r^-1-3*(1-r)^-1-24*r+24*r^2)+Nc^2*(Nc^2-1)*ep^-1*(+1+5/6*r^-1+5/6*(1-r)^-1-52/3*r+52/3*r^2-4*Log[1-r]+2*Log[1-r]*(1-r)^-1+4*Log[1-r]*r-8*Log[1-r]*r^2-6*Log[-s*sc2^-1]+Log[-s*sc2^-1]*r^-1+Log[-s*sc2^-1]*(1-r)^-1+8*Log[-s*sc2^-1]*r-8*Log[-s*sc2^-1]*r^2-12*Log[s*sc2^-1]+2*Log[s*sc2^-1]*r^-1+2*Log[s*sc2^-1]*(1-r)^-1+16*Log[s*sc2^-1]*r-16*Log[s*sc2^-1]*r^2-8*Log[r]+2*Log[r]*r^-1+12*Log[r]*r-8*Log[r]*r^2)+Nc^2*(Nc^2-1)*(-59/3+23/6*r^-1+3/2*r^-1*z2+23/6*(1-r)^-1+3/2*(1-r)^-1*z2-9*z2+52/3*r+12*r*z2-52/3*r^2-12*r^2*z2+15/2*Log[1-r]-5/2*Log[1-r]*(1-r)^-1-9*Log[1-r]*r+8*Log[1-r]*r^2-3*Log[1-r]^2+Log[1-r]^2*r^-1-1/2*Log[1-r]^2*(1-r)^-1+4*Log[1-r]^2*r+7*Log[-s*sc2^-1]-2*Log[-s*sc2^-1]*r^-1-2*Log[-s*sc2^-1]*(1-r)^-1+4*Log[-s*sc2^-1]*r-4*Log[-s*sc2^-1]*r^2+10*Log[-s*sc2^-1]*Log[1-r]-2*Log[-s*sc2^-1]*Log[1-r]*r^-1-Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-12*Log[-s*sc2^-1]*Log[1-r]*r+8*Log[-s*sc2^-1]*Log[1-r]*r^2+3*Log[-s*sc2^-1]^2-1/2*Log[-s*sc2^-1]^2*r^-1-1/2*Log[-s*sc2^-1]^2*(1-r)^-1-4*Log[-s*sc2^-1]^2*r+4*Log[-s*sc2^-1]^2*r^2+14*Log[s*sc2^-1]-5/2*Log[s*sc2^-1]*r^-1-5/2*Log[s*sc2^-1]*(1-r)^-1-16*Log[s*sc2^-1]*r+16*Log[s*sc2^-1]*r^2-6*Log[s*sc2^-1]*Log[1-r]+2*Log[s*sc2^-1]*Log[1-r]*r^-1-Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+8*Log[s*sc2^-1]*Log[1-r]*r+6*Log[s*sc2^-1]^2-Log[s*sc2^-1]^2*r^-1-Log[s*sc2^-1]^2*(1-r)^-1-8*Log[s*sc2^-1]^2*r+8*Log[s*sc2^-1]^2*r^2+13/2*Log[r]-5/2*Log[r]*r^-1-7*Log[r]*r+8*Log[r]*r^2+6*Log[r]*Log[-s*sc2^-1]-Log[r]*Log[-s*sc2^-1]*r^-1-2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*r+8*Log[r]*Log[-s*sc2^-1]*r^2+2*Log[r]*Log[s*sc2^-1]-Log[r]*Log[s*sc2^-1]*r^-1+2*Log[r]*Log[s*sc2^-1]*(1-r)^-1-8*Log[r]*Log[s*sc2^-1]*r+Log[r]^2-1/2*Log[r]^2*r^-1+Log[r]^2*(1-r)^-1-4*Log[r]^2*r)+Nc^2*(Nc^2-1)*ep*(+94/3-37/6*r^-1+8*r^-1*z3-9/4*r^-1*z2-37/6*(1-r)^-1+9*(1-r)^-1*z3-9/4*(1-r)^-1*z2-48*z3+21/2*z2-80/3*r+60*r*z3-6*r*z2+80/3*r^2-64*r^2*z3+6*r^2*z2-3*Log[1-r]+5/2*Log[1-r]*(1-r)^-1-Log[1-r]*(1-r)^-1*z2+2*Log[1-r]*z2-4*Log[1-r]*r-2*Log[1-r]*r*z2+4*Log[1-r]*r^2*z2+21/4*Log[1-r]^2-5/2*Log[1-r]^2*r^-1+1/4*Log[1-r]^2*(1-r)^-1-3/2*Log[1-r]^2*r+8/3*Log[1-r]^3-2/3*Log[1-r]^3*r^-1-10/3*Log[1-r]^3*r+4/3*Log[1-r]^3*r^2-7*Log[-s*sc2^-1]+Log[-s*sc2^-1]*r^-1+1/2*Log[-s*sc2^-1]*r^-1*z2+Log[-s*sc2^-1]*(1-r)^-1+3/2*Log[-s*sc2^-1]*(1-r)^-1*z2-3*Log[-s*sc2^-1]*z2+12*Log[-s*sc2^-1]*r-12*Log[-s*sc2^-1]*r^2-4*Log[-s*sc2^-1]*r^2*z2-18*Log[-s*sc2^-1]*Log[1-r]+5*Log[-s*sc2^-1]*Log[1-r]*r^-1+2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+12*Log[-s*sc2^-1]*Log[1-r]*r-8*Log[-s*sc2^-1]*Log[1-r]*r^2-5*Log[-s*sc2^-1]*Log[1-r]^2+Log[-s*sc2^-1]*Log[1-r]^2*r^-1+1/2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+6*Log[-s*sc2^-1]*Log[1-r]^2*r-4*Log[-s*sc2^-1]*Log[1-r]^2*r^2-7/2*Log[-s*sc2^-1]^2+Log[-s*sc2^-1]^2*r^-1+Log[-s*sc2^-1]^2*(1-r)^-1-2*Log[-s*sc2^-1]^2*r+2*Log[-s*sc2^-1]^2*r^2-5*Log[-s*sc2^-1]^2*Log[1-r]+Log[-s*sc2^-1]^2*Log[1-r]*r^-1+1/2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+6*Log[-s*sc2^-1]^2*Log[1-r]*r-4*Log[-s*sc2^-1]^2*Log[1-r]*r^2-Log[-s*sc2^-1]^3+1/6*Log[-s*sc2^-1]^3*r^-1+1/6*Log[-s*sc2^-1]^3*(1-r)^-1+4/3*Log[-s*sc2^-1]^3*r-4/3*Log[-s*sc2^-1]^3*r^2-4*Log[-s*sc2^-1]*PolyLog[2,r]+Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+8*Log[-s*sc2^-1]*PolyLog[2,r]*r-10*Log[s*sc2^-1]+5/2*Log[s*sc2^-1]*r^-1-2*Log[s*sc2^-1]*r^-1*z2+5/2*Log[s*sc2^-1]*(1-r)^-1-3*Log[s*sc2^-1]*(1-r)^-1*z2+12*Log[s*sc2^-1]*z2-12*Log[s*sc2^-1]*r*z2+16*Log[s*sc2^-1]*r^2*z2+21/2*Log[s*sc2^-1]*Log[1-r]-5*Log[s*sc2^-1]*Log[1-r]*r^-1+1/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-3*Log[s*sc2^-1]*Log[1-r]*r+8*Log[s*sc2^-1]*Log[1-r]^2-2*Log[s*sc2^-1]*Log[1-r]^2*r^-1-10*Log[s*sc2^-1]*Log[1-r]^2*r+4*Log[s*sc2^-1]*Log[1-r]^2*r^2-7*Log[s*sc2^-1]^2+5/4*Log[s*sc2^-1]^2*r^-1+5/4*Log[s*sc2^-1]^2*(1-r)^-1+8*Log[s*sc2^-1]^2*r-8*Log[s*sc2^-1]^2*r^2+3*Log[s*sc2^-1]^2*Log[1-r]-Log[s*sc2^-1]^2*Log[1-r]*r^-1+1/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-4*Log[s*sc2^-1]^2*Log[1-r]*r-2*Log[s*sc2^-1]^3+1/3*Log[s*sc2^-1]^3*r^-1+1/3*Log[s*sc2^-1]^3*(1-r)^-1+8/3*Log[s*sc2^-1]^3*r-8/3*Log[s*sc2^-1]^3*r^2+4*Log[s*sc2^-1]*PolyLog[2,r]-Log[s*sc2^-1]*PolyLog[2,r]*r^-1+Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-8*Log[s*sc2^-1]*PolyLog[2,r]*r-7*Log[r]+5/2*Log[r]*r^-1-Log[r]*r^-1*z2+4*Log[r]*z2+4*Log[r]*r-6*Log[r]*r*z2+4*Log[r]*r^2*z2-14*Log[r]*Log[-s*sc2^-1]+2*Log[r]*Log[-s*sc2^-1]*r^-1+5*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*r-8*Log[r]*Log[-s*sc2^-1]*r^2+6*Log[r]*Log[-s*sc2^-1]*Log[1-r]-Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^2-3*Log[r]*Log[-s*sc2^-1]^2+1/2*Log[r]*Log[-s*sc2^-1]^2*r^-1+Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]^2*r-4*Log[r]*Log[-s*sc2^-1]^2*r^2+15/2*Log[r]*Log[s*sc2^-1]+1/2*Log[r]*Log[s*sc2^-1]*r^-1-5*Log[r]*Log[s*sc2^-1]*(1-r)^-1+3*Log[r]*Log[s*sc2^-1]*r-6*Log[r]*Log[s*sc2^-1]*Log[1-r]+Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+2*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r-8*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^2-Log[r]*Log[s*sc2^-1]^2+1/2*Log[r]*Log[s*sc2^-1]^2*r^-1-Log[r]*Log[s*sc2^-1]^2*(1-r)^-1+4*Log[r]*Log[s*sc2^-1]^2*r+15/4*Log[r]^2+1/4*Log[r]^2*r^-1-5/2*Log[r]^2*(1-r)^-1+3/2*Log[r]^2*r-3*Log[r]^2*Log[1-r]+1/2*Log[r]^2*Log[1-r]*r^-1+Log[r]^2*Log[1-r]*(1-r)^-1+2*Log[r]^2*Log[1-r]*r-4*Log[r]^2*Log[1-r]*r^2-3*Log[r]^2*Log[-s*sc2^-1]+1/2*Log[r]^2*Log[-s*sc2^-1]*r^-1+Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+2*Log[r]^2*Log[-s*sc2^-1]*r-4*Log[r]^2*Log[-s*sc2^-1]*r^2+2*Log[r]^2*Log[s*sc2^-1]-2*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+2*Log[r]^2*Log[s*sc2^-1]*r+4*Log[r]^2*Log[s*sc2^-1]*r^2+2/3*Log[r]^3-2/3*Log[r]^3*(1-r)^-1+2/3*Log[r]^3*r+4/3*Log[r]^3*r^2-6*Log[r]*PolyLog[2,r]+Log[r]*PolyLog[2,r]*r^-1+2*Log[r]*PolyLog[2,r]*(1-r)^-1+4*Log[r]*PolyLog[2,r]*r-8*Log[r]*PolyLog[2,r]*r^2-10*PolyLog[1,2,r]+2*PolyLog[1,2,r]*r^-1+PolyLog[1,2,r]*(1-r)^-1+12*PolyLog[1,2,r]*r-8*PolyLog[1,2,r]*r^2+6*PolyLog[3,r]-PolyLog[3,r]*r^-1-2*PolyLog[3,r]*(1-r)^-1-4*PolyLog[3,r]*r+8*PolyLog[3,r]*r^2)+Nc^2*(Nc^2-1)*ep^2*(+286/9-9/2*r^-1-25/2*r^-1*z3+7/4*r^-1*z2+141/40*r^-1*z2^2-9/2*(1-r)^-1-31/2*(1-r)^-1*z3+7/4*(1-r)^-1*z2+141/40*(1-r)^-1*z2^2+63*z3-17/2*z2-423/20*z2^2-496/9*r-32*r*z3+6*r*z2+141/5*r*z2^2+496/9*r^2+36*r^2*z3-6*r^2*z2-141/5*r^2*z2^2-1/2*Log[1-r]-2*Log[1-r]*r^-1*z3+5/2*Log[1-r]*(1-r)^-1-17/3*Log[1-r]*(1-r)^-1*z3+5/4*Log[1-r]*(1-r)^-1*z2+58/3*Log[1-r]*z3-15/4*Log[1-r]*z2-9*Log[1-r]*r-64/3*Log[1-r]*r*z3+9/2*Log[1-r]*r*z2+80/3*Log[1-r]*r^2*z3-4*Log[1-r]*r^2*z2+3/2*Log[1-r]^2-1/2*Log[1-r]^2*r^-1-1/2*Log[1-r]^2*r^-1*z2-3/4*Log[1-r]^2*(1-r)^-1+1/4*Log[1-r]^2*(1-r)^-1*z2+3/2*Log[1-r]^2*z2+2*Log[1-r]^2*r-2*Log[1-r]^2*r*z2-19/4*Log[1-r]^3+5/3*Log[1-r]^3*r^-1+1/4*Log[1-r]^3*(1-r)^-1+5/2*Log[1-r]^3*r-4/3*Log[1-r]^3*r^2-3/2*Log[1-r]^4+1/3*Log[1-r]^4*r^-1+1/12*Log[1-r]^4*(1-r)^-1+11/6*Log[1-r]^4*r-Log[1-r]^4*r^2-5*Log[1-r]^2*PolyLog[2,r]+Log[1-r]^2*PolyLog[2,r]*r^-1+1/2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1+6*Log[1-r]^2*PolyLog[2,r]*r-4*Log[1-r]^2*PolyLog[2,r]*r^2-10*Log[1-r]*PolyLog[1,2,1-r]+2*Log[1-r]*PolyLog[1,2,1-r]*r^-1+Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1+12*Log[1-r]*PolyLog[1,2,1-r]*r-8*Log[1-r]*PolyLog[1,2,1-r]*r^2-20/3*Log[-s*sc2^-1]-1/3*Log[-s*sc2^-1]*r^-1*z3-Log[-s*sc2^-1]*r^-1*z2-4/3*Log[-s*sc2^-1]*(1-r)^-1*z3-4*Log[-s*sc2^-1]*(1-r)^-1*z2+4*Log[-s*sc2^-1]*z3+21/2*Log[-s*sc2^-1]*z2+80/3*Log[-s*sc2^-1]*r-20/3*Log[-s*sc2^-1]*r*z3-6*Log[-s*sc2^-1]*r*z2-80/3*Log[-s*sc2^-1]*r^2+32/3*Log[-s*sc2^-1]*r^2*z3+10*Log[-s*sc2^-1]*r^2*z2+Log[-s*sc2^-1]*Log[1-r]*r^-1+2*Log[-s*sc2^-1]*Log[1-r]*r^-1*z2-Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+5/2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-11*Log[-s*sc2^-1]*Log[1-r]*z2+10*Log[-s*sc2^-1]*Log[1-r]*r*z2-12*Log[-s*sc2^-1]*Log[1-r]*r^2*z2+9*Log[-s*sc2^-1]*Log[1-r]^2-5/2*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-6*Log[-s*sc2^-1]*Log[1-r]^2*r+4*Log[-s*sc2^-1]*Log[1-r]^2*r^2+5/3*Log[-s*sc2^-1]*Log[1-r]^3-1/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1-1/6*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1-2*Log[-s*sc2^-1]*Log[1-r]^3*r+4/3*Log[-s*sc2^-1]*Log[1-r]^3*r^2+16*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]-3*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-3*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-16*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r+16*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^2+7/2*Log[-s*sc2^-1]^2-1/2*Log[-s*sc2^-1]^2*r^-1-1/4*Log[-s*sc2^-1]^2*r^-1*z2-1/2*Log[-s*sc2^-1]^2*(1-r)^-1-3/4*Log[-s*sc2^-1]^2*(1-r)^-1*z2+3/2*Log[-s*sc2^-1]^2*z2-6*Log[-s*sc2^-1]^2*r+6*Log[-s*sc2^-1]^2*r^2+2*Log[-s*sc2^-1]^2*r^2*z2+9*Log[-s*sc2^-1]^2*Log[1-r]-5/2*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-6*Log[-s*sc2^-1]^2*Log[1-r]*r+4*Log[-s*sc2^-1]^2*Log[1-r]*r^2+5/2*Log[-s*sc2^-1]^2*Log[1-r]^2-1/2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1-1/4*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-3*Log[-s*sc2^-1]^2*Log[1-r]^2*r+2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^2+7/6*Log[-s*sc2^-1]^3-1/3*Log[-s*sc2^-1]^3*r^-1-1/3*Log[-s*sc2^-1]^3*(1-r)^-1+2/3*Log[-s*sc2^-1]^3*r-2/3*Log[-s*sc2^-1]^3*r^2+5/3*Log[-s*sc2^-1]^3*Log[1-r]-1/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1-1/6*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1-2*Log[-s*sc2^-1]^3*Log[1-r]*r+4/3*Log[-s*sc2^-1]^3*Log[1-r]*r^2+1/4*Log[-s*sc2^-1]^4-1/24*Log[-s*sc2^-1]^4*r^-1-1/24*Log[-s*sc2^-1]^4*(1-r)^-1-1/3*Log[-s*sc2^-1]^4*r+1/3*Log[-s*sc2^-1]^4*r^2+2*Log[-s*sc2^-1]^2*PolyLog[2,r]-1/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1+1/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-4*Log[-s*sc2^-1]^2*PolyLog[2,r]*r+10*Log[-s*sc2^-1]*PolyLog[1,2,1-r]-2*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-12*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r+8*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^2+16*Log[-s*sc2^-1]*PolyLog[1,2,r]-3*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1-3*Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-16*Log[-s*sc2^-1]*PolyLog[1,2,r]*r+16*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^2+4*Log[-s*sc2^-1]*PolyLog[2,r]-3*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+3*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-8*Log[-s*sc2^-1]*PolyLog[2,r]*r-6*Log[-s*sc2^-1]*PolyLog[3,r]+Log[-s*sc2^-1]*PolyLog[3,r]*r^-1+2*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[3,r]*r-8*Log[-s*sc2^-1]*PolyLog[3,r]*r^2-10*Log[s*sc2^-1]+5/2*Log[s*sc2^-1]*r^-1-23/3*Log[s*sc2^-1]*r^-1*z3+13/4*Log[s*sc2^-1]*r^-1*z2+5/2*Log[s*sc2^-1]*(1-r)^-1-23/3*Log[s*sc2^-1]*(1-r)^-1*z3+25/4*Log[s*sc2^-1]*(1-r)^-1*z2+44*Log[s*sc2^-1]*z3-21*Log[s*sc2^-1]*z2-160/3*Log[s*sc2^-1]*r*z3+12*Log[s*sc2^-1]*r*z2+160/3*Log[s*sc2^-1]*r^2*z3-16*Log[s*sc2^-1]*r^2*z2+3*Log[s*sc2^-1]*Log[1-r]-Log[s*sc2^-1]*Log[1-r]*r^-1-2*Log[s*sc2^-1]*Log[1-r]*r^-1*z2-3/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-3/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+9*Log[s*sc2^-1]*Log[1-r]*z2+4*Log[s*sc2^-1]*Log[1-r]*r-8*Log[s*sc2^-1]*Log[1-r]*r*z2+8*Log[s*sc2^-1]*Log[1-r]*r^2*z2-57/4*Log[s*sc2^-1]*Log[1-r]^2+5*Log[s*sc2^-1]*Log[1-r]^2*r^-1+3/4*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+15/2*Log[s*sc2^-1]*Log[1-r]^2*r-4*Log[s*sc2^-1]*Log[1-r]^2*r^2-13/3*Log[s*sc2^-1]*Log[1-r]^3+Log[s*sc2^-1]*Log[1-r]^3*r^-1+1/6*Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1+16/3*Log[s*sc2^-1]*Log[1-r]^3*r-8/3*Log[s*sc2^-1]*Log[1-r]^3*r^2-16*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]+3*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+3*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+16*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r-16*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^2+5*Log[s*sc2^-1]^2-5/4*Log[s*sc2^-1]^2*r^-1+Log[s*sc2^-1]^2*r^-1*z2-5/4*Log[s*sc2^-1]^2*(1-r)^-1+3/2*Log[s*sc2^-1]^2*(1-r)^-1*z2-6*Log[s*sc2^-1]^2*z2+6*Log[s*sc2^-1]^2*r*z2-8*Log[s*sc2^-1]^2*r^2*z2-21/4*Log[s*sc2^-1]^2*Log[1-r]+5/2*Log[s*sc2^-1]^2*Log[1-r]*r^-1-1/4*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+3/2*Log[s*sc2^-1]^2*Log[1-r]*r-4*Log[s*sc2^-1]^2*Log[1-r]^2+Log[s*sc2^-1]^2*Log[1-r]^2*r^-1+5*Log[s*sc2^-1]^2*Log[1-r]^2*r-2*Log[s*sc2^-1]^2*Log[1-r]^2*r^2+7/3*Log[s*sc2^-1]^3-5/12*Log[s*sc2^-1]^3*r^-1-5/12*Log[s*sc2^-1]^3*(1-r)^-1-8/3*Log[s*sc2^-1]^3*r+8/3*Log[s*sc2^-1]^3*r^2-Log[s*sc2^-1]^3*Log[1-r]+1/3*Log[s*sc2^-1]^3*Log[1-r]*r^-1-1/6*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1+4/3*Log[s*sc2^-1]^3*Log[1-r]*r+1/2*Log[s*sc2^-1]^4-1/12*Log[s*sc2^-1]^4*r^-1-1/12*Log[s*sc2^-1]^4*(1-r)^-1-2/3*Log[s*sc2^-1]^4*r+2/3*Log[s*sc2^-1]^4*r^2-2*Log[s*sc2^-1]^2*PolyLog[2,r]+1/2*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1-1/2*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+4*Log[s*sc2^-1]^2*PolyLog[2,r]*r-10*Log[s*sc2^-1]*PolyLog[1,2,1-r]+2*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+12*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r-8*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^2-6*Log[s*sc2^-1]*PolyLog[1,2,r]+Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1+2*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+4*Log[s*sc2^-1]*PolyLog[1,2,r]*r-8*Log[s*sc2^-1]*PolyLog[1,2,r]*r^2-4*Log[s*sc2^-1]*PolyLog[2,r]+3*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-3*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+8*Log[s*sc2^-1]*PolyLog[2,r]*r-19/2*Log[r]+5/2*Log[r]*r^-1-17/3*Log[r]*r^-1*z3+5/4*Log[r]*r^-1*z2-2*Log[r]*(1-r)^-1*z3+74/3*Log[r]*z3-13/4*Log[r]*z2+9*Log[r]*r-32*Log[r]*r*z3+7/2*Log[r]*r*z2+80/3*Log[r]*r^2*z3-4*Log[r]*r^2*z2-Log[r]*Log[1-r]*r^-1*z2-2*Log[r]*Log[1-r]*(1-r)^-1*z2+6*Log[r]*Log[1-r]*z2-4*Log[r]*Log[1-r]*r*z2+8*Log[r]*Log[1-r]*r^2*z2+4*Log[r]*Log[1-r]*PolyLog[2,r]-Log[r]*Log[1-r]*PolyLog[2,r]*r^-1+Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-8*Log[r]*Log[1-r]*PolyLog[2,r]*r-Log[r]*Log[-s*sc2^-1]*r^-1-1/2*Log[r]*Log[-s*sc2^-1]*r^-1*z2+Log[r]*Log[-s*sc2^-1]*(1-r)^-1-Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2+3*Log[r]*Log[-s*sc2^-1]*z2-2*Log[r]*Log[-s*sc2^-1]*r*z2+4*Log[r]*Log[-s*sc2^-1]*r^2*z2-14*Log[r]*Log[-s*sc2^-1]*Log[1-r]+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+5*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r-8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^2+3*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2-1/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^2+7*Log[r]*Log[-s*sc2^-1]^2-Log[r]*Log[-s*sc2^-1]^2*r^-1-5/2*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]^2*r+4*Log[r]*Log[-s*sc2^-1]^2*r^2-3*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]+1/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r-4*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^2+Log[r]*Log[-s*sc2^-1]^3-1/6*Log[r]*Log[-s*sc2^-1]^3*r^-1-1/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1-2/3*Log[r]*Log[-s*sc2^-1]^3*r+4/3*Log[r]*Log[-s*sc2^-1]^3*r^2-10*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]+2*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+12*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r-8*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^2+7*Log[r]*Log[s*sc2^-1]-3/2*Log[r]*Log[s*sc2^-1]*r^-1+3/2*Log[r]*Log[s*sc2^-1]*r^-1*z2-Log[r]*Log[s*sc2^-1]*(1-r)^-1+Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2-7*Log[r]*Log[s*sc2^-1]*z2-4*Log[r]*Log[s*sc2^-1]*r+8*Log[r]*Log[s*sc2^-1]*r*z2-8*Log[r]*Log[s*sc2^-1]*r^2*z2+14*Log[r]*Log[s*sc2^-1]*Log[1-r]-2*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-5*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+8*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^2-3*Log[r]*Log[s*sc2^-1]*Log[1-r]^2+1/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1+Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r-4*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^2-15/4*Log[r]*Log[s*sc2^-1]^2-1/4*Log[r]*Log[s*sc2^-1]^2*r^-1+5/2*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-3/2*Log[r]*Log[s*sc2^-1]^2*r+3*Log[r]*Log[s*sc2^-1]^2*Log[1-r]-1/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1-Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r+4*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^2+1/3*Log[r]*Log[s*sc2^-1]^3-1/6*Log[r]*Log[s*sc2^-1]^3*r^-1+1/3*Log[r]*Log[s*sc2^-1]^3*(1-r)^-1-4/3*Log[r]*Log[s*sc2^-1]^3*r+16*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]-3*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-3*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-16*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r+16*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^2+7/2*Log[r]^2-3/4*Log[r]^2*r^-1+3/4*Log[r]^2*r^-1*z2-1/2*Log[r]^2*(1-r)^-1+1/2*Log[r]^2*(1-r)^-1*z2-7/2*Log[r]^2*z2-2*Log[r]^2*r+4*Log[r]^2*r*z2-4*Log[r]^2*r^2*z2+7*Log[r]^2*Log[1-r]-Log[r]^2*Log[1-r]*r^-1-5/2*Log[r]^2*Log[1-r]*(1-r)^-1-2*Log[r]^2*Log[1-r]*r+4*Log[r]^2*Log[1-r]*r^2+2*Log[r]^2*Log[1-r]^2-1/2*Log[r]^2*Log[1-r]^2*r^-1+1/2*Log[r]^2*Log[1-r]^2*(1-r)^-1-4*Log[r]^2*Log[1-r]^2*r+7*Log[r]^2*Log[-s*sc2^-1]-Log[r]^2*Log[-s*sc2^-1]*r^-1-5/2*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-2*Log[r]^2*Log[-s*sc2^-1]*r+4*Log[r]^2*Log[-s*sc2^-1]*r^2-8*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]+3/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1+3/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+8*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r-8*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^2+3/2*Log[r]^2*Log[-s*sc2^-1]^2-1/4*Log[r]^2*Log[-s*sc2^-1]^2*r^-1-1/2*Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1-Log[r]^2*Log[-s*sc2^-1]^2*r+2*Log[r]^2*Log[-s*sc2^-1]^2*r^2-43/4*Log[r]^2*Log[s*sc2^-1]+3/4*Log[r]^2*Log[s*sc2^-1]*r^-1+5*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+1/2*Log[r]^2*Log[s*sc2^-1]*r-4*Log[r]^2*Log[s*sc2^-1]*r^2+11*Log[r]^2*Log[s*sc2^-1]*Log[1-r]-2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^-1-5/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-10*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r+12*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^2-Log[r]^2*Log[s*sc2^-1]^2+Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1-Log[r]^2*Log[s*sc2^-1]^2*r-2*Log[r]^2*Log[s*sc2^-1]^2*r^2-43/12*Log[r]^3+1/4*Log[r]^3*r^-1+5/3*Log[r]^3*(1-r)^-1+1/6*Log[r]^3*r-4/3*Log[r]^3*r^2+3*Log[r]^3*Log[1-r]-1/2*Log[r]^3*Log[1-r]*r^-1-Log[r]^3*Log[1-r]*(1-r)^-1-2*Log[r]^3*Log[1-r]*r+4*Log[r]^3*Log[1-r]*r^2+Log[r]^3*Log[-s*sc2^-1]-1/6*Log[r]^3*Log[-s*sc2^-1]*r^-1-1/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1-2/3*Log[r]^3*Log[-s*sc2^-1]*r+4/3*Log[r]^3*Log[-s*sc2^-1]*r^2-5/3*Log[r]^3*Log[s*sc2^-1]+1/6*Log[r]^3*Log[s*sc2^-1]*r^-1+Log[r]^3*Log[s*sc2^-1]*(1-r)^-1-8/3*Log[r]^3*Log[s*sc2^-1]*r^2-2/3*Log[r]^4+1/12*Log[r]^4*r^-1+1/3*Log[r]^4*(1-r)^-1+1/6*Log[r]^4*r-Log[r]^4*r^2+3*Log[r]^2*PolyLog[2,r]-1/2*Log[r]^2*PolyLog[2,r]*r^-1-Log[r]^2*PolyLog[2,r]*(1-r)^-1-2*Log[r]^2*PolyLog[2,r]*r+4*Log[r]^2*PolyLog[2,r]*r^2-6*Log[r]*PolyLog[1,2,r]+Log[r]*PolyLog[1,2,r]*r^-1+2*Log[r]*PolyLog[1,2,r]*(1-r)^-1+4*Log[r]*PolyLog[1,2,r]*r-8*Log[r]*PolyLog[1,2,r]*r^2+14*Log[r]*PolyLog[2,r]-2*Log[r]*PolyLog[2,r]*r^-1-5*Log[r]*PolyLog[2,r]*(1-r)^-1-4*Log[r]*PolyLog[2,r]*r+8*Log[r]*PolyLog[2,r]*r^2+18*PolyLog[1,2,r]-5*PolyLog[1,2,r]*r^-1-2*PolyLog[1,2,r]*(1-r)^-1-12*PolyLog[1,2,r]*r+8*PolyLog[1,2,r]*r^2-14*PolyLog[3,r]+2*PolyLog[3,r]*r^-1+5*PolyLog[3,r]*(1-r)^-1+4*PolyLog[3,r]*r-8*PolyLog[3,r]*r^2-6*PolyLog[4,1-r^-1]+PolyLog[4,1-r^-1]*r^-1+2*PolyLog[4,1-r^-1]*(1-r)^-1+4*PolyLog[4,1-r^-1]*r-8*PolyLog[4,1-r^-1]*r^2-10*PolyLog[4,1-(1-r)^-1]+2*PolyLog[4,1-(1-r)^-1]*r^-1+PolyLog[4,1-(1-r)^-1]*(1-r)^-1+12*PolyLog[4,1-(1-r)^-1]*r-8*PolyLog[4,1-(1-r)^-1]*r^2-6*PolyLog[4,1-r]+PolyLog[4,1-r]*r^-1+2*PolyLog[4,1-r]*(1-r)^-1+4*PolyLog[4,1-r]*r-8*PolyLog[4,1-r]*r^2-10*PolyLog[4,r]+2*PolyLog[4,r]*r^-1+PolyLog[4,r]*(1-r)^-1+12*PolyLog[4,r]*r-8*PolyLog[4,r]*r^2);

Mgg10[[3,2]]=+(Nc^2-1)*ep^-2*(-2+r^-1-(1-r)^-1+4*r)+(Nc^2-1)*ep^-1*(-1-1/2*r^-1+1/2*(1-r)^-1+2*r+2*Log[-s*sc2^-1]-Log[-s*sc2^-1]*r^-1+Log[-s*sc2^-1]*(1-r)^-1-4*Log[-s*sc2^-1]*r)+(Nc^2-1)*(-5+3/2*r^-1-1/2*r^-1*z2-3/2*(1-r)^-1+1/2*(1-r)^-1*z2+z2+10*r-2*r*z2-1/2*Log[1-r]+3/2*Log[1-r]*(1-r)^-1-1/2*Log[1-r]^2+Log[1-r]^2*r^-1+1/2*Log[1-r]^2*(1-r)^-1+Log[-s*sc2^-1]+2*Log[-s*sc2^-1]*r^-1-2*Log[-s*sc2^-1]*(1-r)^-1-2*Log[-s*sc2^-1]*r+Log[-s*sc2^-1]*Log[1-r]-2*Log[-s*sc2^-1]*Log[1-r]*r^-1-Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-Log[-s*sc2^-1]^2+1/2*Log[-s*sc2^-1]^2*r^-1-1/2*Log[-s*sc2^-1]^2*(1-r)^-1+2*Log[-s*sc2^-1]^2*r-3/2*Log[s*sc2^-1]*r^-1+3/2*Log[s*sc2^-1]*(1-r)^-1-Log[s*sc2^-1]*Log[1-r]+2*Log[s*sc2^-1]*Log[1-r]*r^-1+Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+1/2*Log[r]-3/2*Log[r]*r^-1-Log[r]*Log[-s*sc2^-1]+Log[r]*Log[-s*sc2^-1]*r^-1+2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+Log[r]*Log[s*sc2^-1]-Log[r]*Log[s*sc2^-1]*r^-1-2*Log[r]*Log[s*sc2^-1]*(1-r)^-1+1/2*Log[r]^2-1/2*Log[r]^2*r^-1-Log[r]^2*(1-r)^-1)+(Nc^2-1)*ep*(-8+1/2*r^-1-10/3*r^-1*z3+1/4*r^-1*z2-1/2*(1-r)^-1+1/3*(1-r)^-1*z3-1/4*(1-r)^-1*z2+17/3*z3+1/2*z2+16*r-28/3*r*z3-r*z2-2*Log[1-r]+1/2*Log[1-r]*(1-r)^-1+5/4*Log[1-r]^2-Log[1-r]^2*r^-1-7/4*Log[1-r]^2*(1-r)^-1+1/3*Log[1-r]^3-2/3*Log[1-r]^3*r^-1-1/3*Log[1-r]^3*(1-r)^-1+5*Log[-s*sc2^-1]-Log[-s*sc2^-1]*r^-1-1/2*Log[-s*sc2^-1]*r^-1*z2+Log[-s*sc2^-1]*(1-r)^-1-5/2*Log[-s*sc2^-1]*(1-r)^-1*z2-10*Log[-s*sc2^-1]*r+2*Log[-s*sc2^-1]*r*z2-2*Log[-s*sc2^-1]*Log[1-r]+2*Log[-s*sc2^-1]*Log[1-r]*r^-1+2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-1/2*Log[-s*sc2^-1]*Log[1-r]^2+Log[-s*sc2^-1]*Log[1-r]^2*r^-1+1/2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-1/2*Log[-s*sc2^-1]^2-Log[-s*sc2^-1]^2*r^-1+Log[-s*sc2^-1]^2*(1-r)^-1+Log[-s*sc2^-1]^2*r-1/2*Log[-s*sc2^-1]^2*Log[1-r]+Log[-s*sc2^-1]^2*Log[1-r]*r^-1+1/2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+1/3*Log[-s*sc2^-1]^3-1/6*Log[-s*sc2^-1]^3*r^-1+1/6*Log[-s*sc2^-1]^3*(1-r)^-1-2/3*Log[-s*sc2^-1]^3*r-2*Log[-s*sc2^-1]*PolyLog[2,r]+3*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+3*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-1/2*Log[s*sc2^-1]*r^-1+Log[s*sc2^-1]*r^-1*z2+1/2*Log[s*sc2^-1]*(1-r)^-1+2*Log[s*sc2^-1]*(1-r)^-1*z2-Log[s*sc2^-1]*z2+5/2*Log[s*sc2^-1]*Log[1-r]-2*Log[s*sc2^-1]*Log[1-r]*r^-1-7/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+Log[s*sc2^-1]*Log[1-r]^2-2*Log[s*sc2^-1]*Log[1-r]^2*r^-1-Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+3/4*Log[s*sc2^-1]^2*r^-1-3/4*Log[s*sc2^-1]^2*(1-r)^-1+1/2*Log[s*sc2^-1]^2*Log[1-r]-Log[s*sc2^-1]^2*Log[1-r]*r^-1-1/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[s*sc2^-1]*PolyLog[2,r]-3*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-3*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+2*Log[r]-1/2*Log[r]*r^-1+2*Log[r]*Log[-s*sc2^-1]-2*Log[r]*Log[-s*sc2^-1]*r^-1-2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-Log[r]*Log[-s*sc2^-1]*Log[1-r]+Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+1/2*Log[r]*Log[-s*sc2^-1]^2-1/2*Log[r]*Log[-s*sc2^-1]^2*r^-1-Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-5/2*Log[r]*Log[s*sc2^-1]+7/2*Log[r]*Log[s*sc2^-1]*r^-1+2*Log[r]*Log[s*sc2^-1]*(1-r)^-1+Log[r]*Log[s*sc2^-1]*Log[1-r]-Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-2*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-1/2*Log[r]*Log[s*sc2^-1]^2+1/2*Log[r]*Log[s*sc2^-1]^2*r^-1+Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-5/4*Log[r]^2+7/4*Log[r]^2*r^-1+Log[r]^2*(1-r)^-1+1/2*Log[r]^2*Log[1-r]-1/2*Log[r]^2*Log[1-r]*r^-1-Log[r]^2*Log[1-r]*(1-r)^-1+1/2*Log[r]^2*Log[-s*sc2^-1]-1/2*Log[r]^2*Log[-s*sc2^-1]*r^-1-Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-Log[r]^2*Log[s*sc2^-1]+Log[r]^2*Log[s*sc2^-1]*r^-1+2*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-1/3*Log[r]^3+1/3*Log[r]^3*r^-1+2/3*Log[r]^3*(1-r)^-1+Log[r]*PolyLog[2,r]-Log[r]*PolyLog[2,r]*r^-1-2*Log[r]*PolyLog[2,r]*(1-r)^-1-PolyLog[1,2,r]+2*PolyLog[1,2,r]*r^-1+PolyLog[1,2,r]*(1-r)^-1-PolyLog[3,r]+PolyLog[3,r]*r^-1+2*PolyLog[3,r]*(1-r)^-1)+(Nc^2-1)*ep^2*(-16+5/2*r^-1+19/6*r^-1*z3-3/4*r^-1*z2-47/40*r^-1*z2^2-5/2*(1-r)^-1+5/6*(1-r)^-1*z3+3/4*(1-r)^-1*z2+47/40*(1-r)^-1*z2^2+1/3*z3+5/2*z2+47/20*z2^2+32*r-14/3*r*z3-5*r*z2-47/10*r*z2^2-5/2*Log[1-r]-2*Log[1-r]*r^-1*z3+1/2*Log[1-r]*(1-r)^-1-Log[1-r]*(1-r)^-1*z3-3/4*Log[1-r]*(1-r)^-1*z2+Log[1-r]*z3+1/4*Log[1-r]*z2+1/2*Log[1-r]^2+3/2*Log[1-r]^2*r^-1-1/2*Log[1-r]^2*r^-1*z2+1/4*Log[1-r]^2*(1-r)^-1-1/4*Log[1-r]^2*(1-r)^-1*z2+1/4*Log[1-r]^2*z2-3/4*Log[1-r]^3+2/3*Log[1-r]^3*r^-1+11/12*Log[1-r]^3*(1-r)^-1-1/6*Log[1-r]^4+1/3*Log[1-r]^4*r^-1+1/6*Log[1-r]^4*(1-r)^-1-1/2*Log[1-r]^2*PolyLog[2,r]+Log[1-r]^2*PolyLog[2,r]*r^-1+1/2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1-Log[1-r]*PolyLog[1,2,1-r]+2*Log[1-r]*PolyLog[1,2,1-r]*r^-1+Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1+8*Log[-s*sc2^-1]+13/3*Log[-s*sc2^-1]*r^-1*z3+Log[-s*sc2^-1]*r^-1*z2-4/3*Log[-s*sc2^-1]*(1-r)^-1*z3+3*Log[-s*sc2^-1]*(1-r)^-1*z2-17/3*Log[-s*sc2^-1]*z3-5/2*Log[-s*sc2^-1]*z2-16*Log[-s*sc2^-1]*r+28/3*Log[-s*sc2^-1]*r*z3+Log[-s*sc2^-1]*r*z2+Log[-s*sc2^-1]*Log[1-r]-3*Log[-s*sc2^-1]*Log[1-r]*r^-1-Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-3/2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+1/2*Log[-s*sc2^-1]*Log[1-r]*z2+Log[-s*sc2^-1]*Log[1-r]^2-Log[-s*sc2^-1]*Log[1-r]^2*r^-1-Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+1/6*Log[-s*sc2^-1]*Log[1-r]^3-1/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1-1/6*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1-Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-5/2*Log[-s*sc2^-1]^2+1/2*Log[-s*sc2^-1]^2*r^-1+1/4*Log[-s*sc2^-1]^2*r^-1*z2-1/2*Log[-s*sc2^-1]^2*(1-r)^-1+5/4*Log[-s*sc2^-1]^2*(1-r)^-1*z2+5*Log[-s*sc2^-1]^2*r-Log[-s*sc2^-1]^2*r*z2+Log[-s*sc2^-1]^2*Log[1-r]-Log[-s*sc2^-1]^2*Log[1-r]*r^-1-Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+1/4*Log[-s*sc2^-1]^2*Log[1-r]^2-1/2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1-1/4*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+1/6*Log[-s*sc2^-1]^3+1/3*Log[-s*sc2^-1]^3*r^-1-1/3*Log[-s*sc2^-1]^3*(1-r)^-1-1/3*Log[-s*sc2^-1]^3*r+1/6*Log[-s*sc2^-1]^3*Log[1-r]-1/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1-1/6*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1-1/12*Log[-s*sc2^-1]^4+1/24*Log[-s*sc2^-1]^4*r^-1-1/24*Log[-s*sc2^-1]^4*(1-r)^-1+1/6*Log[-s*sc2^-1]^4*r+Log[-s*sc2^-1]^2*PolyLog[2,r]-3/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1-3/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+Log[-s*sc2^-1]*PolyLog[1,2,1-r]-2*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1+Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[2,r]-4*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-4*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+Log[-s*sc2^-1]*PolyLog[3,r]-Log[-s*sc2^-1]*PolyLog[3,r]*r^-1-2*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1-1/2*Log[s*sc2^-1]*r^-1-Log[s*sc2^-1]*r^-1*z3-5/4*Log[s*sc2^-1]*r^-1*z2+1/2*Log[s*sc2^-1]*(1-r)^-1+Log[s*sc2^-1]*(1-r)^-1*z3-11/4*Log[s*sc2^-1]*(1-r)^-1*z2+2*Log[s*sc2^-1]*z2+Log[s*sc2^-1]*Log[1-r]+3*Log[s*sc2^-1]*Log[1-r]*r^-1+1/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+3/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-1/2*Log[s*sc2^-1]*Log[1-r]*z2-9/4*Log[s*sc2^-1]*Log[1-r]^2+2*Log[s*sc2^-1]*Log[1-r]^2*r^-1+11/4*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-1/2*Log[s*sc2^-1]*Log[1-r]^3+Log[s*sc2^-1]*Log[1-r]^3*r^-1+1/2*Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1+Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+1/4*Log[s*sc2^-1]^2*r^-1-1/2*Log[s*sc2^-1]^2*r^-1*z2-1/4*Log[s*sc2^-1]^2*(1-r)^-1-Log[s*sc2^-1]^2*(1-r)^-1*z2+1/2*Log[s*sc2^-1]^2*z2-5/4*Log[s*sc2^-1]^2*Log[1-r]+Log[s*sc2^-1]^2*Log[1-r]*r^-1+7/4*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-1/2*Log[s*sc2^-1]^2*Log[1-r]^2+Log[s*sc2^-1]^2*Log[1-r]^2*r^-1+1/2*Log[s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-1/4*Log[s*sc2^-1]^3*r^-1+1/4*Log[s*sc2^-1]^3*(1-r)^-1-1/6*Log[s*sc2^-1]^3*Log[1-r]+1/3*Log[s*sc2^-1]^3*Log[1-r]*r^-1+1/6*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1-Log[s*sc2^-1]^2*PolyLog[2,r]+3/2*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1+3/2*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-Log[s*sc2^-1]*PolyLog[1,2,1-r]+2*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+Log[s*sc2^-1]*PolyLog[1,2,r]-Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1-2*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-4*Log[s*sc2^-1]*PolyLog[2,r]+4*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+4*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+5/2*Log[r]-1/2*Log[r]*r^-1+Log[r]*r^-1*z3+3/4*Log[r]*r^-1*z2+2*Log[r]*(1-r)^-1*z3-Log[r]*z3-1/4*Log[r]*z2+Log[r]*Log[1-r]*r^-1*z2+2*Log[r]*Log[1-r]*(1-r)^-1*z2-Log[r]*Log[1-r]*z2+2*Log[r]*Log[1-r]*PolyLog[2,r]-3*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-3*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-Log[r]*Log[-s*sc2^-1]+Log[r]*Log[-s*sc2^-1]*r^-1+1/2*Log[r]*Log[-s*sc2^-1]*r^-1*z2+3*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2-1/2*Log[r]*Log[-s*sc2^-1]*z2+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-1/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2+1/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-Log[r]*Log[-s*sc2^-1]^2+Log[r]*Log[-s*sc2^-1]^2*r^-1+Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+1/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]-1/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-1/6*Log[r]*Log[-s*sc2^-1]^3+1/6*Log[r]*Log[-s*sc2^-1]^3*r^-1+1/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1-Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]+2*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-Log[r]*Log[s*sc2^-1]-1/2*Log[r]*Log[s*sc2^-1]*r^-1-1/2*Log[r]*Log[s*sc2^-1]*r^-1*z2-3*Log[r]*Log[s*sc2^-1]*(1-r)^-1-Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2+1/2*Log[r]*Log[s*sc2^-1]*z2-2*Log[r]*Log[s*sc2^-1]*Log[1-r]+2*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+2*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+1/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2-1/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1-Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+5/4*Log[r]*Log[s*sc2^-1]^2-7/4*Log[r]*Log[s*sc2^-1]^2*r^-1-Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-1/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]+1/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1+Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+1/6*Log[r]*Log[s*sc2^-1]^3-1/6*Log[r]*Log[s*sc2^-1]^3*r^-1-1/3*Log[r]*Log[s*sc2^-1]^3*(1-r)^-1-Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-1/2*Log[r]^2-1/4*Log[r]^2*r^-1-1/4*Log[r]^2*r^-1*z2-3/2*Log[r]^2*(1-r)^-1-1/2*Log[r]^2*(1-r)^-1*z2+1/4*Log[r]^2*z2-Log[r]^2*Log[1-r]+Log[r]^2*Log[1-r]*r^-1+Log[r]^2*Log[1-r]*(1-r)^-1+Log[r]^2*Log[1-r]^2-3/2*Log[r]^2*Log[1-r]^2*r^-1-3/2*Log[r]^2*Log[1-r]^2*(1-r)^-1-Log[r]^2*Log[-s*sc2^-1]+Log[r]^2*Log[-s*sc2^-1]*r^-1+Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1-1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-1/4*Log[r]^2*Log[-s*sc2^-1]^2+1/4*Log[r]^2*Log[-s*sc2^-1]^2*r^-1+1/2*Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1+9/4*Log[r]^2*Log[s*sc2^-1]-11/4*Log[r]^2*Log[s*sc2^-1]*r^-1-2*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-1/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]+3/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+1/2*Log[r]^2*Log[s*sc2^-1]^2-1/2*Log[r]^2*Log[s*sc2^-1]^2*r^-1-Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1+3/4*Log[r]^3-11/12*Log[r]^3*r^-1-2/3*Log[r]^3*(1-r)^-1-1/2*Log[r]^3*Log[1-r]+1/2*Log[r]^3*Log[1-r]*r^-1+Log[r]^3*Log[1-r]*(1-r)^-1-1/6*Log[r]^3*Log[-s*sc2^-1]+1/6*Log[r]^3*Log[-s*sc2^-1]*r^-1+1/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1+1/2*Log[r]^3*Log[s*sc2^-1]-1/2*Log[r]^3*Log[s*sc2^-1]*r^-1-Log[r]^3*Log[s*sc2^-1]*(1-r)^-1+1/6*Log[r]^4-1/6*Log[r]^4*r^-1-1/3*Log[r]^4*(1-r)^-1-1/2*Log[r]^2*PolyLog[2,r]+1/2*Log[r]^2*PolyLog[2,r]*r^-1+Log[r]^2*PolyLog[2,r]*(1-r)^-1+Log[r]*PolyLog[1,2,r]-Log[r]*PolyLog[1,2,r]*r^-1-2*Log[r]*PolyLog[1,2,r]*(1-r)^-1-2*Log[r]*PolyLog[2,r]+2*Log[r]*PolyLog[2,r]*r^-1+2*Log[r]*PolyLog[2,r]*(1-r)^-1+2*PolyLog[1,2,r]-2*PolyLog[1,2,r]*r^-1-2*PolyLog[1,2,r]*(1-r)^-1+2*PolyLog[3,r]-2*PolyLog[3,r]*r^-1-2*PolyLog[3,r]*(1-r)^-1+PolyLog[4,1-r^-1]-PolyLog[4,1-r^-1]*r^-1-2*PolyLog[4,1-r^-1]*(1-r)^-1-PolyLog[4,1-(1-r)^-1]+2*PolyLog[4,1-(1-r)^-1]*r^-1+PolyLog[4,1-(1-r)^-1]*(1-r)^-1+PolyLog[4,1-r]-PolyLog[4,1-r]*r^-1-2*PolyLog[4,1-r]*(1-r)^-1-PolyLog[4,r]+2*PolyLog[4,r]*r^-1+PolyLog[4,r]*(1-r)^-1)+Nc*(Nc^2-1)*ep^-1*(+2/3*r^-1*Nl-2/3*(1-r)^-1*Nl-4/3*Nl+8/3*r*Nl)+Nc*(Nc^2-1)*(-4/3*r^-1*Nl+4/3*(1-r)^-1*Nl+4/3*Nl-8/3*r*Nl)+Nc*(Nc^2-1)*ep*(+2/3*r^-1*Nl-2/3*(1-r)^-1*Nl-2/3*Nl+4/3*r*Nl)+Nc*(Nc^2-1)*ep^2*(-22/9*Nl+44/9*r*Nl+2/3*Log[-s*sc2^-1]*Nl-4/3*Log[-s*sc2^-1]*r*Nl)+Nc^2*(Nc^2-1)*ep^-2*(+6-3*r^-1+3*(1-r)^-1-12*r)+Nc^2*(Nc^2-1)*ep^-1*(+13/3+5/6*r^-1-5/6*(1-r)^-1-26/3*r-2*Log[1-r]*(1-r)^-1+4*Log[1-r]*r-2*Log[-s*sc2^-1]+Log[-s*sc2^-1]*r^-1-Log[-s*sc2^-1]*(1-r)^-1+4*Log[-s*sc2^-1]*r-4*Log[s*sc2^-1]+2*Log[s*sc2^-1]*r^-1-2*Log[s*sc2^-1]*(1-r)^-1+8*Log[s*sc2^-1]*r-4*Log[r]+2*Log[r]*r^-1+4*Log[r]*r)+Nc^2*(Nc^2-1)*(-13/3+23/6*r^-1+3/2*r^-1*z2-23/6*(1-r)^-1-3/2*(1-r)^-1*z2-3*z2+26/3*r+6*r*z2+5/2*Log[1-r]+5/2*Log[1-r]*(1-r)^-1-4*Log[1-r]*r-2*Log[1-r]^2+Log[1-r]^2*r^-1+1/2*Log[1-r]^2*(1-r)^-1-Log[-s*sc2^-1]-2*Log[-s*sc2^-1]*r^-1+2*Log[-s*sc2^-1]*(1-r)^-1+2*Log[-s*sc2^-1]*r+4*Log[-s*sc2^-1]*Log[1-r]-2*Log[-s*sc2^-1]*Log[1-r]*r^-1+Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[-s*sc2^-1]*Log[1-r]*r+Log[-s*sc2^-1]^2-1/2*Log[-s*sc2^-1]^2*r^-1+1/2*Log[-s*sc2^-1]^2*(1-r)^-1-2*Log[-s*sc2^-1]^2*r+4*Log[s*sc2^-1]-5/2*Log[s*sc2^-1]*r^-1+5/2*Log[s*sc2^-1]*(1-r)^-1-8*Log[s*sc2^-1]*r-4*Log[s*sc2^-1]*Log[1-r]+2*Log[s*sc2^-1]*Log[1-r]*r^-1+Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+2*Log[s*sc2^-1]^2-Log[s*sc2^-1]^2*r^-1+Log[s*sc2^-1]^2*(1-r)^-1-4*Log[s*sc2^-1]^2*r+3/2*Log[r]-5/2*Log[r]*r^-1-4*Log[r]*r-Log[r]*Log[-s*sc2^-1]*r^-1+2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*r+4*Log[r]*Log[s*sc2^-1]-Log[r]*Log[s*sc2^-1]*r^-1-2*Log[r]*Log[s*sc2^-1]*(1-r)^-1+2*Log[r]^2-1/2*Log[r]^2*r^-1-Log[r]^2*(1-r)^-1)+Nc^2*(Nc^2-1)*ep*(+20/3-37/6*r^-1+8*r^-1*z3-9/4*r^-1*z2+37/6*(1-r)^-1-9*(1-r)^-1*z3+9/4*(1-r)^-1*z2-14*z3+3/2*z2-40/3*r+32*r*z3-3*r*z2+2*Log[1-r]-5/2*Log[1-r]*(1-r)^-1+Log[1-r]*(1-r)^-1*z2-2*Log[1-r]*r*z2+3/4*Log[1-r]^2-5/2*Log[1-r]^2*r^-1-1/4*Log[1-r]^2*(1-r)^-1+4/3*Log[1-r]^3-2/3*Log[1-r]^3*r^-1-2/3*Log[1-r]^3*r-3*Log[-s*sc2^-1]+Log[-s*sc2^-1]*r^-1+1/2*Log[-s*sc2^-1]*r^-1*z2-Log[-s*sc2^-1]*(1-r)^-1-3/2*Log[-s*sc2^-1]*(1-r)^-1*z2+Log[-s*sc2^-1]*z2+6*Log[-s*sc2^-1]*r+2*Log[-s*sc2^-1]*r*z2-4*Log[-s*sc2^-1]*Log[1-r]+5*Log[-s*sc2^-1]*Log[1-r]*r^-1-2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[-s*sc2^-1]*Log[1-r]*r-2*Log[-s*sc2^-1]*Log[1-r]^2+Log[-s*sc2^-1]*Log[1-r]^2*r^-1-1/2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+2*Log[-s*sc2^-1]*Log[1-r]^2*r+1/2*Log[-s*sc2^-1]^2+Log[-s*sc2^-1]^2*r^-1-Log[-s*sc2^-1]^2*(1-r)^-1-Log[-s*sc2^-1]^2*r-2*Log[-s*sc2^-1]^2*Log[1-r]+Log[-s*sc2^-1]^2*Log[1-r]*r^-1-1/2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[-s*sc2^-1]^2*Log[1-r]*r-1/3*Log[-s*sc2^-1]^3+1/6*Log[-s*sc2^-1]^3*r^-1-1/6*Log[-s*sc2^-1]^3*(1-r)^-1+2/3*Log[-s*sc2^-1]^3*r-4*Log[-s*sc2^-1]*PolyLog[2,r]+Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+5/2*Log[s*sc2^-1]*r^-1-2*Log[s*sc2^-1]*r^-1*z2-5/2*Log[s*sc2^-1]*(1-r)^-1+3*Log[s*sc2^-1]*(1-r)^-1*z2+2*Log[s*sc2^-1]*z2-8*Log[s*sc2^-1]*r*z2+3/2*Log[s*sc2^-1]*Log[1-r]-5*Log[s*sc2^-1]*Log[1-r]*r^-1-1/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[s*sc2^-1]*Log[1-r]^2-2*Log[s*sc2^-1]*Log[1-r]^2*r^-1-2*Log[s*sc2^-1]*Log[1-r]^2*r-2*Log[s*sc2^-1]^2+5/4*Log[s*sc2^-1]^2*r^-1-5/4*Log[s*sc2^-1]^2*(1-r)^-1+4*Log[s*sc2^-1]^2*r+2*Log[s*sc2^-1]^2*Log[1-r]-Log[s*sc2^-1]^2*Log[1-r]*r^-1-1/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2/3*Log[s*sc2^-1]^3+1/3*Log[s*sc2^-1]^3*r^-1-1/3*Log[s*sc2^-1]^3*(1-r)^-1+4/3*Log[s*sc2^-1]^3*r+4*Log[s*sc2^-1]*PolyLog[2,r]-Log[s*sc2^-1]*PolyLog[2,r]*r^-1-Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-2*Log[r]+5/2*Log[r]*r^-1-Log[r]*r^-1*z2+2*Log[r]*z2-2*Log[r]*r*z2+2*Log[r]*Log[-s*sc2^-1]*r^-1-5*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*r-Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[-s*sc2^-1]^2*r^-1-Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]^2*r-3/2*Log[r]*Log[s*sc2^-1]+1/2*Log[r]*Log[s*sc2^-1]*r^-1+5*Log[r]*Log[s*sc2^-1]*(1-r)^-1+Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-2*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r-2*Log[r]*Log[s*sc2^-1]^2+1/2*Log[r]*Log[s*sc2^-1]^2*r^-1+Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-3/4*Log[r]^2+1/4*Log[r]^2*r^-1+5/2*Log[r]^2*(1-r)^-1+1/2*Log[r]^2*Log[1-r]*r^-1-Log[r]^2*Log[1-r]*(1-r)^-1+2*Log[r]^2*Log[1-r]*r+1/2*Log[r]^2*Log[-s*sc2^-1]*r^-1-Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+2*Log[r]^2*Log[-s*sc2^-1]*r-2*Log[r]^2*Log[s*sc2^-1]+2*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-2*Log[r]^2*Log[s*sc2^-1]*r-2/3*Log[r]^3+2/3*Log[r]^3*(1-r)^-1-2/3*Log[r]^3*r+Log[r]*PolyLog[2,r]*r^-1-2*Log[r]*PolyLog[2,r]*(1-r)^-1+4*Log[r]*PolyLog[2,r]*r-4*PolyLog[1,2,r]+2*PolyLog[1,2,r]*r^-1-PolyLog[1,2,r]*(1-r)^-1+4*PolyLog[1,2,r]*r-PolyLog[3,r]*r^-1+2*PolyLog[3,r]*(1-r)^-1-4*PolyLog[3,r]*r)+Nc^2*(Nc^2-1)*ep^2*(+124/9-9/2*r^-1-25/2*r^-1*z3+7/4*r^-1*z2+141/40*r^-1*z2^2+9/2*(1-r)^-1+31/2*(1-r)^-1*z3-7/4*(1-r)^-1*z2-141/40*(1-r)^-1*z2^2+7*z3-3/2*z2-141/20*z2^2-248/9*r-18*r*z3+3*r*z2+141/10*r*z2^2+9/2*Log[1-r]-2*Log[1-r]*r^-1*z3-5/2*Log[1-r]*(1-r)^-1+17/3*Log[1-r]*(1-r)^-1*z3-5/4*Log[1-r]*(1-r)^-1*z2+4*Log[1-r]*z3-5/4*Log[1-r]*z2-40/3*Log[1-r]*r*z3+2*Log[1-r]*r*z2-Log[1-r]^2-1/2*Log[1-r]^2*r^-1-1/2*Log[1-r]^2*r^-1*z2+3/4*Log[1-r]^2*(1-r)^-1-1/4*Log[1-r]^2*(1-r)^-1*z2+Log[1-r]^2*z2-11/12*Log[1-r]^3+5/3*Log[1-r]^3*r^-1-1/4*Log[1-r]^3*(1-r)^-1+2/3*Log[1-r]^3*r-2/3*Log[1-r]^4+1/3*Log[1-r]^4*r^-1-1/12*Log[1-r]^4*(1-r)^-1+1/2*Log[1-r]^4*r-2*Log[1-r]^2*PolyLog[2,r]+Log[1-r]^2*PolyLog[2,r]*r^-1-1/2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1+2*Log[1-r]^2*PolyLog[2,r]*r-4*Log[1-r]*PolyLog[1,2,1-r]+2*Log[1-r]*PolyLog[1,2,1-r]*r^-1-Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1+4*Log[1-r]*PolyLog[1,2,1-r]*r-20/3*Log[-s*sc2^-1]-1/3*Log[-s*sc2^-1]*r^-1*z3-Log[-s*sc2^-1]*r^-1*z2+4/3*Log[-s*sc2^-1]*(1-r)^-1*z3+4*Log[-s*sc2^-1]*(1-r)^-1*z2+2/3*Log[-s*sc2^-1]*z3+1/2*Log[-s*sc2^-1]*z2+40/3*Log[-s*sc2^-1]*r-16/3*Log[-s*sc2^-1]*r*z3-5*Log[-s*sc2^-1]*r*z2+Log[-s*sc2^-1]*Log[1-r]*r^-1+2*Log[-s*sc2^-1]*Log[1-r]*r^-1*z2+Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-5/2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-2*Log[-s*sc2^-1]*Log[1-r]*z2+6*Log[-s*sc2^-1]*Log[1-r]*r*z2+2*Log[-s*sc2^-1]*Log[1-r]^2-5/2*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[-s*sc2^-1]*Log[1-r]^2*r+2/3*Log[-s*sc2^-1]*Log[1-r]^3-1/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1+1/6*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1-2/3*Log[-s*sc2^-1]*Log[1-r]^3*r+4*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]-3*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+3*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-8*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r+3/2*Log[-s*sc2^-1]^2-1/2*Log[-s*sc2^-1]^2*r^-1-1/4*Log[-s*sc2^-1]^2*r^-1*z2+1/2*Log[-s*sc2^-1]^2*(1-r)^-1+3/4*Log[-s*sc2^-1]^2*(1-r)^-1*z2-1/2*Log[-s*sc2^-1]^2*z2-3*Log[-s*sc2^-1]^2*r-Log[-s*sc2^-1]^2*r*z2+2*Log[-s*sc2^-1]^2*Log[1-r]-5/2*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[-s*sc2^-1]^2*Log[1-r]*r+Log[-s*sc2^-1]^2*Log[1-r]^2-1/2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1+1/4*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-Log[-s*sc2^-1]^2*Log[1-r]^2*r-1/6*Log[-s*sc2^-1]^3-1/3*Log[-s*sc2^-1]^3*r^-1+1/3*Log[-s*sc2^-1]^3*(1-r)^-1+1/3*Log[-s*sc2^-1]^3*r+2/3*Log[-s*sc2^-1]^3*Log[1-r]-1/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1+1/6*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1-2/3*Log[-s*sc2^-1]^3*Log[1-r]*r+1/12*Log[-s*sc2^-1]^4-1/24*Log[-s*sc2^-1]^4*r^-1+1/24*Log[-s*sc2^-1]^4*(1-r)^-1-1/6*Log[-s*sc2^-1]^4*r+2*Log[-s*sc2^-1]^2*PolyLog[2,r]-1/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1-1/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]-2*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r+4*Log[-s*sc2^-1]*PolyLog[1,2,r]-3*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1+3*Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-8*Log[-s*sc2^-1]*PolyLog[1,2,r]*r+4*Log[-s*sc2^-1]*PolyLog[2,r]-3*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-3*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+Log[-s*sc2^-1]*PolyLog[3,r]*r^-1-2*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[3,r]*r+5/2*Log[s*sc2^-1]*r^-1-23/3*Log[s*sc2^-1]*r^-1*z3+13/4*Log[s*sc2^-1]*r^-1*z2-5/2*Log[s*sc2^-1]*(1-r)^-1+23/3*Log[s*sc2^-1]*(1-r)^-1*z3-25/4*Log[s*sc2^-1]*(1-r)^-1*z2+40/3*Log[s*sc2^-1]*z3-2*Log[s*sc2^-1]*z2-80/3*Log[s*sc2^-1]*r*z3+8*Log[s*sc2^-1]*r*z2-2*Log[s*sc2^-1]*Log[1-r]-Log[s*sc2^-1]*Log[1-r]*r^-1-2*Log[s*sc2^-1]*Log[1-r]*r^-1*z2+3/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+3/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+2*Log[s*sc2^-1]*Log[1-r]*z2-4*Log[s*sc2^-1]*Log[1-r]*r*z2-11/4*Log[s*sc2^-1]*Log[1-r]^2+5*Log[s*sc2^-1]*Log[1-r]^2*r^-1-3/4*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+2*Log[s*sc2^-1]*Log[1-r]^2*r-2*Log[s*sc2^-1]*Log[1-r]^3+Log[s*sc2^-1]*Log[1-r]^3*r^-1-1/6*Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1+4/3*Log[s*sc2^-1]*Log[1-r]^3*r-4*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]+3*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-3*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+8*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r-5/4*Log[s*sc2^-1]^2*r^-1+Log[s*sc2^-1]^2*r^-1*z2+5/4*Log[s*sc2^-1]^2*(1-r)^-1-3/2*Log[s*sc2^-1]^2*(1-r)^-1*z2-Log[s*sc2^-1]^2*z2+4*Log[s*sc2^-1]^2*r*z2-3/4*Log[s*sc2^-1]^2*Log[1-r]+5/2*Log[s*sc2^-1]^2*Log[1-r]*r^-1+1/4*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[s*sc2^-1]^2*Log[1-r]^2+Log[s*sc2^-1]^2*Log[1-r]^2*r^-1+Log[s*sc2^-1]^2*Log[1-r]^2*r+2/3*Log[s*sc2^-1]^3-5/12*Log[s*sc2^-1]^3*r^-1+5/12*Log[s*sc2^-1]^3*(1-r)^-1-4/3*Log[s*sc2^-1]^3*r-2/3*Log[s*sc2^-1]^3*Log[1-r]+1/3*Log[s*sc2^-1]^3*Log[1-r]*r^-1+1/6*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1+1/6*Log[s*sc2^-1]^4-1/12*Log[s*sc2^-1]^4*r^-1+1/12*Log[s*sc2^-1]^4*(1-r)^-1-1/3*Log[s*sc2^-1]^4*r-2*Log[s*sc2^-1]^2*PolyLog[2,r]+1/2*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1+1/2*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-4*Log[s*sc2^-1]*PolyLog[1,2,1-r]+2*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+4*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r+Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1-2*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+4*Log[s*sc2^-1]*PolyLog[1,2,r]*r-4*Log[s*sc2^-1]*PolyLog[2,r]+3*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+3*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-9/2*Log[r]+5/2*Log[r]*r^-1-17/3*Log[r]*r^-1*z3+5/4*Log[r]*r^-1*z2+2*Log[r]*(1-r)^-1*z3+28/3*Log[r]*z3-3/4*Log[r]*z2-40/3*Log[r]*r*z3+2*Log[r]*r*z2-Log[r]*Log[1-r]*r^-1*z2+2*Log[r]*Log[1-r]*(1-r)^-1*z2-4*Log[r]*Log[1-r]*r*z2+4*Log[r]*Log[1-r]*PolyLog[2,r]-Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-Log[r]*Log[-s*sc2^-1]*r^-1-1/2*Log[r]*Log[-s*sc2^-1]*r^-1*z2-Log[r]*Log[-s*sc2^-1]*(1-r)^-1+Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2-2*Log[r]*Log[-s*sc2^-1]*r*z2+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-5*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r-1/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r-Log[r]*Log[-s*sc2^-1]^2*r^-1+5/2*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]^2*r+1/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r-1/6*Log[r]*Log[-s*sc2^-1]^3*r^-1+1/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1-2/3*Log[r]*Log[-s*sc2^-1]^3*r-4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]+2*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r+2*Log[r]*Log[s*sc2^-1]-3/2*Log[r]*Log[s*sc2^-1]*r^-1+3/2*Log[r]*Log[s*sc2^-1]*r^-1*z2+Log[r]*Log[s*sc2^-1]*(1-r)^-1-Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2-2*Log[r]*Log[s*sc2^-1]*z2+4*Log[r]*Log[s*sc2^-1]*r*z2-2*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+5*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1-Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r+3/4*Log[r]*Log[s*sc2^-1]^2-1/4*Log[r]*Log[s*sc2^-1]^2*r^-1-5/2*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-1/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1+Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r+2/3*Log[r]*Log[s*sc2^-1]^3-1/6*Log[r]*Log[s*sc2^-1]^3*r^-1-1/3*Log[r]*Log[s*sc2^-1]^3*(1-r)^-1+4*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]-3*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+3*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-8*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r+Log[r]^2-3/4*Log[r]^2*r^-1+3/4*Log[r]^2*r^-1*z2+1/2*Log[r]^2*(1-r)^-1-1/2*Log[r]^2*(1-r)^-1*z2-Log[r]^2*z2+2*Log[r]^2*r*z2-Log[r]^2*Log[1-r]*r^-1+5/2*Log[r]^2*Log[1-r]*(1-r)^-1-2*Log[r]^2*Log[1-r]*r+2*Log[r]^2*Log[1-r]^2-1/2*Log[r]^2*Log[1-r]^2*r^-1-1/2*Log[r]^2*Log[1-r]^2*(1-r)^-1-Log[r]^2*Log[-s*sc2^-1]*r^-1+5/2*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-2*Log[r]^2*Log[-s*sc2^-1]*r-2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]+3/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1-3/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r-1/4*Log[r]^2*Log[-s*sc2^-1]^2*r^-1+1/2*Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1-Log[r]^2*Log[-s*sc2^-1]^2*r+3/4*Log[r]^2*Log[s*sc2^-1]+3/4*Log[r]^2*Log[s*sc2^-1]*r^-1-5*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+2*Log[r]^2*Log[s*sc2^-1]*r+2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]-2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^-1+5/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-6*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r+Log[r]^2*Log[s*sc2^-1]^2-Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1+Log[r]^2*Log[s*sc2^-1]^2*r+1/4*Log[r]^3+1/4*Log[r]^3*r^-1-5/3*Log[r]^3*(1-r)^-1+2/3*Log[r]^3*r-1/2*Log[r]^3*Log[1-r]*r^-1+Log[r]^3*Log[1-r]*(1-r)^-1-2*Log[r]^3*Log[1-r]*r-1/6*Log[r]^3*Log[-s*sc2^-1]*r^-1+1/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1-2/3*Log[r]^3*Log[-s*sc2^-1]*r+2/3*Log[r]^3*Log[s*sc2^-1]+1/6*Log[r]^3*Log[s*sc2^-1]*r^-1-Log[r]^3*Log[s*sc2^-1]*(1-r)^-1+4/3*Log[r]^3*Log[s*sc2^-1]*r+1/6*Log[r]^4+1/12*Log[r]^4*r^-1-1/3*Log[r]^4*(1-r)^-1+1/2*Log[r]^4*r-1/2*Log[r]^2*PolyLog[2,r]*r^-1+Log[r]^2*PolyLog[2,r]*(1-r)^-1-2*Log[r]^2*PolyLog[2,r]*r+Log[r]*PolyLog[1,2,r]*r^-1-2*Log[r]*PolyLog[1,2,r]*(1-r)^-1+4*Log[r]*PolyLog[1,2,r]*r-2*Log[r]*PolyLog[2,r]*r^-1+5*Log[r]*PolyLog[2,r]*(1-r)^-1-4*Log[r]*PolyLog[2,r]*r+4*PolyLog[1,2,r]-5*PolyLog[1,2,r]*r^-1+2*PolyLog[1,2,r]*(1-r)^-1-4*PolyLog[1,2,r]*r+2*PolyLog[3,r]*r^-1-5*PolyLog[3,r]*(1-r)^-1+4*PolyLog[3,r]*r+PolyLog[4,1-r^-1]*r^-1-2*PolyLog[4,1-r^-1]*(1-r)^-1+4*PolyLog[4,1-r^-1]*r-4*PolyLog[4,1-(1-r)^-1]+2*PolyLog[4,1-(1-r)^-1]*r^-1-PolyLog[4,1-(1-r)^-1]*(1-r)^-1+4*PolyLog[4,1-(1-r)^-1]*r+PolyLog[4,1-r]*r^-1-2*PolyLog[4,1-r]*(1-r)^-1+4*PolyLog[4,1-r]*r-4*PolyLog[4,r]+2*PolyLog[4,r]*r^-1-PolyLog[4,r]*(1-r)^-1+4*PolyLog[4,r]*r);

Mgg10[[1,3]]=+Nc^-3*(Nc^2-1)*ep^-2*(+8-4*r^-1-4*(1-r)^-1)+Nc^-3*(Nc^2-1)*ep^-1*(+4+2*r^-1+2*(1-r)^-1-8*Log[-s*sc2^-1]+4*Log[-s*sc2^-1]*r^-1+4*Log[-s*sc2^-1]*(1-r)^-1)+Nc^-3*(Nc^2-1)*(+16-6*r^-1+2*r^-1*z2-6*(1-r)^-1+2*(1-r)^-1*z2-4*z2-2*Log[1-r]+6*Log[1-r]*(1-r)^-1-2*Log[1-r]^2+4*Log[1-r]^2*r^-1+2*Log[1-r]^2*(1-r)^-1-8*Log[-s*sc2^-1]*r^-1-8*Log[-s*sc2^-1]*(1-r)^-1+4*Log[-s*sc2^-1]*Log[1-r]-8*Log[-s*sc2^-1]*Log[1-r]*r^-1-4*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[-s*sc2^-1]^2-2*Log[-s*sc2^-1]^2*r^-1-2*Log[-s*sc2^-1]^2*(1-r)^-1-4*Log[s*sc2^-1]+6*Log[s*sc2^-1]*r^-1+6*Log[s*sc2^-1]*(1-r)^-1-4*Log[s*sc2^-1]*Log[1-r]+8*Log[s*sc2^-1]*Log[1-r]*r^-1+4*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[r]+6*Log[r]*r^-1+4*Log[r]*Log[-s*sc2^-1]-4*Log[r]*Log[-s*sc2^-1]*r^-1-8*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]+4*Log[r]*Log[s*sc2^-1]*r^-1+8*Log[r]*Log[s*sc2^-1]*(1-r)^-1-2*Log[r]^2+2*Log[r]^2*r^-1+4*Log[r]^2*(1-r)^-1)+Nc^-3*(Nc^2-1)*ep*(+20-2*r^-1+40/3*r^-1*z3-r^-1*z2-2*(1-r)^-1+52/3*(1-r)^-1*z3-(1-r)^-1*z2-68/3*z3-2*z2-8*Log[1-r]+2*Log[1-r]*(1-r)^-1+5*Log[1-r]^2-4*Log[1-r]^2*r^-1-7*Log[1-r]^2*(1-r)^-1+4/3*Log[1-r]^3-8/3*Log[1-r]^3*r^-1-4/3*Log[1-r]^3*(1-r)^-1+4*Log[-s*sc2^-1]*r^-1+2*Log[-s*sc2^-1]*r^-1*z2+4*Log[-s*sc2^-1]*(1-r)^-1+6*Log[-s*sc2^-1]*(1-r)^-1*z2-8*Log[-s*sc2^-1]*Log[1-r]+8*Log[-s*sc2^-1]*Log[1-r]*r^-1+8*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[-s*sc2^-1]*Log[1-r]^2+4*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+4*Log[-s*sc2^-1]^2*r^-1+4*Log[-s*sc2^-1]^2*(1-r)^-1-2*Log[-s*sc2^-1]^2*Log[1-r]+4*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-4/3*Log[-s*sc2^-1]^3+2/3*Log[-s*sc2^-1]^3*r^-1+2/3*Log[-s*sc2^-1]^3*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-4*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-16*Log[s*sc2^-1]+2*Log[s*sc2^-1]*r^-1-4*Log[s*sc2^-1]*r^-1*z2+2*Log[s*sc2^-1]*(1-r)^-1-8*Log[s*sc2^-1]*(1-r)^-1*z2+4*Log[s*sc2^-1]*z2+10*Log[s*sc2^-1]*Log[1-r]-8*Log[s*sc2^-1]*Log[1-r]*r^-1-14*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[s*sc2^-1]*Log[1-r]^2-8*Log[s*sc2^-1]*Log[1-r]^2*r^-1-4*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+2*Log[s*sc2^-1]^2-3*Log[s*sc2^-1]^2*r^-1-3*Log[s*sc2^-1]^2*(1-r)^-1+2*Log[s*sc2^-1]^2*Log[1-r]-4*Log[s*sc2^-1]^2*Log[1-r]*r^-1-2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-4*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+4*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-8*Log[r]+2*Log[r]*r^-1-8*Log[r]*Log[-s*sc2^-1]+8*Log[r]*Log[-s*sc2^-1]*r^-1+8*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]^2+2*Log[r]*Log[-s*sc2^-1]^2*r^-1+4*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+10*Log[r]*Log[s*sc2^-1]-14*Log[r]*Log[s*sc2^-1]*r^-1-8*Log[r]*Log[s*sc2^-1]*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]*Log[1-r]+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+8*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+2*Log[r]*Log[s*sc2^-1]^2-2*Log[r]*Log[s*sc2^-1]^2*r^-1-4*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1+5*Log[r]^2-7*Log[r]^2*r^-1-4*Log[r]^2*(1-r)^-1-2*Log[r]^2*Log[1-r]+2*Log[r]^2*Log[1-r]*r^-1+4*Log[r]^2*Log[1-r]*(1-r)^-1-2*Log[r]^2*Log[-s*sc2^-1]+2*Log[r]^2*Log[-s*sc2^-1]*r^-1+4*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+4*Log[r]^2*Log[s*sc2^-1]-4*Log[r]^2*Log[s*sc2^-1]*r^-1-8*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+4/3*Log[r]^3-4/3*Log[r]^3*r^-1-8/3*Log[r]^3*(1-r)^-1-4*Log[r]*PolyLog[2,r]+4*Log[r]*PolyLog[2,r]*r^-1+8*Log[r]*PolyLog[2,r]*(1-r)^-1-4*PolyLog[1,2,r]+8*PolyLog[1,2,r]*r^-1+4*PolyLog[1,2,r]*(1-r)^-1+4*PolyLog[3,r]-4*PolyLog[3,r]*r^-1-8*PolyLog[3,r]*(1-r)^-1)+Nc^-3*(Nc^2-1)*ep^2*(+40-10*r^-1-38/3*r^-1*z3+3*r^-1*z2+47/10*r^-1*z2^2-10*(1-r)^-1-38/3*(1-r)^-1*z3+3*(1-r)^-1*z2+47/10*(1-r)^-1*z2^2-4/3*z3-8*z2-47/5*z2^2-10*Log[1-r]-8*Log[1-r]*r^-1*z3+2*Log[1-r]*(1-r)^-1-4*Log[1-r]*(1-r)^-1*z3-3*Log[1-r]*(1-r)^-1*z2+4*Log[1-r]*z3+Log[1-r]*z2+2*Log[1-r]^2+6*Log[1-r]^2*r^-1-2*Log[1-r]^2*r^-1*z2+Log[1-r]^2*(1-r)^-1-Log[1-r]^2*(1-r)^-1*z2+Log[1-r]^2*z2-3*Log[1-r]^3+8/3*Log[1-r]^3*r^-1+11/3*Log[1-r]^3*(1-r)^-1-2/3*Log[1-r]^4+4/3*Log[1-r]^4*r^-1+2/3*Log[1-r]^4*(1-r)^-1-2*Log[1-r]^2*PolyLog[2,r]+4*Log[1-r]^2*PolyLog[2,r]*r^-1+2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1-4*Log[1-r]*PolyLog[1,2,1-r]+8*Log[1-r]*PolyLog[1,2,1-r]*r^-1+4*Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1-4/3*Log[-s*sc2^-1]*r^-1*z3-4*Log[-s*sc2^-1]*r^-1*z2-16/3*Log[-s*sc2^-1]*(1-r)^-1*z3-4*Log[-s*sc2^-1]*(1-r)^-1*z2+44/3*Log[-s*sc2^-1]*z3+8*Log[-s*sc2^-1]*z2+4*Log[-s*sc2^-1]*Log[1-r]-12*Log[-s*sc2^-1]*Log[1-r]*r^-1+8*Log[-s*sc2^-1]*Log[1-r]*r^-1*z2-4*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+10*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-6*Log[-s*sc2^-1]*Log[1-r]*z2+4*Log[-s*sc2^-1]*Log[1-r]^2-4*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-4*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+2/3*Log[-s*sc2^-1]*Log[1-r]^3-4/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1-2/3*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1+8*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]-12*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-12*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-2*Log[-s*sc2^-1]^2*r^-1-Log[-s*sc2^-1]^2*r^-1*z2-2*Log[-s*sc2^-1]^2*(1-r)^-1-3*Log[-s*sc2^-1]^2*(1-r)^-1*z2+4*Log[-s*sc2^-1]^2*Log[1-r]-4*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-4*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+Log[-s*sc2^-1]^2*Log[1-r]^2-2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1-Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-4/3*Log[-s*sc2^-1]^3*r^-1-4/3*Log[-s*sc2^-1]^3*(1-r)^-1+2/3*Log[-s*sc2^-1]^3*Log[1-r]-4/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1-2/3*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1+1/3*Log[-s*sc2^-1]^4-1/6*Log[-s*sc2^-1]^4*r^-1-1/6*Log[-s*sc2^-1]^4*(1-r)^-1-2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1+2*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]-8*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+8*Log[-s*sc2^-1]*PolyLog[1,2,r]-12*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1-12*Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-4*Log[-s*sc2^-1]*PolyLog[3,r]+4*Log[-s*sc2^-1]*PolyLog[3,r]*r^-1+8*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1-20*Log[s*sc2^-1]+2*Log[s*sc2^-1]*r^-1-12*Log[s*sc2^-1]*r^-1*z3+5*Log[s*sc2^-1]*r^-1*z2+2*Log[s*sc2^-1]*(1-r)^-1-12*Log[s*sc2^-1]*(1-r)^-1*z3+5*Log[s*sc2^-1]*(1-r)^-1*z2+8*Log[s*sc2^-1]*z3-6*Log[s*sc2^-1]*z2+4*Log[s*sc2^-1]*Log[1-r]+12*Log[s*sc2^-1]*Log[1-r]*r^-1-8*Log[s*sc2^-1]*Log[1-r]*r^-1*z2+2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-10*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+6*Log[s*sc2^-1]*Log[1-r]*z2-9*Log[s*sc2^-1]*Log[1-r]^2+8*Log[s*sc2^-1]*Log[1-r]^2*r^-1+11*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[s*sc2^-1]*Log[1-r]^3+4*Log[s*sc2^-1]*Log[1-r]^3*r^-1+2*Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1-8*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]+12*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+12*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+8*Log[s*sc2^-1]^2-Log[s*sc2^-1]^2*r^-1+2*Log[s*sc2^-1]^2*r^-1*z2-Log[s*sc2^-1]^2*(1-r)^-1+4*Log[s*sc2^-1]^2*(1-r)^-1*z2-2*Log[s*sc2^-1]^2*z2-5*Log[s*sc2^-1]^2*Log[1-r]+4*Log[s*sc2^-1]^2*Log[1-r]*r^-1+7*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[s*sc2^-1]^2*Log[1-r]^2+4*Log[s*sc2^-1]^2*Log[1-r]^2*r^-1+2*Log[s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-2/3*Log[s*sc2^-1]^3+Log[s*sc2^-1]^3*r^-1+Log[s*sc2^-1]^3*(1-r)^-1-2/3*Log[s*sc2^-1]^3*Log[1-r]+4/3*Log[s*sc2^-1]^3*Log[1-r]*r^-1+2/3*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1+2*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1-2*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-4*Log[s*sc2^-1]*PolyLog[1,2,1-r]+8*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+4*Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-4*Log[s*sc2^-1]*PolyLog[1,2,r]+4*Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1+8*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-10*Log[r]+2*Log[r]*r^-1-4*Log[r]*r^-1*z3-3*Log[r]*r^-1*z2-8*Log[r]*(1-r)^-1*z3+4*Log[r]*z3+Log[r]*z2-4*Log[r]*Log[1-r]*r^-1*z2-8*Log[r]*Log[1-r]*(1-r)^-1*z2+4*Log[r]*Log[1-r]*z2-4*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1+4*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]-4*Log[r]*Log[-s*sc2^-1]*r^-1-2*Log[r]*Log[-s*sc2^-1]*r^-1*z2-12*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2+2*Log[r]*Log[-s*sc2^-1]*z2-8*Log[r]*Log[-s*sc2^-1]*Log[1-r]+8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]^2-4*Log[r]*Log[-s*sc2^-1]^2*r^-1-4*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]+2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+4*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2/3*Log[r]*Log[-s*sc2^-1]^3-2/3*Log[r]*Log[-s*sc2^-1]^3*r^-1-4/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]+8*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+4*Log[r]*Log[s*sc2^-1]+2*Log[r]*Log[s*sc2^-1]*r^-1+2*Log[r]*Log[s*sc2^-1]*r^-1*z2+12*Log[r]*Log[s*sc2^-1]*(1-r)^-1+4*Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2-2*Log[r]*Log[s*sc2^-1]*z2+8*Log[r]*Log[s*sc2^-1]*Log[1-r]-8*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-8*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2+2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1+4*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-5*Log[r]*Log[s*sc2^-1]^2+7*Log[r]*Log[s*sc2^-1]^2*r^-1+4*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1+2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]-2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1-4*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2/3*Log[r]*Log[s*sc2^-1]^3+2/3*Log[r]*Log[s*sc2^-1]^3*r^-1+4/3*Log[r]*Log[s*sc2^-1]^3*(1-r)^-1+8*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]-12*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-12*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+2*Log[r]^2+Log[r]^2*r^-1+Log[r]^2*r^-1*z2+6*Log[r]^2*(1-r)^-1+2*Log[r]^2*(1-r)^-1*z2-Log[r]^2*z2+4*Log[r]^2*Log[1-r]-4*Log[r]^2*Log[1-r]*r^-1-4*Log[r]^2*Log[1-r]*(1-r)^-1-2*Log[r]^2*Log[1-r]^2*r^-1+2*Log[r]^2*Log[1-r]^2*(1-r)^-1+4*Log[r]^2*Log[-s*sc2^-1]-4*Log[r]^2*Log[-s*sc2^-1]*r^-1-4*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-4*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]+6*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1+6*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+Log[r]^2*Log[-s*sc2^-1]^2-Log[r]^2*Log[-s*sc2^-1]^2*r^-1-2*Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1-9*Log[r]^2*Log[s*sc2^-1]+11*Log[r]^2*Log[s*sc2^-1]*r^-1+8*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+6*Log[r]^2*Log[s*sc2^-1]*Log[1-r]-8*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^-1-10*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[r]^2*Log[s*sc2^-1]^2+2*Log[r]^2*Log[s*sc2^-1]^2*r^-1+4*Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1-3*Log[r]^3+11/3*Log[r]^3*r^-1+8/3*Log[r]^3*(1-r)^-1+2*Log[r]^3*Log[1-r]-2*Log[r]^3*Log[1-r]*r^-1-4*Log[r]^3*Log[1-r]*(1-r)^-1+2/3*Log[r]^3*Log[-s*sc2^-1]-2/3*Log[r]^3*Log[-s*sc2^-1]*r^-1-4/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1-2*Log[r]^3*Log[s*sc2^-1]+2*Log[r]^3*Log[s*sc2^-1]*r^-1+4*Log[r]^3*Log[s*sc2^-1]*(1-r)^-1-2/3*Log[r]^4+2/3*Log[r]^4*r^-1+4/3*Log[r]^4*(1-r)^-1+2*Log[r]^2*PolyLog[2,r]-2*Log[r]^2*PolyLog[2,r]*r^-1-4*Log[r]^2*PolyLog[2,r]*(1-r)^-1-4*Log[r]*PolyLog[1,2,r]+4*Log[r]*PolyLog[1,2,r]*r^-1+8*Log[r]*PolyLog[1,2,r]*(1-r)^-1+8*Log[r]*PolyLog[2,r]-8*Log[r]*PolyLog[2,r]*r^-1-8*Log[r]*PolyLog[2,r]*(1-r)^-1+8*PolyLog[1,2,r]-8*PolyLog[1,2,r]*r^-1-8*PolyLog[1,2,r]*(1-r)^-1-8*PolyLog[3,r]+8*PolyLog[3,r]*r^-1+8*PolyLog[3,r]*(1-r)^-1-4*PolyLog[4,1-r^-1]+4*PolyLog[4,1-r^-1]*r^-1+8*PolyLog[4,1-r^-1]*(1-r)^-1-4*PolyLog[4,1-(1-r)^-1]+8*PolyLog[4,1-(1-r)^-1]*r^-1+4*PolyLog[4,1-(1-r)^-1]*(1-r)^-1-4*PolyLog[4,1-r]+4*PolyLog[4,1-r]*r^-1+8*PolyLog[4,1-r]*(1-r)^-1-4*PolyLog[4,r]+8*PolyLog[4,r]*r^-1+4*PolyLog[4,r]*(1-r)^-1)+Nc^-2*(Nc^2-1)*ep^-1*(-8/3*r^-1*Nl-8/3*(1-r)^-1*Nl+16/3*Nl)+Nc^-2*(Nc^2-1)*(+16/3*r^-1*Nl+16/3*(1-r)^-1*Nl-16/3*Nl)+Nc^-2*(Nc^2-1)*ep*(-8/3*r^-1*Nl-8/3*(1-r)^-1*Nl)+Nc^-1*(Nc^2-1)*ep^-2*(-26+13*r^-1+13*(1-r)^-1)+Nc^-1*(Nc^2-1)*ep^-1*(-55/3-23/6*r^-1-23/6*(1-r)^-1-8*Log[1-r]*(1-r)^-1+16*Log[1-r]*r+10*Log[-s*sc2^-1]-5*Log[-s*sc2^-1]*r^-1-5*Log[-s*sc2^-1]*(1-r)^-1+16*Log[s*sc2^-1]-8*Log[s*sc2^-1]*r^-1-8*Log[s*sc2^-1]*(1-r)^-1+16*Log[r]-8*Log[r]*r^-1-16*Log[r]*r)+Nc^-1*(Nc^2-1)*(+28/3-83/6*r^-1-13/2*r^-1*z2-83/6*(1-r)^-1-13/2*(1-r)^-1*z2+13*z2+21/2*Log[1-r]+17/2*Log[1-r]*(1-r)^-1-16*Log[1-r]*r-15/2*Log[1-r]^2+3*Log[1-r]^2*r^-1+3/2*Log[1-r]^2*(1-r)^-1-16*Log[-s*sc2^-1]+10*Log[-s*sc2^-1]*r^-1+10*Log[-s*sc2^-1]*(1-r)^-1+15*Log[-s*sc2^-1]*Log[1-r]-6*Log[-s*sc2^-1]*Log[1-r]*r^-1+5*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-16*Log[-s*sc2^-1]*Log[1-r]*r-5*Log[-s*sc2^-1]^2+5/2*Log[-s*sc2^-1]^2*r^-1+5/2*Log[-s*sc2^-1]^2*(1-r)^-1+5*Log[s*sc2^-1]+17/2*Log[s*sc2^-1]*r^-1+17/2*Log[s*sc2^-1]*(1-r)^-1-15*Log[s*sc2^-1]*Log[1-r]+6*Log[s*sc2^-1]*Log[1-r]*r^-1+3*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-8*Log[s*sc2^-1]^2+4*Log[s*sc2^-1]^2*r^-1+4*Log[s*sc2^-1]^2*(1-r)^-1-11/2*Log[r]+17/2*Log[r]*r^-1+16*Log[r]*r-Log[r]*Log[-s*sc2^-1]+5*Log[r]*Log[-s*sc2^-1]*r^-1-6*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+16*Log[r]*Log[-s*sc2^-1]*r-15*Log[r]*Log[s*sc2^-1]+3*Log[r]*Log[s*sc2^-1]*r^-1+6*Log[r]*Log[s*sc2^-1]*(1-r)^-1-15/2*Log[r]^2+3/2*Log[r]^2*r^-1+3*Log[r]^2*(1-r)^-1)+Nc^-1*(Nc^2-1)*ep*(-41+151/6*r^-1-106/3*r^-1*z3+37/4*r^-1*z2+151/6*(1-r)^-1-73/3*(1-r)^-1*z3+37/4*(1-r)^-1*z2+185/3*z3-11/2*z2-16*r*z3+10*Log[1-r]-21/2*Log[1-r]*(1-r)^-1+4*Log[1-r]*(1-r)^-1*z2-8*Log[1-r]*r*z2+7/4*Log[1-r]^2-9*Log[1-r]^2*r^-1+3/4*Log[1-r]^2*(1-r)^-1+5*Log[1-r]^3-2*Log[1-r]^3*r^-1+1/3*Log[1-r]^3*(1-r)^-1-8/3*Log[1-r]^3*r-5*Log[-s*sc2^-1]*r^-1-5/2*Log[-s*sc2^-1]*r^-1*z2-5*Log[-s*sc2^-1]*(1-r)^-1+17/2*Log[-s*sc2^-1]*(1-r)^-1*z2-4*Log[-s*sc2^-1]*z2-16*Log[-s*sc2^-1]*r*z2-14*Log[-s*sc2^-1]*Log[1-r]+18*Log[-s*sc2^-1]*Log[1-r]*r^-1-10*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+16*Log[-s*sc2^-1]*Log[1-r]*r-15/2*Log[-s*sc2^-1]*Log[1-r]^2+3*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-5/2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+8*Log[-s*sc2^-1]*Log[1-r]^2*r+8*Log[-s*sc2^-1]^2-5*Log[-s*sc2^-1]^2*r^-1-5*Log[-s*sc2^-1]^2*(1-r)^-1-15/2*Log[-s*sc2^-1]^2*Log[1-r]+3*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-5/2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+8*Log[-s*sc2^-1]^2*Log[1-r]*r+5/3*Log[-s*sc2^-1]^3-5/6*Log[-s*sc2^-1]^3*r^-1-5/6*Log[-s*sc2^-1]^3*(1-r)^-1-16*Log[-s*sc2^-1]*PolyLog[2,r]+11*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-11*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+32*Log[-s*sc2^-1]*PolyLog[2,r]*r+20*Log[s*sc2^-1]-21/2*Log[s*sc2^-1]*r^-1+9*Log[s*sc2^-1]*r^-1*z2-21/2*Log[s*sc2^-1]*(1-r)^-1-2*Log[s*sc2^-1]*(1-r)^-1*z2-9*Log[s*sc2^-1]*z2+16*Log[s*sc2^-1]*r*z2+7/2*Log[s*sc2^-1]*Log[1-r]-18*Log[s*sc2^-1]*Log[1-r]*r^-1+3/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+15*Log[s*sc2^-1]*Log[1-r]^2-6*Log[s*sc2^-1]*Log[1-r]^2*r^-1+Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-8*Log[s*sc2^-1]*Log[1-r]^2*r-5/2*Log[s*sc2^-1]^2-17/4*Log[s*sc2^-1]^2*r^-1-17/4*Log[s*sc2^-1]^2*(1-r)^-1+15/2*Log[s*sc2^-1]^2*Log[1-r]-3*Log[s*sc2^-1]^2*Log[1-r]*r^-1-3/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+8/3*Log[s*sc2^-1]^3-4/3*Log[s*sc2^-1]^3*r^-1-4/3*Log[s*sc2^-1]^3*(1-r)^-1+16*Log[s*sc2^-1]*PolyLog[2,r]-11*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+11*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-32*Log[s*sc2^-1]*PolyLog[2,r]*r+10*Log[r]-21/2*Log[r]*r^-1+4*Log[r]*r^-1*z2-8*Log[r]*z2+8*Log[r]*r*z2+2*Log[r]*Log[-s*sc2^-1]-10*Log[r]*Log[-s*sc2^-1]*r^-1+18*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-16*Log[r]*Log[-s*sc2^-1]*r-Log[r]*Log[-s*sc2^-1]*Log[1-r]+5*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-6*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+16*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[-s*sc2^-1]^2-5/2*Log[r]*Log[-s*sc2^-1]^2*r^-1+3*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-8*Log[r]*Log[-s*sc2^-1]^2*r+7/2*Log[r]*Log[s*sc2^-1]+3/2*Log[r]*Log[s*sc2^-1]*r^-1-18*Log[r]*Log[s*sc2^-1]*(1-r)^-1+Log[r]*Log[s*sc2^-1]*Log[1-r]-5*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+6*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-16*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+15/2*Log[r]*Log[s*sc2^-1]^2-3/2*Log[r]*Log[s*sc2^-1]^2*r^-1-3*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1+7/4*Log[r]^2+3/4*Log[r]^2*r^-1-9*Log[r]^2*(1-r)^-1+1/2*Log[r]^2*Log[1-r]-5/2*Log[r]^2*Log[1-r]*r^-1+3*Log[r]^2*Log[1-r]*(1-r)^-1-8*Log[r]^2*Log[1-r]*r+1/2*Log[r]^2*Log[-s*sc2^-1]-5/2*Log[r]^2*Log[-s*sc2^-1]*r^-1+3*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-8*Log[r]^2*Log[-s*sc2^-1]*r+7*Log[r]^2*Log[s*sc2^-1]+Log[r]^2*Log[s*sc2^-1]*r^-1-6*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+8*Log[r]^2*Log[s*sc2^-1]*r+7/3*Log[r]^3+1/3*Log[r]^3*r^-1-2*Log[r]^3*(1-r)^-1+8/3*Log[r]^3*r+Log[r]*PolyLog[2,r]-5*Log[r]*PolyLog[2,r]*r^-1+6*Log[r]*PolyLog[2,r]*(1-r)^-1-16*Log[r]*PolyLog[2,r]*r-15*PolyLog[1,2,r]+6*PolyLog[1,2,r]*r^-1-5*PolyLog[1,2,r]*(1-r)^-1+16*PolyLog[1,2,r]*r-PolyLog[3,r]+5*PolyLog[3,r]*r^-1-6*PolyLog[3,r]*(1-r)^-1+16*PolyLog[3,r]*r)+Nc^-1*(Nc^2-1)*ep^2*(-82+41/2*r^-1+319/6*r^-1*z3-31/4*r^-1*z2-611/40*r^-1*z2^2+41/2*(1-r)^-1+151/6*(1-r)^-1*z3-31/4*(1-r)^-1*z2-611/40*(1-r)^-1*z2^2-83/3*z3+10*z2+611/20*z2^2+16*r*z3+41/2*Log[1-r]-6*Log[1-r]*r^-1*z3-21/2*Log[1-r]*(1-r)^-1+71/3*Log[1-r]*(1-r)^-1*z3-17/4*Log[1-r]*(1-r)^-1*z2+15*Log[1-r]*z3-21/4*Log[1-r]*z2-160/3*Log[1-r]*r*z3+8*Log[1-r]*r*z2-9/2*Log[1-r]^2-7/2*Log[1-r]^2*r^-1-3/2*Log[1-r]^2*r^-1*z2+11/4*Log[1-r]^2*(1-r)^-1-3/4*Log[1-r]^2*(1-r)^-1*z2+15/4*Log[1-r]^2*z2-35/12*Log[1-r]^3+6*Log[1-r]^3*r^-1-23/12*Log[1-r]^3*(1-r)^-1+8/3*Log[1-r]^3*r-5/2*Log[1-r]^4+Log[1-r]^4*r^-1-1/2*Log[1-r]^4*(1-r)^-1+2*Log[1-r]^4*r-15/2*Log[1-r]^2*PolyLog[2,r]+3*Log[1-r]^2*PolyLog[2,r]*r^-1-5/2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1+8*Log[1-r]^2*PolyLog[2,r]*r-15*Log[1-r]*PolyLog[1,2,1-r]+6*Log[1-r]*PolyLog[1,2,1-r]*r^-1-5*Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1+16*Log[1-r]*PolyLog[1,2,1-r]*r+53/3*Log[-s*sc2^-1]*r^-1*z3+5*Log[-s*sc2^-1]*r^-1*z2+20/3*Log[-s*sc2^-1]*(1-r)^-1*z3-23*Log[-s*sc2^-1]*(1-r)^-1*z2-115/3*Log[-s*sc2^-1]*z3+6*Log[-s*sc2^-1]*z2+16*Log[-s*sc2^-1]*r*z3+16*Log[-s*sc2^-1]*r*z2-Log[-s*sc2^-1]*Log[1-r]+7*Log[-s*sc2^-1]*Log[1-r]*r^-1-2*Log[-s*sc2^-1]*Log[1-r]*r^-1*z2+5*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+7/2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-13/2*Log[-s*sc2^-1]*Log[1-r]*z2-8*Log[-s*sc2^-1]*Log[1-r]*r*z2+7*Log[-s*sc2^-1]*Log[1-r]^2-9*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+5*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-8*Log[-s*sc2^-1]*Log[1-r]^2*r+5/2*Log[-s*sc2^-1]*Log[1-r]^3-Log[-s*sc2^-1]*Log[1-r]^3*r^-1+5/6*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1-8/3*Log[-s*sc2^-1]*Log[1-r]^3*r+14*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]-Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+5/2*Log[-s*sc2^-1]^2*r^-1+5/4*Log[-s*sc2^-1]^2*r^-1*z2+5/2*Log[-s*sc2^-1]^2*(1-r)^-1-17/4*Log[-s*sc2^-1]^2*(1-r)^-1*z2+2*Log[-s*sc2^-1]^2*z2+8*Log[-s*sc2^-1]^2*r*z2+7*Log[-s*sc2^-1]^2*Log[1-r]-9*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+5*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-8*Log[-s*sc2^-1]^2*Log[1-r]*r+15/4*Log[-s*sc2^-1]^2*Log[1-r]^2-3/2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1+5/4*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-4*Log[-s*sc2^-1]^2*Log[1-r]^2*r-8/3*Log[-s*sc2^-1]^3+5/3*Log[-s*sc2^-1]^3*r^-1+5/3*Log[-s*sc2^-1]^3*(1-r)^-1+5/2*Log[-s*sc2^-1]^3*Log[1-r]-Log[-s*sc2^-1]^3*Log[1-r]*r^-1+5/6*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1-8/3*Log[-s*sc2^-1]^3*Log[1-r]*r-5/12*Log[-s*sc2^-1]^4+5/24*Log[-s*sc2^-1]^4*r^-1+5/24*Log[-s*sc2^-1]^4*(1-r)^-1+8*Log[-s*sc2^-1]^2*PolyLog[2,r]-11/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1+11/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-16*Log[-s*sc2^-1]^2*PolyLog[2,r]*r+15*Log[-s*sc2^-1]*PolyLog[1,2,1-r]-6*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+5*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-16*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r+14*Log[-s*sc2^-1]*PolyLog[1,2,r]-Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1-Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+16*Log[-s*sc2^-1]*PolyLog[2,r]-28*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+28*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-32*Log[-s*sc2^-1]*PolyLog[2,r]*r+Log[-s*sc2^-1]*PolyLog[3,r]-5*Log[-s*sc2^-1]*PolyLog[3,r]*r^-1+6*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1-16*Log[-s*sc2^-1]*PolyLog[3,r]*r+41*Log[s*sc2^-1]-21/2*Log[s*sc2^-1]*r^-1+53/3*Log[s*sc2^-1]*r^-1*z3-57/4*Log[s*sc2^-1]*r^-1*z2-21/2*Log[s*sc2^-1]*(1-r)^-1+53/3*Log[s*sc2^-1]*(1-r)^-1*z3+55/4*Log[s*sc2^-1]*(1-r)^-1*z2-70/3*Log[s*sc2^-1]*z3-1/2*Log[s*sc2^-1]*z2-16*Log[s*sc2^-1]*r*z2-9*Log[s*sc2^-1]*Log[1-r]-7*Log[s*sc2^-1]*Log[1-r]*r^-1+2*Log[s*sc2^-1]*Log[1-r]*r^-1*z2+11/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-15/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+13/2*Log[s*sc2^-1]*Log[1-r]*z2+16*Log[s*sc2^-1]*Log[1-r]*r*z2-35/4*Log[s*sc2^-1]*Log[1-r]^2+18*Log[s*sc2^-1]*Log[1-r]^2*r^-1-23/4*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+8*Log[s*sc2^-1]*Log[1-r]^2*r-15/2*Log[s*sc2^-1]*Log[1-r]^3+3*Log[s*sc2^-1]*Log[1-r]^3*r^-1-7/6*Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1+16/3*Log[s*sc2^-1]*Log[1-r]^3*r-14*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]+Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-10*Log[s*sc2^-1]^2+21/4*Log[s*sc2^-1]^2*r^-1-9/2*Log[s*sc2^-1]^2*r^-1*z2+21/4*Log[s*sc2^-1]^2*(1-r)^-1+Log[s*sc2^-1]^2*(1-r)^-1*z2+9/2*Log[s*sc2^-1]^2*z2-8*Log[s*sc2^-1]^2*r*z2-7/4*Log[s*sc2^-1]^2*Log[1-r]+9*Log[s*sc2^-1]^2*Log[1-r]*r^-1-3/4*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-15/2*Log[s*sc2^-1]^2*Log[1-r]^2+3*Log[s*sc2^-1]^2*Log[1-r]^2*r^-1-1/2*Log[s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+4*Log[s*sc2^-1]^2*Log[1-r]^2*r+5/6*Log[s*sc2^-1]^3+17/12*Log[s*sc2^-1]^3*r^-1+17/12*Log[s*sc2^-1]^3*(1-r)^-1-5/2*Log[s*sc2^-1]^3*Log[1-r]+Log[s*sc2^-1]^3*Log[1-r]*r^-1+1/2*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1-2/3*Log[s*sc2^-1]^4+1/3*Log[s*sc2^-1]^4*r^-1+1/3*Log[s*sc2^-1]^4*(1-r)^-1-8*Log[s*sc2^-1]^2*PolyLog[2,r]+11/2*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1-11/2*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+16*Log[s*sc2^-1]^2*PolyLog[2,r]*r-15*Log[s*sc2^-1]*PolyLog[1,2,1-r]+6*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-5*Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+16*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r+Log[s*sc2^-1]*PolyLog[1,2,r]-5*Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1+6*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-16*Log[s*sc2^-1]*PolyLog[1,2,r]*r-16*Log[s*sc2^-1]*PolyLog[2,r]+28*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-28*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+32*Log[s*sc2^-1]*PolyLog[2,r]*r+41/2*Log[r]-21/2*Log[r]*r^-1+71/3*Log[r]*r^-1*z3-17/4*Log[r]*r^-1*z2-6*Log[r]*(1-r)^-1*z3-115/3*Log[r]*z3+11/4*Log[r]*z2+160/3*Log[r]*r*z3-8*Log[r]*r*z2+5*Log[r]*Log[1-r]*r^-1*z2-6*Log[r]*Log[1-r]*(1-r)^-1*z2-Log[r]*Log[1-r]*z2+16*Log[r]*Log[1-r]*r*z2+16*Log[r]*Log[1-r]*PolyLog[2,r]-11*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1+11*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-32*Log[r]*Log[1-r]*PolyLog[2,r]*r-Log[r]*Log[-s*sc2^-1]+5*Log[r]*Log[-s*sc2^-1]*r^-1+5/2*Log[r]*Log[-s*sc2^-1]*r^-1*z2+7*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-3*Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2-1/2*Log[r]*Log[-s*sc2^-1]*z2+8*Log[r]*Log[-s*sc2^-1]*r*z2+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]-10*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+18*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-16*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r-1/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2+5/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-3*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+8*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r-Log[r]*Log[-s*sc2^-1]^2+5*Log[r]*Log[-s*sc2^-1]^2*r^-1-9*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+8*Log[r]*Log[-s*sc2^-1]^2*r+1/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]-5/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+3*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-8*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r-1/6*Log[r]*Log[-s*sc2^-1]^3+5/6*Log[r]*Log[-s*sc2^-1]^3*r^-1-Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1+8/3*Log[r]*Log[-s*sc2^-1]^3*r-15*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]+6*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-5*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+16*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r-9*Log[r]*Log[s*sc2^-1]+11/2*Log[r]*Log[s*sc2^-1]*r^-1-13/2*Log[r]*Log[s*sc2^-1]*r^-1*z2-7*Log[r]*Log[s*sc2^-1]*(1-r)^-1+3*Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2+17/2*Log[r]*Log[s*sc2^-1]*z2-16*Log[r]*Log[s*sc2^-1]*r*z2-2*Log[r]*Log[s*sc2^-1]*Log[1-r]+10*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-18*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+16*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2-5/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1+3*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-8*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r-7/4*Log[r]*Log[s*sc2^-1]^2-3/4*Log[r]*Log[s*sc2^-1]^2*r^-1+9*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-1/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]+5/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1-3*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+8*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r-5/2*Log[r]*Log[s*sc2^-1]^3+1/2*Log[r]*Log[s*sc2^-1]^3*r^-1+Log[r]*Log[s*sc2^-1]^3*(1-r)^-1+14*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]-Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-9/2*Log[r]^2+11/4*Log[r]^2*r^-1-13/4*Log[r]^2*r^-1*z2-7/2*Log[r]^2*(1-r)^-1+3/2*Log[r]^2*(1-r)^-1*z2+17/4*Log[r]^2*z2-8*Log[r]^2*r*z2-Log[r]^2*Log[1-r]+5*Log[r]^2*Log[1-r]*r^-1-9*Log[r]^2*Log[1-r]*(1-r)^-1+8*Log[r]^2*Log[1-r]*r+8*Log[r]^2*Log[1-r]^2-11/2*Log[r]^2*Log[1-r]^2*r^-1+11/2*Log[r]^2*Log[1-r]^2*(1-r)^-1-16*Log[r]^2*Log[1-r]^2*r-Log[r]^2*Log[-s*sc2^-1]+5*Log[r]^2*Log[-s*sc2^-1]*r^-1-9*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+8*Log[r]^2*Log[-s*sc2^-1]*r-7*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]+1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1+1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-1/4*Log[r]^2*Log[-s*sc2^-1]^2+5/4*Log[r]^2*Log[-s*sc2^-1]^2*r^-1-3/2*Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1+4*Log[r]^2*Log[-s*sc2^-1]^2*r-3/4*Log[r]^2*Log[s*sc2^-1]-23/4*Log[r]^2*Log[s*sc2^-1]*r^-1+18*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-8*Log[r]^2*Log[s*sc2^-1]*r+13/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]+2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^-1-7/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+8*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r-7/2*Log[r]^2*Log[s*sc2^-1]^2-1/2*Log[r]^2*Log[s*sc2^-1]^2*r^-1+3*Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1-4*Log[r]^2*Log[s*sc2^-1]^2*r-1/4*Log[r]^3-23/12*Log[r]^3*r^-1+6*Log[r]^3*(1-r)^-1-8/3*Log[r]^3*r-1/2*Log[r]^3*Log[1-r]+5/2*Log[r]^3*Log[1-r]*r^-1-3*Log[r]^3*Log[1-r]*(1-r)^-1+8*Log[r]^3*Log[1-r]*r-1/6*Log[r]^3*Log[-s*sc2^-1]+5/6*Log[r]^3*Log[-s*sc2^-1]*r^-1-Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1+8/3*Log[r]^3*Log[-s*sc2^-1]*r-13/6*Log[r]^3*Log[s*sc2^-1]-7/6*Log[r]^3*Log[s*sc2^-1]*r^-1+3*Log[r]^3*Log[s*sc2^-1]*(1-r)^-1-16/3*Log[r]^3*Log[s*sc2^-1]*r-1/2*Log[r]^4-1/2*Log[r]^4*r^-1+Log[r]^4*(1-r)^-1-2*Log[r]^4*r-1/2*Log[r]^2*PolyLog[2,r]+5/2*Log[r]^2*PolyLog[2,r]*r^-1-3*Log[r]^2*PolyLog[2,r]*(1-r)^-1+8*Log[r]^2*PolyLog[2,r]*r+Log[r]*PolyLog[1,2,r]-5*Log[r]*PolyLog[1,2,r]*r^-1+6*Log[r]*PolyLog[1,2,r]*(1-r)^-1-16*Log[r]*PolyLog[1,2,r]*r-2*Log[r]*PolyLog[2,r]+10*Log[r]*PolyLog[2,r]*r^-1-18*Log[r]*PolyLog[2,r]*(1-r)^-1+16*Log[r]*PolyLog[2,r]*r+14*PolyLog[1,2,r]-18*PolyLog[1,2,r]*r^-1+10*PolyLog[1,2,r]*(1-r)^-1-16*PolyLog[1,2,r]*r+2*PolyLog[3,r]-10*PolyLog[3,r]*r^-1+18*PolyLog[3,r]*(1-r)^-1-16*PolyLog[3,r]*r+PolyLog[4,1-r^-1]-5*PolyLog[4,1-r^-1]*r^-1+6*PolyLog[4,1-r^-1]*(1-r)^-1-16*PolyLog[4,1-r^-1]*r-15*PolyLog[4,1-(1-r)^-1]+6*PolyLog[4,1-(1-r)^-1]*r^-1-5*PolyLog[4,1-(1-r)^-1]*(1-r)^-1+16*PolyLog[4,1-(1-r)^-1]*r+PolyLog[4,1-r]-5*PolyLog[4,1-r]*r^-1+6*PolyLog[4,1-r]*(1-r)^-1-16*PolyLog[4,1-r]*r-15*PolyLog[4,r]+6*PolyLog[4,r]*r^-1-5*PolyLog[4,r]*(1-r)^-1+16*PolyLog[4,r]*r)+(Nc^2-1)*ep^-1*(+2/3*r^-1*Nl+2/3*(1-r)^-1*Nl-4/3*Nl)+(Nc^2-1)*(-4/3*r^-1*Nl-4/3*(1-r)^-1*Nl+4/3*Nl)+(Nc^2-1)*ep*(+2/3*r^-1*Nl+2/3*(1-r)^-1*Nl)+Nc*(Nc^2-1)*ep^-2*(+6-3*r^-1-3*(1-r)^-1)+Nc*(Nc^2-1)*ep^-1*(+13/3+5/6*r^-1+5/6*(1-r)^-1+2*Log[1-r]*(1-r)^-1-4*Log[1-r]*r-2*Log[-s*sc2^-1]+Log[-s*sc2^-1]*r^-1+Log[-s*sc2^-1]*(1-r)^-1-4*Log[s*sc2^-1]+2*Log[s*sc2^-1]*r^-1+2*Log[s*sc2^-1]*(1-r)^-1-4*Log[r]+2*Log[r]*r^-1+4*Log[r]*r)+Nc*(Nc^2-1)*(-10/3+23/6*r^-1+3/2*r^-1*z2+23/6*(1-r)^-1+3/2*(1-r)^-1*z2-3*z2-5/2*Log[1-r]-5/2*Log[1-r]*(1-r)^-1+4*Log[1-r]*r+2*Log[1-r]^2-Log[1-r]^2*r^-1-1/2*Log[1-r]^2*(1-r)^-1+4*Log[-s*sc2^-1]-2*Log[-s*sc2^-1]*r^-1-2*Log[-s*sc2^-1]*(1-r)^-1-4*Log[-s*sc2^-1]*Log[1-r]+2*Log[-s*sc2^-1]*Log[1-r]*r^-1-Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[-s*sc2^-1]*Log[1-r]*r+Log[-s*sc2^-1]^2-1/2*Log[-s*sc2^-1]^2*r^-1-1/2*Log[-s*sc2^-1]^2*(1-r)^-1-Log[s*sc2^-1]-5/2*Log[s*sc2^-1]*r^-1-5/2*Log[s*sc2^-1]*(1-r)^-1+4*Log[s*sc2^-1]*Log[1-r]-2*Log[s*sc2^-1]*Log[1-r]*r^-1-Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+2*Log[s*sc2^-1]^2-Log[s*sc2^-1]^2*r^-1-Log[s*sc2^-1]^2*(1-r)^-1+3/2*Log[r]-5/2*Log[r]*r^-1-4*Log[r]*r-Log[r]*Log[-s*sc2^-1]*r^-1+2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*r+4*Log[r]*Log[s*sc2^-1]-Log[r]*Log[s*sc2^-1]*r^-1-2*Log[r]*Log[s*sc2^-1]*(1-r)^-1+2*Log[r]^2-1/2*Log[r]^2*r^-1-Log[r]^2*(1-r)^-1)+Nc*(Nc^2-1)*ep*(+9-37/6*r^-1+8*r^-1*z3-9/4*r^-1*z2-37/6*(1-r)^-1+5*(1-r)^-1*z3-9/4*(1-r)^-1*z2-14*z3+3/2*z2+4*r*z3-2*Log[1-r]+5/2*Log[1-r]*(1-r)^-1-Log[1-r]*(1-r)^-1*z2+2*Log[1-r]*r*z2-3/4*Log[1-r]^2+5/2*Log[1-r]^2*r^-1+1/4*Log[1-r]^2*(1-r)^-1-4/3*Log[1-r]^3+2/3*Log[1-r]^3*r^-1+2/3*Log[1-r]^3*r+Log[-s*sc2^-1]*r^-1+1/2*Log[-s*sc2^-1]*r^-1*z2+Log[-s*sc2^-1]*(1-r)^-1-5/2*Log[-s*sc2^-1]*(1-r)^-1*z2+Log[-s*sc2^-1]*z2+4*Log[-s*sc2^-1]*r*z2+4*Log[-s*sc2^-1]*Log[1-r]-5*Log[-s*sc2^-1]*Log[1-r]*r^-1+2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[-s*sc2^-1]*Log[1-r]*r+2*Log[-s*sc2^-1]*Log[1-r]^2-Log[-s*sc2^-1]*Log[1-r]^2*r^-1+1/2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[-s*sc2^-1]*Log[1-r]^2*r-2*Log[-s*sc2^-1]^2+Log[-s*sc2^-1]^2*r^-1+Log[-s*sc2^-1]^2*(1-r)^-1+2*Log[-s*sc2^-1]^2*Log[1-r]-Log[-s*sc2^-1]^2*Log[1-r]*r^-1+1/2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[-s*sc2^-1]^2*Log[1-r]*r-1/3*Log[-s*sc2^-1]^3+1/6*Log[-s*sc2^-1]^3*r^-1+1/6*Log[-s*sc2^-1]^3*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[2,r]-3*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+3*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-8*Log[-s*sc2^-1]*PolyLog[2,r]*r-4*Log[s*sc2^-1]+5/2*Log[s*sc2^-1]*r^-1-2*Log[s*sc2^-1]*r^-1*z2+5/2*Log[s*sc2^-1]*(1-r)^-1+Log[s*sc2^-1]*(1-r)^-1*z2+2*Log[s*sc2^-1]*z2-4*Log[s*sc2^-1]*r*z2-3/2*Log[s*sc2^-1]*Log[1-r]+5*Log[s*sc2^-1]*Log[1-r]*r^-1+1/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[s*sc2^-1]*Log[1-r]^2+2*Log[s*sc2^-1]*Log[1-r]^2*r^-1+2*Log[s*sc2^-1]*Log[1-r]^2*r+1/2*Log[s*sc2^-1]^2+5/4*Log[s*sc2^-1]^2*r^-1+5/4*Log[s*sc2^-1]^2*(1-r)^-1-2*Log[s*sc2^-1]^2*Log[1-r]+Log[s*sc2^-1]^2*Log[1-r]*r^-1+1/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2/3*Log[s*sc2^-1]^3+1/3*Log[s*sc2^-1]^3*r^-1+1/3*Log[s*sc2^-1]^3*(1-r)^-1-4*Log[s*sc2^-1]*PolyLog[2,r]+3*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-3*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+8*Log[s*sc2^-1]*PolyLog[2,r]*r-2*Log[r]+5/2*Log[r]*r^-1-Log[r]*r^-1*z2+2*Log[r]*z2-2*Log[r]*r*z2+2*Log[r]*Log[-s*sc2^-1]*r^-1-5*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*r-Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[-s*sc2^-1]^2*r^-1-Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]^2*r-3/2*Log[r]*Log[s*sc2^-1]+1/2*Log[r]*Log[s*sc2^-1]*r^-1+5*Log[r]*Log[s*sc2^-1]*(1-r)^-1+Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-2*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r-2*Log[r]*Log[s*sc2^-1]^2+1/2*Log[r]*Log[s*sc2^-1]^2*r^-1+Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-3/4*Log[r]^2+1/4*Log[r]^2*r^-1+5/2*Log[r]^2*(1-r)^-1+1/2*Log[r]^2*Log[1-r]*r^-1-Log[r]^2*Log[1-r]*(1-r)^-1+2*Log[r]^2*Log[1-r]*r+1/2*Log[r]^2*Log[-s*sc2^-1]*r^-1-Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+2*Log[r]^2*Log[-s*sc2^-1]*r-2*Log[r]^2*Log[s*sc2^-1]+2*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-2*Log[r]^2*Log[s*sc2^-1]*r-2/3*Log[r]^3+2/3*Log[r]^3*(1-r)^-1-2/3*Log[r]^3*r+Log[r]*PolyLog[2,r]*r^-1-2*Log[r]*PolyLog[2,r]*(1-r)^-1+4*Log[r]*PolyLog[2,r]*r+4*PolyLog[1,2,r]-2*PolyLog[1,2,r]*r^-1+PolyLog[1,2,r]*(1-r)^-1-4*PolyLog[1,2,r]*r-PolyLog[3,r]*r^-1+2*PolyLog[3,r]*(1-r)^-1-4*PolyLog[3,r]*r)+Nc*(Nc^2-1)*ep^2*(+18-9/2*r^-1-25/2*r^-1*z3+7/4*r^-1*z2+141/40*r^-1*z2^2-9/2*(1-r)^-1-11/2*(1-r)^-1*z3+7/4*(1-r)^-1*z2+141/40*(1-r)^-1*z2^2+7*z3-2*z2-141/20*z2^2-4*r*z3-9/2*Log[1-r]+2*Log[1-r]*r^-1*z3+5/2*Log[1-r]*(1-r)^-1-17/3*Log[1-r]*(1-r)^-1*z3+5/4*Log[1-r]*(1-r)^-1*z2-4*Log[1-r]*z3+5/4*Log[1-r]*z2+40/3*Log[1-r]*r*z3-2*Log[1-r]*r*z2+Log[1-r]^2+1/2*Log[1-r]^2*r^-1+1/2*Log[1-r]^2*r^-1*z2-3/4*Log[1-r]^2*(1-r)^-1+1/4*Log[1-r]^2*(1-r)^-1*z2-Log[1-r]^2*z2+11/12*Log[1-r]^3-5/3*Log[1-r]^3*r^-1+1/4*Log[1-r]^3*(1-r)^-1-2/3*Log[1-r]^3*r+2/3*Log[1-r]^4-1/3*Log[1-r]^4*r^-1+1/12*Log[1-r]^4*(1-r)^-1-1/2*Log[1-r]^4*r+2*Log[1-r]^2*PolyLog[2,r]-Log[1-r]^2*PolyLog[2,r]*r^-1+1/2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1-2*Log[1-r]^2*PolyLog[2,r]*r+4*Log[1-r]*PolyLog[1,2,1-r]-2*Log[1-r]*PolyLog[1,2,1-r]*r^-1+Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1-4*Log[1-r]*PolyLog[1,2,1-r]*r-13/3*Log[-s*sc2^-1]*r^-1*z3-Log[-s*sc2^-1]*r^-1*z2-4/3*Log[-s*sc2^-1]*(1-r)^-1*z3+6*Log[-s*sc2^-1]*(1-r)^-1*z2+26/3*Log[-s*sc2^-1]*z3-2*Log[-s*sc2^-1]*z2-4*Log[-s*sc2^-1]*r*z3-4*Log[-s*sc2^-1]*r*z2-Log[-s*sc2^-1]*Log[1-r]*r^-1-Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-3/2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+2*Log[-s*sc2^-1]*Log[1-r]*z2+2*Log[-s*sc2^-1]*Log[1-r]*r*z2-2*Log[-s*sc2^-1]*Log[1-r]^2+5/2*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+2*Log[-s*sc2^-1]*Log[1-r]^2*r-2/3*Log[-s*sc2^-1]*Log[1-r]^3+1/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1-1/6*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1+2/3*Log[-s*sc2^-1]*Log[1-r]^3*r-4*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]+Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-1/2*Log[-s*sc2^-1]^2*r^-1-1/4*Log[-s*sc2^-1]^2*r^-1*z2-1/2*Log[-s*sc2^-1]^2*(1-r)^-1+5/4*Log[-s*sc2^-1]^2*(1-r)^-1*z2-1/2*Log[-s*sc2^-1]^2*z2-2*Log[-s*sc2^-1]^2*r*z2-2*Log[-s*sc2^-1]^2*Log[1-r]+5/2*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[-s*sc2^-1]^2*Log[1-r]*r-Log[-s*sc2^-1]^2*Log[1-r]^2+1/2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1-1/4*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+Log[-s*sc2^-1]^2*Log[1-r]^2*r+2/3*Log[-s*sc2^-1]^3-1/3*Log[-s*sc2^-1]^3*r^-1-1/3*Log[-s*sc2^-1]^3*(1-r)^-1-2/3*Log[-s*sc2^-1]^3*Log[1-r]+1/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1-1/6*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1+2/3*Log[-s*sc2^-1]^3*Log[1-r]*r+1/12*Log[-s*sc2^-1]^4-1/24*Log[-s*sc2^-1]^4*r^-1-1/24*Log[-s*sc2^-1]^4*(1-r)^-1-2*Log[-s*sc2^-1]^2*PolyLog[2,r]+3/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1-3/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+4*Log[-s*sc2^-1]^2*PolyLog[2,r]*r-4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]+2*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r-4*Log[-s*sc2^-1]*PolyLog[1,2,r]+Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1+Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-4*Log[-s*sc2^-1]*PolyLog[2,r]+7*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-7*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+8*Log[-s*sc2^-1]*PolyLog[2,r]*r+Log[-s*sc2^-1]*PolyLog[3,r]*r^-1-2*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[3,r]*r-9*Log[s*sc2^-1]+5/2*Log[s*sc2^-1]*r^-1-11/3*Log[s*sc2^-1]*r^-1*z3+13/4*Log[s*sc2^-1]*r^-1*z2+5/2*Log[s*sc2^-1]*(1-r)^-1-11/3*Log[s*sc2^-1]*(1-r)^-1*z3-15/4*Log[s*sc2^-1]*(1-r)^-1*z2+16/3*Log[s*sc2^-1]*z3+1/2*Log[s*sc2^-1]*z2+4*Log[s*sc2^-1]*r*z2+2*Log[s*sc2^-1]*Log[1-r]+Log[s*sc2^-1]*Log[1-r]*r^-1-3/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+5/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-2*Log[s*sc2^-1]*Log[1-r]*z2-4*Log[s*sc2^-1]*Log[1-r]*r*z2+11/4*Log[s*sc2^-1]*Log[1-r]^2-5*Log[s*sc2^-1]*Log[1-r]^2*r^-1+3/4*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[s*sc2^-1]*Log[1-r]^2*r+2*Log[s*sc2^-1]*Log[1-r]^3-Log[s*sc2^-1]*Log[1-r]^3*r^-1+1/6*Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1-4/3*Log[s*sc2^-1]*Log[1-r]^3*r+4*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]-Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+2*Log[s*sc2^-1]^2-5/4*Log[s*sc2^-1]^2*r^-1+Log[s*sc2^-1]^2*r^-1*z2-5/4*Log[s*sc2^-1]^2*(1-r)^-1-1/2*Log[s*sc2^-1]^2*(1-r)^-1*z2-Log[s*sc2^-1]^2*z2+2*Log[s*sc2^-1]^2*r*z2+3/4*Log[s*sc2^-1]^2*Log[1-r]-5/2*Log[s*sc2^-1]^2*Log[1-r]*r^-1-1/4*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[s*sc2^-1]^2*Log[1-r]^2-Log[s*sc2^-1]^2*Log[1-r]^2*r^-1-Log[s*sc2^-1]^2*Log[1-r]^2*r-1/6*Log[s*sc2^-1]^3-5/12*Log[s*sc2^-1]^3*r^-1-5/12*Log[s*sc2^-1]^3*(1-r)^-1+2/3*Log[s*sc2^-1]^3*Log[1-r]-1/3*Log[s*sc2^-1]^3*Log[1-r]*r^-1-1/6*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1+1/6*Log[s*sc2^-1]^4-1/12*Log[s*sc2^-1]^4*r^-1-1/12*Log[s*sc2^-1]^4*(1-r)^-1+2*Log[s*sc2^-1]^2*PolyLog[2,r]-3/2*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1+3/2*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-4*Log[s*sc2^-1]^2*PolyLog[2,r]*r+4*Log[s*sc2^-1]*PolyLog[1,2,1-r]-2*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-4*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r+Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1-2*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+4*Log[s*sc2^-1]*PolyLog[1,2,r]*r+4*Log[s*sc2^-1]*PolyLog[2,r]-7*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+7*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-8*Log[s*sc2^-1]*PolyLog[2,r]*r-9/2*Log[r]+5/2*Log[r]*r^-1-17/3*Log[r]*r^-1*z3+5/4*Log[r]*r^-1*z2+2*Log[r]*(1-r)^-1*z3+28/3*Log[r]*z3-3/4*Log[r]*z2-40/3*Log[r]*r*z3+2*Log[r]*r*z2-Log[r]*Log[1-r]*r^-1*z2+2*Log[r]*Log[1-r]*(1-r)^-1*z2-4*Log[r]*Log[1-r]*r*z2-4*Log[r]*Log[1-r]*PolyLog[2,r]+3*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-3*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+8*Log[r]*Log[1-r]*PolyLog[2,r]*r-Log[r]*Log[-s*sc2^-1]*r^-1-1/2*Log[r]*Log[-s*sc2^-1]*r^-1*z2-Log[r]*Log[-s*sc2^-1]*(1-r)^-1+Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2-2*Log[r]*Log[-s*sc2^-1]*r*z2+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-5*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r-1/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r-Log[r]*Log[-s*sc2^-1]^2*r^-1+5/2*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]^2*r+1/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r-1/6*Log[r]*Log[-s*sc2^-1]^3*r^-1+1/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1-2/3*Log[r]*Log[-s*sc2^-1]^3*r+4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]-2*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r+2*Log[r]*Log[s*sc2^-1]-3/2*Log[r]*Log[s*sc2^-1]*r^-1+3/2*Log[r]*Log[s*sc2^-1]*r^-1*z2+Log[r]*Log[s*sc2^-1]*(1-r)^-1-Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2-2*Log[r]*Log[s*sc2^-1]*z2+4*Log[r]*Log[s*sc2^-1]*r*z2-2*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+5*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1-Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r+3/4*Log[r]*Log[s*sc2^-1]^2-1/4*Log[r]*Log[s*sc2^-1]^2*r^-1-5/2*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-1/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1+Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r+2/3*Log[r]*Log[s*sc2^-1]^3-1/6*Log[r]*Log[s*sc2^-1]^3*r^-1-1/3*Log[r]*Log[s*sc2^-1]^3*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]+Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+Log[r]^2-3/4*Log[r]^2*r^-1+3/4*Log[r]^2*r^-1*z2+1/2*Log[r]^2*(1-r)^-1-1/2*Log[r]^2*(1-r)^-1*z2-Log[r]^2*z2+2*Log[r]^2*r*z2-Log[r]^2*Log[1-r]*r^-1+5/2*Log[r]^2*Log[1-r]*(1-r)^-1-2*Log[r]^2*Log[1-r]*r-2*Log[r]^2*Log[1-r]^2+3/2*Log[r]^2*Log[1-r]^2*r^-1-3/2*Log[r]^2*Log[1-r]^2*(1-r)^-1+4*Log[r]^2*Log[1-r]^2*r-Log[r]^2*Log[-s*sc2^-1]*r^-1+5/2*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-2*Log[r]^2*Log[-s*sc2^-1]*r+2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]-1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1-1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-1/4*Log[r]^2*Log[-s*sc2^-1]^2*r^-1+1/2*Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1-Log[r]^2*Log[-s*sc2^-1]^2*r+3/4*Log[r]^2*Log[s*sc2^-1]+3/4*Log[r]^2*Log[s*sc2^-1]*r^-1-5*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+2*Log[r]^2*Log[s*sc2^-1]*r-2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]+3/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r+Log[r]^2*Log[s*sc2^-1]^2-Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1+Log[r]^2*Log[s*sc2^-1]^2*r+1/4*Log[r]^3+1/4*Log[r]^3*r^-1-5/3*Log[r]^3*(1-r)^-1+2/3*Log[r]^3*r-1/2*Log[r]^3*Log[1-r]*r^-1+Log[r]^3*Log[1-r]*(1-r)^-1-2*Log[r]^3*Log[1-r]*r-1/6*Log[r]^3*Log[-s*sc2^-1]*r^-1+1/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1-2/3*Log[r]^3*Log[-s*sc2^-1]*r+2/3*Log[r]^3*Log[s*sc2^-1]+1/6*Log[r]^3*Log[s*sc2^-1]*r^-1-Log[r]^3*Log[s*sc2^-1]*(1-r)^-1+4/3*Log[r]^3*Log[s*sc2^-1]*r+1/6*Log[r]^4+1/12*Log[r]^4*r^-1-1/3*Log[r]^4*(1-r)^-1+1/2*Log[r]^4*r-1/2*Log[r]^2*PolyLog[2,r]*r^-1+Log[r]^2*PolyLog[2,r]*(1-r)^-1-2*Log[r]^2*PolyLog[2,r]*r+Log[r]*PolyLog[1,2,r]*r^-1-2*Log[r]*PolyLog[1,2,r]*(1-r)^-1+4*Log[r]*PolyLog[1,2,r]*r-2*Log[r]*PolyLog[2,r]*r^-1+5*Log[r]*PolyLog[2,r]*(1-r)^-1-4*Log[r]*PolyLog[2,r]*r-4*PolyLog[1,2,r]+5*PolyLog[1,2,r]*r^-1-2*PolyLog[1,2,r]*(1-r)^-1+4*PolyLog[1,2,r]*r+2*PolyLog[3,r]*r^-1-5*PolyLog[3,r]*(1-r)^-1+4*PolyLog[3,r]*r+PolyLog[4,1-r^-1]*r^-1-2*PolyLog[4,1-r^-1]*(1-r)^-1+4*PolyLog[4,1-r^-1]*r+4*PolyLog[4,1-(1-r)^-1]-2*PolyLog[4,1-(1-r)^-1]*r^-1+PolyLog[4,1-(1-r)^-1]*(1-r)^-1-4*PolyLog[4,1-(1-r)^-1]*r+PolyLog[4,1-r]*r^-1-2*PolyLog[4,1-r]*(1-r)^-1+4*PolyLog[4,1-r]*r+4*PolyLog[4,r]-2*PolyLog[4,r]*r^-1+PolyLog[4,r]*(1-r)^-1-4*PolyLog[4,r]*r);

Mgg10[[2,3]]=+Nc^-2*(Nc^2-1)*ep^-2*(+8-4*r^-1+4*(1-r)^-1-16*r)+Nc^-2*(Nc^2-1)*ep^-1*(+4+2*r^-1-2*(1-r)^-1-8*r-8*Log[-s*sc2^-1]+4*Log[-s*sc2^-1]*r^-1-4*Log[-s*sc2^-1]*(1-r)^-1+16*Log[-s*sc2^-1]*r)+Nc^-2*(Nc^2-1)*(+16-6*r^-1+2*r^-1*z2+6*(1-r)^-1-2*(1-r)^-1*z2-4*z2-32*r+8*r*z2+10*Log[1-r]-6*Log[1-r]*(1-r)^-1+4*Log[1-r]*r-6*Log[1-r]^2+4*Log[1-r]^2*r^-1-2*Log[1-r]^2*(1-r)^-1+4*Log[1-r]^2*r-8*Log[-s*sc2^-1]*r^-1+8*Log[-s*sc2^-1]*(1-r)^-1+12*Log[-s*sc2^-1]*Log[1-r]-8*Log[-s*sc2^-1]*Log[1-r]*r^-1+4*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-8*Log[-s*sc2^-1]*Log[1-r]*r+4*Log[-s*sc2^-1]^2-2*Log[-s*sc2^-1]^2*r^-1+2*Log[-s*sc2^-1]^2*(1-r)^-1-8*Log[-s*sc2^-1]^2*r-4*Log[s*sc2^-1]+6*Log[s*sc2^-1]*r^-1-6*Log[s*sc2^-1]*(1-r)^-1+8*Log[s*sc2^-1]*r-12*Log[s*sc2^-1]*Log[1-r]+8*Log[s*sc2^-1]*Log[1-r]*r^-1-4*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+8*Log[s*sc2^-1]*Log[1-r]*r-14*Log[r]+6*Log[r]*r^-1+4*Log[r]*r-4*Log[r]*Log[-s*sc2^-1]-4*Log[r]*Log[-s*sc2^-1]*r^-1+8*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-8*Log[r]*Log[-s*sc2^-1]*r+4*Log[r]*Log[s*sc2^-1]+4*Log[r]*Log[s*sc2^-1]*r^-1-8*Log[r]*Log[s*sc2^-1]*(1-r)^-1+8*Log[r]*Log[s*sc2^-1]*r+2*Log[r]^2+2*Log[r]^2*r^-1-4*Log[r]^2*(1-r)^-1+4*Log[r]^2*r)+Nc^-2*(Nc^2-1)*ep*(+20-2*r^-1+40/3*r^-1*z3-r^-1*z2+2*(1-r)^-1-52/3*(1-r)^-1*z3+(1-r)^-1*z2-44/3*z3-2*z2-40*r+136/3*r*z3+4*r*z2-4*Log[1-r]-2*Log[1-r]*(1-r)^-1+16*Log[1-r]*r-Log[1-r]^2-4*Log[1-r]^2*r^-1+7*Log[1-r]^2*(1-r)^-1-10*Log[1-r]^2*r+4*Log[1-r]^3-8/3*Log[1-r]^3*r^-1+4/3*Log[1-r]^3*(1-r)^-1-8/3*Log[1-r]^3*r+4*Log[-s*sc2^-1]*r^-1+2*Log[-s*sc2^-1]*r^-1*z2-4*Log[-s*sc2^-1]*(1-r)^-1-6*Log[-s*sc2^-1]*(1-r)^-1*z2+8*Log[-s*sc2^-1]*z2-8*Log[-s*sc2^-1]*Log[1-r]+8*Log[-s*sc2^-1]*Log[1-r]*r^-1-8*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+16*Log[-s*sc2^-1]*Log[1-r]*r-6*Log[-s*sc2^-1]*Log[1-r]^2+4*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+4*Log[-s*sc2^-1]*Log[1-r]^2*r+4*Log[-s*sc2^-1]^2*r^-1-4*Log[-s*sc2^-1]^2*(1-r)^-1-6*Log[-s*sc2^-1]^2*Log[1-r]+4*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+4*Log[-s*sc2^-1]^2*Log[1-r]*r-4/3*Log[-s*sc2^-1]^3+2/3*Log[-s*sc2^-1]^3*r^-1-2/3*Log[-s*sc2^-1]^3*(1-r)^-1+8/3*Log[-s*sc2^-1]^3*r-16*Log[-s*sc2^-1]*PolyLog[2,r]+4*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+4*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-16*Log[s*sc2^-1]+2*Log[s*sc2^-1]*r^-1-4*Log[s*sc2^-1]*r^-1*z2-2*Log[s*sc2^-1]*(1-r)^-1+8*Log[s*sc2^-1]*(1-r)^-1*z2-4*Log[s*sc2^-1]*z2+32*Log[s*sc2^-1]*r-8*Log[s*sc2^-1]*r*z2-2*Log[s*sc2^-1]*Log[1-r]-8*Log[s*sc2^-1]*Log[1-r]*r^-1+14*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-20*Log[s*sc2^-1]*Log[1-r]*r+12*Log[s*sc2^-1]*Log[1-r]^2-8*Log[s*sc2^-1]*Log[1-r]^2*r^-1+4*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-8*Log[s*sc2^-1]*Log[1-r]^2*r+2*Log[s*sc2^-1]^2-3*Log[s*sc2^-1]^2*r^-1+3*Log[s*sc2^-1]^2*(1-r)^-1-4*Log[s*sc2^-1]^2*r+6*Log[s*sc2^-1]^2*Log[1-r]-4*Log[s*sc2^-1]^2*Log[1-r]*r^-1+2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-4*Log[s*sc2^-1]^2*Log[1-r]*r+16*Log[s*sc2^-1]*PolyLog[2,r]-4*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-4*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-12*Log[r]+2*Log[r]*r^-1+16*Log[r]*r-8*Log[r]*Log[-s*sc2^-1]+8*Log[r]*Log[-s*sc2^-1]*r^-1-8*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+16*Log[r]*Log[-s*sc2^-1]*r-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+2*Log[r]*Log[-s*sc2^-1]^2+2*Log[r]*Log[-s*sc2^-1]^2*r^-1-4*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]^2*r+22*Log[r]*Log[s*sc2^-1]-14*Log[r]*Log[s*sc2^-1]*r^-1+8*Log[r]*Log[s*sc2^-1]*(1-r)^-1-20*Log[r]*Log[s*sc2^-1]*r+4*Log[r]*Log[s*sc2^-1]*Log[1-r]+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-8*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+8*Log[r]*Log[s*sc2^-1]*Log[1-r]*r-2*Log[r]*Log[s*sc2^-1]^2-2*Log[r]*Log[s*sc2^-1]^2*r^-1+4*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]^2*r+11*Log[r]^2-7*Log[r]^2*r^-1+4*Log[r]^2*(1-r)^-1-10*Log[r]^2*r+2*Log[r]^2*Log[1-r]+2*Log[r]^2*Log[1-r]*r^-1-4*Log[r]^2*Log[1-r]*(1-r)^-1+4*Log[r]^2*Log[1-r]*r+2*Log[r]^2*Log[-s*sc2^-1]+2*Log[r]^2*Log[-s*sc2^-1]*r^-1-4*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+4*Log[r]^2*Log[-s*sc2^-1]*r-4*Log[r]^2*Log[s*sc2^-1]-4*Log[r]^2*Log[s*sc2^-1]*r^-1+8*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-8*Log[r]^2*Log[s*sc2^-1]*r-4/3*Log[r]^3-4/3*Log[r]^3*r^-1+8/3*Log[r]^3*(1-r)^-1-8/3*Log[r]^3*r+4*Log[r]*PolyLog[2,r]+4*Log[r]*PolyLog[2,r]*r^-1-8*Log[r]*PolyLog[2,r]*(1-r)^-1+8*Log[r]*PolyLog[2,r]*r-12*PolyLog[1,2,r]+8*PolyLog[1,2,r]*r^-1-4*PolyLog[1,2,r]*(1-r)^-1+8*PolyLog[1,2,r]*r-4*PolyLog[3,r]-4*PolyLog[3,r]*r^-1+8*PolyLog[3,r]*(1-r)^-1-8*PolyLog[3,r]*r)+Nc^-2*(Nc^2-1)*ep^2*(+40-10*r^-1-38/3*r^-1*z3+3*r^-1*z2+47/10*r^-1*z2^2+10*(1-r)^-1+38/3*(1-r)^-1*z3-3*(1-r)^-1*z2-47/10*(1-r)^-1*z2^2-4/3*z3-8*z2-47/5*z2^2-80*r+8/3*r*z3+16*r*z2+94/5*r*z2^2-6*Log[1-r]-8*Log[1-r]*r^-1*z3-2*Log[1-r]*(1-r)^-1+4*Log[1-r]*(1-r)^-1*z3+3*Log[1-r]*(1-r)^-1*z2+12*Log[1-r]*z3-5*Log[1-r]*z2+20*Log[1-r]*r-8*Log[1-r]*r*z3-2*Log[1-r]*r*z2-8*Log[1-r]^2+6*Log[1-r]^2*r^-1-2*Log[1-r]^2*r^-1*z2-Log[1-r]^2*(1-r)^-1+Log[1-r]^2*(1-r)^-1*z2+3*Log[1-r]^2*z2-4*Log[1-r]^2*r-2*Log[1-r]^2*r*z2-Log[1-r]^3+8/3*Log[1-r]^3*r^-1-11/3*Log[1-r]^3*(1-r)^-1+6*Log[1-r]^3*r-2*Log[1-r]^4+4/3*Log[1-r]^4*r^-1-2/3*Log[1-r]^4*(1-r)^-1+4/3*Log[1-r]^4*r-6*Log[1-r]^2*PolyLog[2,r]+4*Log[1-r]^2*PolyLog[2,r]*r^-1-2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1+4*Log[1-r]^2*PolyLog[2,r]*r-12*Log[1-r]*PolyLog[1,2,1-r]+8*Log[1-r]*PolyLog[1,2,1-r]*r^-1-4*Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1+8*Log[1-r]*PolyLog[1,2,1-r]*r-4/3*Log[-s*sc2^-1]*r^-1*z3-4*Log[-s*sc2^-1]*r^-1*z2+16/3*Log[-s*sc2^-1]*(1-r)^-1*z3+4*Log[-s*sc2^-1]*(1-r)^-1*z2+20/3*Log[-s*sc2^-1]*z3+8*Log[-s*sc2^-1]*z2-88/3*Log[-s*sc2^-1]*r*z3-16*Log[-s*sc2^-1]*r*z2+20*Log[-s*sc2^-1]*Log[1-r]-12*Log[-s*sc2^-1]*Log[1-r]*r^-1+8*Log[-s*sc2^-1]*Log[1-r]*r^-1*z2+4*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-10*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-2*Log[-s*sc2^-1]*Log[1-r]*z2-8*Log[-s*sc2^-1]*Log[1-r]*r+12*Log[-s*sc2^-1]*Log[1-r]*r*z2+4*Log[-s*sc2^-1]*Log[1-r]^2-4*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+4*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-8*Log[-s*sc2^-1]*Log[1-r]^2*r+2*Log[-s*sc2^-1]*Log[1-r]^3-4/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1+2/3*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1-4/3*Log[-s*sc2^-1]*Log[1-r]^3*r+8*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]-12*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+12*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-16*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r-2*Log[-s*sc2^-1]^2*r^-1-Log[-s*sc2^-1]^2*r^-1*z2+2*Log[-s*sc2^-1]^2*(1-r)^-1+3*Log[-s*sc2^-1]^2*(1-r)^-1*z2-4*Log[-s*sc2^-1]^2*z2+4*Log[-s*sc2^-1]^2*Log[1-r]-4*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+4*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-8*Log[-s*sc2^-1]^2*Log[1-r]*r+3*Log[-s*sc2^-1]^2*Log[1-r]^2-2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1+Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-2*Log[-s*sc2^-1]^2*Log[1-r]^2*r-4/3*Log[-s*sc2^-1]^3*r^-1+4/3*Log[-s*sc2^-1]^3*(1-r)^-1+2*Log[-s*sc2^-1]^3*Log[1-r]-4/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1+2/3*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1-4/3*Log[-s*sc2^-1]^3*Log[1-r]*r+1/3*Log[-s*sc2^-1]^4-1/6*Log[-s*sc2^-1]^4*r^-1+1/6*Log[-s*sc2^-1]^4*(1-r)^-1-2/3*Log[-s*sc2^-1]^4*r+8*Log[-s*sc2^-1]^2*PolyLog[2,r]-2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1-2*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+12*Log[-s*sc2^-1]*PolyLog[1,2,1-r]-8*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-8*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r+8*Log[-s*sc2^-1]*PolyLog[1,2,r]-12*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1+12*Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-16*Log[-s*sc2^-1]*PolyLog[1,2,r]*r+4*Log[-s*sc2^-1]*PolyLog[3,r]+4*Log[-s*sc2^-1]*PolyLog[3,r]*r^-1-8*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1+8*Log[-s*sc2^-1]*PolyLog[3,r]*r-20*Log[s*sc2^-1]+2*Log[s*sc2^-1]*r^-1-12*Log[s*sc2^-1]*r^-1*z3+5*Log[s*sc2^-1]*r^-1*z2-2*Log[s*sc2^-1]*(1-r)^-1+12*Log[s*sc2^-1]*(1-r)^-1*z3-5*Log[s*sc2^-1]*(1-r)^-1*z2+8*Log[s*sc2^-1]*z3-6*Log[s*sc2^-1]*z2+40*Log[s*sc2^-1]*r-16*Log[s*sc2^-1]*r*z3+12*Log[s*sc2^-1]*r*z2-16*Log[s*sc2^-1]*Log[1-r]+12*Log[s*sc2^-1]*Log[1-r]*r^-1-8*Log[s*sc2^-1]*Log[1-r]*r^-1*z2-2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+10*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+2*Log[s*sc2^-1]*Log[1-r]*z2-8*Log[s*sc2^-1]*Log[1-r]*r-12*Log[s*sc2^-1]*Log[1-r]*r*z2-3*Log[s*sc2^-1]*Log[1-r]^2+8*Log[s*sc2^-1]*Log[1-r]^2*r^-1-11*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+18*Log[s*sc2^-1]*Log[1-r]^2*r-6*Log[s*sc2^-1]*Log[1-r]^3+4*Log[s*sc2^-1]*Log[1-r]^3*r^-1-2*Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1+4*Log[s*sc2^-1]*Log[1-r]^3*r-8*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]+12*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-12*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+16*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r+8*Log[s*sc2^-1]^2-Log[s*sc2^-1]^2*r^-1+2*Log[s*sc2^-1]^2*r^-1*z2+Log[s*sc2^-1]^2*(1-r)^-1-4*Log[s*sc2^-1]^2*(1-r)^-1*z2+2*Log[s*sc2^-1]^2*z2-16*Log[s*sc2^-1]^2*r+4*Log[s*sc2^-1]^2*r*z2+Log[s*sc2^-1]^2*Log[1-r]+4*Log[s*sc2^-1]^2*Log[1-r]*r^-1-7*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+10*Log[s*sc2^-1]^2*Log[1-r]*r-6*Log[s*sc2^-1]^2*Log[1-r]^2+4*Log[s*sc2^-1]^2*Log[1-r]^2*r^-1-2*Log[s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+4*Log[s*sc2^-1]^2*Log[1-r]^2*r-2/3*Log[s*sc2^-1]^3+Log[s*sc2^-1]^3*r^-1-Log[s*sc2^-1]^3*(1-r)^-1+4/3*Log[s*sc2^-1]^3*r-2*Log[s*sc2^-1]^3*Log[1-r]+4/3*Log[s*sc2^-1]^3*Log[1-r]*r^-1-2/3*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1+4/3*Log[s*sc2^-1]^3*Log[1-r]*r-8*Log[s*sc2^-1]^2*PolyLog[2,r]+2*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1+2*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-12*Log[s*sc2^-1]*PolyLog[1,2,1-r]+8*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-4*Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+8*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r+4*Log[s*sc2^-1]*PolyLog[1,2,r]+4*Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1-8*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+8*Log[s*sc2^-1]*PolyLog[1,2,r]*r-14*Log[r]+2*Log[r]*r^-1-4*Log[r]*r^-1*z3-3*Log[r]*r^-1*z2+8*Log[r]*(1-r)^-1*z3-4*Log[r]*z3+7*Log[r]*z2+20*Log[r]*r-8*Log[r]*r*z3-2*Log[r]*r*z2-4*Log[r]*Log[1-r]*r^-1*z2+8*Log[r]*Log[1-r]*(1-r)^-1*z2-4*Log[r]*Log[1-r]*z2-8*Log[r]*Log[1-r]*r*z2+16*Log[r]*Log[1-r]*PolyLog[2,r]-4*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-4*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-12*Log[r]*Log[-s*sc2^-1]-4*Log[r]*Log[-s*sc2^-1]*r^-1-2*Log[r]*Log[-s*sc2^-1]*r^-1*z2+12*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2-2*Log[r]*Log[-s*sc2^-1]*z2-8*Log[r]*Log[-s*sc2^-1]*r-4*Log[r]*Log[-s*sc2^-1]*r*z2-8*Log[r]*Log[-s*sc2^-1]*Log[1-r]+8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+16*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r+4*Log[r]*Log[-s*sc2^-1]^2-4*Log[r]*Log[-s*sc2^-1]^2*r^-1+4*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-8*Log[r]*Log[-s*sc2^-1]^2*r+2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]+2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-4*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r-2/3*Log[r]*Log[-s*sc2^-1]^3-2/3*Log[r]*Log[-s*sc2^-1]^3*r^-1+4/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1-4/3*Log[r]*Log[-s*sc2^-1]^3*r-12*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]+8*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+8*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r+24*Log[r]*Log[s*sc2^-1]+2*Log[r]*Log[s*sc2^-1]*r^-1+2*Log[r]*Log[s*sc2^-1]*r^-1*z2-12*Log[r]*Log[s*sc2^-1]*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2+2*Log[r]*Log[s*sc2^-1]*z2-8*Log[r]*Log[s*sc2^-1]*r+4*Log[r]*Log[s*sc2^-1]*r*z2+8*Log[r]*Log[s*sc2^-1]*Log[1-r]-8*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+8*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-16*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2+2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1-4*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+4*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r-11*Log[r]*Log[s*sc2^-1]^2+7*Log[r]*Log[s*sc2^-1]^2*r^-1-4*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1+10*Log[r]*Log[s*sc2^-1]^2*r-2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]-2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1+4*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r+2/3*Log[r]*Log[s*sc2^-1]^3+2/3*Log[r]*Log[s*sc2^-1]^3*r^-1-4/3*Log[r]*Log[s*sc2^-1]^3*(1-r)^-1+4/3*Log[r]*Log[s*sc2^-1]^3*r+8*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]-12*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+12*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-16*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r+12*Log[r]^2+Log[r]^2*r^-1+Log[r]^2*r^-1*z2-6*Log[r]^2*(1-r)^-1-2*Log[r]^2*(1-r)^-1*z2+Log[r]^2*z2-4*Log[r]^2*r+2*Log[r]^2*r*z2+4*Log[r]^2*Log[1-r]-4*Log[r]^2*Log[1-r]*r^-1+4*Log[r]^2*Log[1-r]*(1-r)^-1-8*Log[r]^2*Log[1-r]*r+8*Log[r]^2*Log[1-r]^2-2*Log[r]^2*Log[1-r]^2*r^-1-2*Log[r]^2*Log[1-r]^2*(1-r)^-1+4*Log[r]^2*Log[-s*sc2^-1]-4*Log[r]^2*Log[-s*sc2^-1]*r^-1+4*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-8*Log[r]^2*Log[-s*sc2^-1]*r-4*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]+6*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1-6*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+8*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r-Log[r]^2*Log[-s*sc2^-1]^2-Log[r]^2*Log[-s*sc2^-1]^2*r^-1+2*Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1-2*Log[r]^2*Log[-s*sc2^-1]^2*r-15*Log[r]^2*Log[s*sc2^-1]+11*Log[r]^2*Log[s*sc2^-1]*r^-1-8*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+18*Log[r]^2*Log[s*sc2^-1]*r+2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]-8*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^-1+10*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-12*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r+2*Log[r]^2*Log[s*sc2^-1]^2+2*Log[r]^2*Log[s*sc2^-1]^2*r^-1-4*Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1+4*Log[r]^2*Log[s*sc2^-1]^2*r-5*Log[r]^3+11/3*Log[r]^3*r^-1-8/3*Log[r]^3*(1-r)^-1+6*Log[r]^3*r-2*Log[r]^3*Log[1-r]-2*Log[r]^3*Log[1-r]*r^-1+4*Log[r]^3*Log[1-r]*(1-r)^-1-4*Log[r]^3*Log[1-r]*r-2/3*Log[r]^3*Log[-s*sc2^-1]-2/3*Log[r]^3*Log[-s*sc2^-1]*r^-1+4/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1-4/3*Log[r]^3*Log[-s*sc2^-1]*r+2*Log[r]^3*Log[s*sc2^-1]+2*Log[r]^3*Log[s*sc2^-1]*r^-1-4*Log[r]^3*Log[s*sc2^-1]*(1-r)^-1+4*Log[r]^3*Log[s*sc2^-1]*r+2/3*Log[r]^4+2/3*Log[r]^4*r^-1-4/3*Log[r]^4*(1-r)^-1+4/3*Log[r]^4*r-2*Log[r]^2*PolyLog[2,r]-2*Log[r]^2*PolyLog[2,r]*r^-1+4*Log[r]^2*PolyLog[2,r]*(1-r)^-1-4*Log[r]^2*PolyLog[2,r]*r+4*Log[r]*PolyLog[1,2,r]+4*Log[r]*PolyLog[1,2,r]*r^-1-8*Log[r]*PolyLog[1,2,r]*(1-r)^-1+8*Log[r]*PolyLog[1,2,r]*r+8*Log[r]*PolyLog[2,r]-8*Log[r]*PolyLog[2,r]*r^-1+8*Log[r]*PolyLog[2,r]*(1-r)^-1-16*Log[r]*PolyLog[2,r]*r+8*PolyLog[1,2,r]-8*PolyLog[1,2,r]*r^-1+8*PolyLog[1,2,r]*(1-r)^-1-16*PolyLog[1,2,r]*r-8*PolyLog[3,r]+8*PolyLog[3,r]*r^-1-8*PolyLog[3,r]*(1-r)^-1+16*PolyLog[3,r]*r+4*PolyLog[4,1-r^-1]+4*PolyLog[4,1-r^-1]*r^-1-8*PolyLog[4,1-r^-1]*(1-r)^-1+8*PolyLog[4,1-r^-1]*r-12*PolyLog[4,1-(1-r)^-1]+8*PolyLog[4,1-(1-r)^-1]*r^-1-4*PolyLog[4,1-(1-r)^-1]*(1-r)^-1+8*PolyLog[4,1-(1-r)^-1]*r+4*PolyLog[4,1-r]+4*PolyLog[4,1-r]*r^-1-8*PolyLog[4,1-r]*(1-r)^-1+8*PolyLog[4,1-r]*r-12*PolyLog[4,r]+8*PolyLog[4,r]*r^-1-4*PolyLog[4,r]*(1-r)^-1+8*PolyLog[4,r]*r)+Nc^-1*(Nc^2-1)*ep^-1*(-8/3*r^-1*Nl+8/3*(1-r)^-1*Nl+16/3*Nl-32/3*r*Nl)+Nc^-1*(Nc^2-1)*(+16/3*r^-1*Nl-16/3*(1-r)^-1*Nl-16/3*Nl+32/3*r*Nl)+Nc^-1*(Nc^2-1)*ep*(-8/3*r^-1*Nl+8/3*(1-r)^-1*Nl)+(Nc^2-1)*ep^-2*(-26+13*r^-1-13*(1-r)^-1+52*r)+(Nc^2-1)*ep^-1*(-55/3-23/6*r^-1+23/6*(1-r)^-1+110/3*r-16*Log[1-r]+8*Log[1-r]*(1-r)^-1+16*Log[1-r]*r-32*Log[1-r]*r^2+10*Log[-s*sc2^-1]-5*Log[-s*sc2^-1]*r^-1+5*Log[-s*sc2^-1]*(1-r)^-1-20*Log[-s*sc2^-1]*r+16*Log[s*sc2^-1]-8*Log[s*sc2^-1]*r^-1+8*Log[s*sc2^-1]*(1-r)^-1-32*Log[s*sc2^-1]*r+32*Log[r]-8*Log[r]*r^-1-48*Log[r]*r+32*Log[r]*r^2)+(Nc^2-1)*(+28/3-83/6*r^-1-13/2*r^-1*z2+83/6*(1-r)^-1+13/2*(1-r)^-1*z2+13*z2-56/3*r-26*r*z2+55/2*Log[1-r]-17/2*Log[1-r]*(1-r)^-1-37*Log[1-r]*r+32*Log[1-r]*r^2-21/2*Log[1-r]^2+3*Log[1-r]^2*r^-1-3/2*Log[1-r]^2*(1-r)^-1+15*Log[1-r]^2*r-16*Log[-s*sc2^-1]+10*Log[-s*sc2^-1]*r^-1-10*Log[-s*sc2^-1]*(1-r)^-1+32*Log[-s*sc2^-1]*r+37*Log[-s*sc2^-1]*Log[1-r]-6*Log[-s*sc2^-1]*Log[1-r]*r^-1-5*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-46*Log[-s*sc2^-1]*Log[1-r]*r+32*Log[-s*sc2^-1]*Log[1-r]*r^2-5*Log[-s*sc2^-1]^2+5/2*Log[-s*sc2^-1]^2*r^-1-5/2*Log[-s*sc2^-1]^2*(1-r)^-1+10*Log[-s*sc2^-1]^2*r+5*Log[s*sc2^-1]+17/2*Log[s*sc2^-1]*r^-1-17/2*Log[s*sc2^-1]*(1-r)^-1-10*Log[s*sc2^-1]*r-21*Log[s*sc2^-1]*Log[1-r]+6*Log[s*sc2^-1]*Log[1-r]*r^-1-3*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+30*Log[s*sc2^-1]*Log[1-r]*r-8*Log[s*sc2^-1]^2+4*Log[s*sc2^-1]^2*r^-1-4*Log[s*sc2^-1]^2*(1-r)^-1+16*Log[s*sc2^-1]^2*r-45/2*Log[r]+17/2*Log[r]*r^-1+27*Log[r]*r-32*Log[r]*r^2-23*Log[r]*Log[-s*sc2^-1]+5*Log[r]*Log[-s*sc2^-1]*r^-1+6*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+18*Log[r]*Log[-s*sc2^-1]*r-32*Log[r]*Log[-s*sc2^-1]*r^2-9*Log[r]*Log[s*sc2^-1]+3*Log[r]*Log[s*sc2^-1]*r^-1-6*Log[r]*Log[s*sc2^-1]*(1-r)^-1+30*Log[r]*Log[s*sc2^-1]*r-9/2*Log[r]^2+3/2*Log[r]^2*r^-1-3*Log[r]^2*(1-r)^-1+15*Log[r]^2*r)+(Nc^2-1)*ep*(-41+151/6*r^-1-106/3*r^-1*z3+37/4*r^-1*z2-151/6*(1-r)^-1+73/3*(1-r)^-1*z3-37/4*(1-r)^-1*z2+251/3*z3-11/2*z2+82*r-418/3*r*z3+11*r*z2+32*r^2*z3-11*Log[1-r]+21/2*Log[1-r]*(1-r)^-1-4*Log[1-r]*(1-r)^-1*z2+8*Log[1-r]*z2-20*Log[1-r]*r-8*Log[1-r]*r*z2+16*Log[1-r]*r^2*z2+85/4*Log[1-r]^2-9*Log[1-r]^2*r^-1-3/4*Log[1-r]^2*(1-r)^-1-7/2*Log[1-r]^2*r+29/3*Log[1-r]^3-2*Log[1-r]^3*r^-1-1/3*Log[1-r]^3*(1-r)^-1-38/3*Log[1-r]^3*r+16/3*Log[1-r]^3*r^2-5*Log[-s*sc2^-1]*r^-1-5/2*Log[-s*sc2^-1]*r^-1*z2+5*Log[-s*sc2^-1]*(1-r)^-1-17/2*Log[-s*sc2^-1]*(1-r)^-1*z2+18*Log[-s*sc2^-1]*z2-8*Log[-s*sc2^-1]*r*z2+32*Log[-s*sc2^-1]*r^2*z2-70*Log[-s*sc2^-1]*Log[1-r]+18*Log[-s*sc2^-1]*Log[1-r]*r^-1+10*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+44*Log[-s*sc2^-1]*Log[1-r]*r-32*Log[-s*sc2^-1]*Log[1-r]*r^2-37/2*Log[-s*sc2^-1]*Log[1-r]^2+3*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+5/2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+23*Log[-s*sc2^-1]*Log[1-r]^2*r-16*Log[-s*sc2^-1]*Log[1-r]^2*r^2+8*Log[-s*sc2^-1]^2-5*Log[-s*sc2^-1]^2*r^-1+5*Log[-s*sc2^-1]^2*(1-r)^-1-16*Log[-s*sc2^-1]^2*r-37/2*Log[-s*sc2^-1]^2*Log[1-r]+3*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+5/2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+23*Log[-s*sc2^-1]^2*Log[1-r]*r-16*Log[-s*sc2^-1]^2*Log[1-r]*r^2+5/3*Log[-s*sc2^-1]^3-5/6*Log[-s*sc2^-1]^3*r^-1+5/6*Log[-s*sc2^-1]^3*(1-r)^-1-10/3*Log[-s*sc2^-1]^3*r-60*Log[-s*sc2^-1]*PolyLog[2,r]+11*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+11*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+64*Log[-s*sc2^-1]*PolyLog[2,r]*r-64*Log[-s*sc2^-1]*PolyLog[2,r]*r^2+20*Log[s*sc2^-1]-21/2*Log[s*sc2^-1]*r^-1+9*Log[s*sc2^-1]*r^-1*z2+21/2*Log[s*sc2^-1]*(1-r)^-1+2*Log[s*sc2^-1]*(1-r)^-1*z2-31*Log[s*sc2^-1]*z2-40*Log[s*sc2^-1]*r+34*Log[s*sc2^-1]*r*z2-32*Log[s*sc2^-1]*r^2*z2+85/2*Log[s*sc2^-1]*Log[1-r]-18*Log[s*sc2^-1]*Log[1-r]*r^-1-3/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-7*Log[s*sc2^-1]*Log[1-r]*r+29*Log[s*sc2^-1]*Log[1-r]^2-6*Log[s*sc2^-1]*Log[1-r]^2*r^-1-Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-38*Log[s*sc2^-1]*Log[1-r]^2*r+16*Log[s*sc2^-1]*Log[1-r]^2*r^2-5/2*Log[s*sc2^-1]^2-17/4*Log[s*sc2^-1]^2*r^-1+17/4*Log[s*sc2^-1]^2*(1-r)^-1+5*Log[s*sc2^-1]^2*r+21/2*Log[s*sc2^-1]^2*Log[1-r]-3*Log[s*sc2^-1]^2*Log[1-r]*r^-1+3/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-15*Log[s*sc2^-1]^2*Log[1-r]*r+8/3*Log[s*sc2^-1]^3-4/3*Log[s*sc2^-1]^3*r^-1+4/3*Log[s*sc2^-1]^3*(1-r)^-1-16/3*Log[s*sc2^-1]^3*r+60*Log[s*sc2^-1]*PolyLog[2,r]-11*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-11*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-64*Log[s*sc2^-1]*PolyLog[2,r]*r+64*Log[s*sc2^-1]*PolyLog[2,r]*r^2+31*Log[r]-21/2*Log[r]*r^-1+4*Log[r]*r^-1*z2-16*Log[r]*z2-20*Log[r]*r+24*Log[r]*r*z2-16*Log[r]*r^2*z2+58*Log[r]*Log[-s*sc2^-1]-10*Log[r]*Log[-s*sc2^-1]*r^-1-18*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-20*Log[r]*Log[-s*sc2^-1]*r+32*Log[r]*Log[-s*sc2^-1]*r^2-23*Log[r]*Log[-s*sc2^-1]*Log[1-r]+5*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+6*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+18*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r-32*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^2+23/2*Log[r]*Log[-s*sc2^-1]^2-5/2*Log[r]*Log[-s*sc2^-1]^2*r^-1-3*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-9*Log[r]*Log[-s*sc2^-1]^2*r+16*Log[r]*Log[-s*sc2^-1]^2*r^2-71/2*Log[r]*Log[s*sc2^-1]+3/2*Log[r]*Log[s*sc2^-1]*r^-1+18*Log[r]*Log[s*sc2^-1]*(1-r)^-1-7*Log[r]*Log[s*sc2^-1]*r+23*Log[r]*Log[s*sc2^-1]*Log[1-r]-5*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-6*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-18*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+32*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^2+9/2*Log[r]*Log[s*sc2^-1]^2-3/2*Log[r]*Log[s*sc2^-1]^2*r^-1+3*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-15*Log[r]*Log[s*sc2^-1]^2*r-71/4*Log[r]^2+3/4*Log[r]^2*r^-1+9*Log[r]^2*(1-r)^-1-7/2*Log[r]^2*r+23/2*Log[r]^2*Log[1-r]-5/2*Log[r]^2*Log[1-r]*r^-1-3*Log[r]^2*Log[1-r]*(1-r)^-1-9*Log[r]^2*Log[1-r]*r+16*Log[r]^2*Log[1-r]*r^2+23/2*Log[r]^2*Log[-s*sc2^-1]-5/2*Log[r]^2*Log[-s*sc2^-1]*r^-1-3*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-9*Log[r]^2*Log[-s*sc2^-1]*r+16*Log[r]^2*Log[-s*sc2^-1]*r^2-7*Log[r]^2*Log[s*sc2^-1]+Log[r]^2*Log[s*sc2^-1]*r^-1+6*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-6*Log[r]^2*Log[s*sc2^-1]*r-16*Log[r]^2*Log[s*sc2^-1]*r^2-7/3*Log[r]^3+1/3*Log[r]^3*r^-1+2*Log[r]^3*(1-r)^-1-2*Log[r]^3*r-16/3*Log[r]^3*r^2+23*Log[r]*PolyLog[2,r]-5*Log[r]*PolyLog[2,r]*r^-1-6*Log[r]*PolyLog[2,r]*(1-r)^-1-18*Log[r]*PolyLog[2,r]*r+32*Log[r]*PolyLog[2,r]*r^2-37*PolyLog[1,2,r]+6*PolyLog[1,2,r]*r^-1+5*PolyLog[1,2,r]*(1-r)^-1+46*PolyLog[1,2,r]*r-32*PolyLog[1,2,r]*r^2-23*PolyLog[3,r]+5*PolyLog[3,r]*r^-1+6*PolyLog[3,r]*(1-r)^-1+18*PolyLog[3,r]*r-32*PolyLog[3,r]*r^2)+(Nc^2-1)*ep^2*(-82+41/2*r^-1+319/6*r^-1*z3-31/4*r^-1*z2-611/40*r^-1*z2^2-41/2*(1-r)^-1-151/6*(1-r)^-1*z3+31/4*(1-r)^-1*z2+611/40*(1-r)^-1*z2^2-251/3*z3+10*z2+611/20*z2^2+164*r+214/3*r*z3-20*r*z2-611/10*r*z2^2-32*r^2*z3-1/2*Log[1-r]-6*Log[1-r]*r^-1*z3+21/2*Log[1-r]*(1-r)^-1-71/3*Log[1-r]*(1-r)^-1*z3+17/4*Log[1-r]*(1-r)^-1*z2+223/3*Log[1-r]*z3-55/4*Log[1-r]*z2-41*Log[1-r]*r-250/3*Log[1-r]*r*z3+37/2*Log[1-r]*r*z2+320/3*Log[1-r]*r^2*z3-16*Log[1-r]*r^2*z2+8*Log[1-r]^2-7/2*Log[1-r]^2*r^-1-3/2*Log[1-r]^2*r^-1*z2-11/4*Log[1-r]^2*(1-r)^-1+3/4*Log[1-r]^2*(1-r)^-1*z2+21/4*Log[1-r]^2*z2+9*Log[1-r]^2*r-15/2*Log[1-r]^2*r*z2-75/4*Log[1-r]^3+6*Log[1-r]^3*r^-1+23/12*Log[1-r]^3*(1-r)^-1+17/2*Log[1-r]^3*r-16/3*Log[1-r]^3*r^2-11/2*Log[1-r]^4+Log[1-r]^4*r^-1+1/2*Log[1-r]^4*(1-r)^-1+7*Log[1-r]^4*r-4*Log[1-r]^4*r^2-37/2*Log[1-r]^2*PolyLog[2,r]+3*Log[1-r]^2*PolyLog[2,r]*r^-1+5/2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1+23*Log[1-r]^2*PolyLog[2,r]*r-16*Log[1-r]^2*PolyLog[2,r]*r^2-37*Log[1-r]*PolyLog[1,2,1-r]+6*Log[1-r]*PolyLog[1,2,1-r]*r^-1+5*Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1+46*Log[1-r]*PolyLog[1,2,1-r]*r-32*Log[1-r]*PolyLog[1,2,1-r]*r^2+53/3*Log[-s*sc2^-1]*r^-1*z3+5*Log[-s*sc2^-1]*r^-1*z2-20/3*Log[-s*sc2^-1]*(1-r)^-1*z3+23*Log[-s*sc2^-1]*(1-r)^-1*z2-181/3*Log[-s*sc2^-1]*z3-50*Log[-s*sc2^-1]*z2+278/3*Log[-s*sc2^-1]*r*z3+4*Log[-s*sc2^-1]*r*z2-32*Log[-s*sc2^-1]*r^2*z3-32*Log[-s*sc2^-1]*r^2*z2-5*Log[-s*sc2^-1]*Log[1-r]+7*Log[-s*sc2^-1]*Log[1-r]*r^-1-2*Log[-s*sc2^-1]*Log[1-r]*r^-1*z2-5*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-7/2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+9/2*Log[-s*sc2^-1]*Log[1-r]*z2+2*Log[-s*sc2^-1]*Log[1-r]*r+5*Log[-s*sc2^-1]*Log[1-r]*r*z2+16*Log[-s*sc2^-1]*Log[1-r]*r^2*z2+35*Log[-s*sc2^-1]*Log[1-r]^2-9*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-5*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-22*Log[-s*sc2^-1]*Log[1-r]^2*r+16*Log[-s*sc2^-1]*Log[1-r]^2*r^2+37/6*Log[-s*sc2^-1]*Log[1-r]^3-Log[-s*sc2^-1]*Log[1-r]^3*r^-1-5/6*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1-23/3*Log[-s*sc2^-1]*Log[1-r]^3*r+16/3*Log[-s*sc2^-1]*Log[1-r]^3*r^2+14*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]-Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-28*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r+5/2*Log[-s*sc2^-1]^2*r^-1+5/4*Log[-s*sc2^-1]^2*r^-1*z2-5/2*Log[-s*sc2^-1]^2*(1-r)^-1+17/4*Log[-s*sc2^-1]^2*(1-r)^-1*z2-9*Log[-s*sc2^-1]^2*z2+4*Log[-s*sc2^-1]^2*r*z2-16*Log[-s*sc2^-1]^2*r^2*z2+35*Log[-s*sc2^-1]^2*Log[1-r]-9*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-5*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-22*Log[-s*sc2^-1]^2*Log[1-r]*r+16*Log[-s*sc2^-1]^2*Log[1-r]*r^2+37/4*Log[-s*sc2^-1]^2*Log[1-r]^2-3/2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1-5/4*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-23/2*Log[-s*sc2^-1]^2*Log[1-r]^2*r+8*Log[-s*sc2^-1]^2*Log[1-r]^2*r^2-8/3*Log[-s*sc2^-1]^3+5/3*Log[-s*sc2^-1]^3*r^-1-5/3*Log[-s*sc2^-1]^3*(1-r)^-1+16/3*Log[-s*sc2^-1]^3*r+37/6*Log[-s*sc2^-1]^3*Log[1-r]-Log[-s*sc2^-1]^3*Log[1-r]*r^-1-5/6*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1-23/3*Log[-s*sc2^-1]^3*Log[1-r]*r+16/3*Log[-s*sc2^-1]^3*Log[1-r]*r^2-5/12*Log[-s*sc2^-1]^4+5/24*Log[-s*sc2^-1]^4*r^-1-5/24*Log[-s*sc2^-1]^4*(1-r)^-1+5/6*Log[-s*sc2^-1]^4*r+30*Log[-s*sc2^-1]^2*PolyLog[2,r]-11/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1-11/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-32*Log[-s*sc2^-1]^2*PolyLog[2,r]*r+32*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^2+37*Log[-s*sc2^-1]*PolyLog[1,2,1-r]-6*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-5*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-46*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r+32*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^2+14*Log[-s*sc2^-1]*PolyLog[1,2,r]-Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1+Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-28*Log[-s*sc2^-1]*PolyLog[1,2,r]*r+128*Log[-s*sc2^-1]*PolyLog[2,r]-28*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-28*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-64*Log[-s*sc2^-1]*PolyLog[2,r]*r+64*Log[-s*sc2^-1]*PolyLog[2,r]*r^2+23*Log[-s*sc2^-1]*PolyLog[3,r]-5*Log[-s*sc2^-1]*PolyLog[3,r]*r^-1-6*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1-18*Log[-s*sc2^-1]*PolyLog[3,r]*r+32*Log[-s*sc2^-1]*PolyLog[3,r]*r^2+41*Log[s*sc2^-1]-21/2*Log[s*sc2^-1]*r^-1+53/3*Log[s*sc2^-1]*r^-1*z3-57/4*Log[s*sc2^-1]*r^-1*z2+21/2*Log[s*sc2^-1]*(1-r)^-1-53/3*Log[s*sc2^-1]*(1-r)^-1*z3-55/4*Log[s*sc2^-1]*(1-r)^-1*z2-70/3*Log[s*sc2^-1]*z3+111/2*Log[s*sc2^-1]*z2-82*Log[s*sc2^-1]*r+140/3*Log[s*sc2^-1]*r*z3-15*Log[s*sc2^-1]*r*z2+32*Log[s*sc2^-1]*r^2*z2+16*Log[s*sc2^-1]*Log[1-r]-7*Log[s*sc2^-1]*Log[1-r]*r^-1+2*Log[s*sc2^-1]*Log[1-r]*r^-1*z2-11/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+15/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-25/2*Log[s*sc2^-1]*Log[1-r]*z2+18*Log[s*sc2^-1]*Log[1-r]*r+3*Log[s*sc2^-1]*Log[1-r]*r*z2-32*Log[s*sc2^-1]*Log[1-r]*r^2*z2-225/4*Log[s*sc2^-1]*Log[1-r]^2+18*Log[s*sc2^-1]*Log[1-r]^2*r^-1+23/4*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+51/2*Log[s*sc2^-1]*Log[1-r]^2*r-16*Log[s*sc2^-1]*Log[1-r]^2*r^2-95/6*Log[s*sc2^-1]*Log[1-r]^3+3*Log[s*sc2^-1]*Log[1-r]^3*r^-1+7/6*Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1+61/3*Log[s*sc2^-1]*Log[1-r]^3*r-32/3*Log[s*sc2^-1]*Log[1-r]^3*r^2-14*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]+Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+28*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r-10*Log[s*sc2^-1]^2+21/4*Log[s*sc2^-1]^2*r^-1-9/2*Log[s*sc2^-1]^2*r^-1*z2-21/4*Log[s*sc2^-1]^2*(1-r)^-1-Log[s*sc2^-1]^2*(1-r)^-1*z2+31/2*Log[s*sc2^-1]^2*z2+20*Log[s*sc2^-1]^2*r-17*Log[s*sc2^-1]^2*r*z2+16*Log[s*sc2^-1]^2*r^2*z2-85/4*Log[s*sc2^-1]^2*Log[1-r]+9*Log[s*sc2^-1]^2*Log[1-r]*r^-1+3/4*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+7/2*Log[s*sc2^-1]^2*Log[1-r]*r-29/2*Log[s*sc2^-1]^2*Log[1-r]^2+3*Log[s*sc2^-1]^2*Log[1-r]^2*r^-1+1/2*Log[s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+19*Log[s*sc2^-1]^2*Log[1-r]^2*r-8*Log[s*sc2^-1]^2*Log[1-r]^2*r^2+5/6*Log[s*sc2^-1]^3+17/12*Log[s*sc2^-1]^3*r^-1-17/12*Log[s*sc2^-1]^3*(1-r)^-1-5/3*Log[s*sc2^-1]^3*r-7/2*Log[s*sc2^-1]^3*Log[1-r]+Log[s*sc2^-1]^3*Log[1-r]*r^-1-1/2*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1+5*Log[s*sc2^-1]^3*Log[1-r]*r-2/3*Log[s*sc2^-1]^4+1/3*Log[s*sc2^-1]^4*r^-1-1/3*Log[s*sc2^-1]^4*(1-r)^-1+4/3*Log[s*sc2^-1]^4*r-30*Log[s*sc2^-1]^2*PolyLog[2,r]+11/2*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1+11/2*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+32*Log[s*sc2^-1]^2*PolyLog[2,r]*r-32*Log[s*sc2^-1]^2*PolyLog[2,r]*r^2-37*Log[s*sc2^-1]*PolyLog[1,2,1-r]+6*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+5*Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+46*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r-32*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^2+23*Log[s*sc2^-1]*PolyLog[1,2,r]-5*Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1-6*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-18*Log[s*sc2^-1]*PolyLog[1,2,r]*r+32*Log[s*sc2^-1]*PolyLog[1,2,r]*r^2-128*Log[s*sc2^-1]*PolyLog[2,r]+28*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+28*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+64*Log[s*sc2^-1]*PolyLog[2,r]*r-64*Log[s*sc2^-1]*PolyLog[2,r]*r^2+83/2*Log[r]-21/2*Log[r]*r^-1+71/3*Log[r]*r^-1*z3-17/4*Log[r]*r^-1*z2+6*Log[r]*(1-r)^-1*z3-293/3*Log[r]*z3+45/4*Log[r]*z2-41*Log[r]*r+130*Log[r]*r*z3-27/2*Log[r]*r*z2-320/3*Log[r]*r^2*z3+16*Log[r]*r^2*z2+5*Log[r]*Log[1-r]*r^-1*z2+6*Log[r]*Log[1-r]*(1-r)^-1*z2-23*Log[r]*Log[1-r]*z2+18*Log[r]*Log[1-r]*r*z2-32*Log[r]*Log[1-r]*r^2*z2+60*Log[r]*Log[1-r]*PolyLog[2,r]-11*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-11*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-64*Log[r]*Log[1-r]*PolyLog[2,r]*r+64*Log[r]*Log[1-r]*PolyLog[2,r]*r^2+3*Log[r]*Log[-s*sc2^-1]+5*Log[r]*Log[-s*sc2^-1]*r^-1+5/2*Log[r]*Log[-s*sc2^-1]*r^-1*z2-7*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+3*Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2-23/2*Log[r]*Log[-s*sc2^-1]*z2+2*Log[r]*Log[-s*sc2^-1]*r+9*Log[r]*Log[-s*sc2^-1]*r*z2-16*Log[r]*Log[-s*sc2^-1]*r^2*z2+58*Log[r]*Log[-s*sc2^-1]*Log[1-r]-10*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-18*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-20*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+32*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^2-23/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2+5/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+3*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+9*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r-16*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^2-29*Log[r]*Log[-s*sc2^-1]^2+5*Log[r]*Log[-s*sc2^-1]^2*r^-1+9*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+10*Log[r]*Log[-s*sc2^-1]^2*r-16*Log[r]*Log[-s*sc2^-1]^2*r^2+23/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]-5/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-3*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-9*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r+16*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^2-23/6*Log[r]*Log[-s*sc2^-1]^3+5/6*Log[r]*Log[-s*sc2^-1]^3*r^-1+Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1+3*Log[r]*Log[-s*sc2^-1]^3*r-16/3*Log[r]*Log[-s*sc2^-1]^3*r^2-37*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]+6*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+5*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+46*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r-32*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^2-34*Log[r]*Log[s*sc2^-1]+11/2*Log[r]*Log[s*sc2^-1]*r^-1-13/2*Log[r]*Log[s*sc2^-1]*r^-1*z2+7*Log[r]*Log[s*sc2^-1]*(1-r)^-1-3*Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2+55/2*Log[r]*Log[s*sc2^-1]*z2+18*Log[r]*Log[s*sc2^-1]*r-33*Log[r]*Log[s*sc2^-1]*r*z2+32*Log[r]*Log[s*sc2^-1]*r^2*z2-58*Log[r]*Log[s*sc2^-1]*Log[1-r]+10*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+18*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+20*Log[r]*Log[s*sc2^-1]*Log[1-r]*r-32*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^2+23/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2-5/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1-3*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-9*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r+16*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^2+71/4*Log[r]*Log[s*sc2^-1]^2-3/4*Log[r]*Log[s*sc2^-1]^2*r^-1-9*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1+7/2*Log[r]*Log[s*sc2^-1]^2*r-23/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]+5/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1+3*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+9*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r-16*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^2-3/2*Log[r]*Log[s*sc2^-1]^3+1/2*Log[r]*Log[s*sc2^-1]^3*r^-1-Log[r]*Log[s*sc2^-1]^3*(1-r)^-1+5*Log[r]*Log[s*sc2^-1]^3*r+14*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]-Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-28*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r-17*Log[r]^2+11/4*Log[r]^2*r^-1-13/4*Log[r]^2*r^-1*z2+7/2*Log[r]^2*(1-r)^-1-3/2*Log[r]^2*(1-r)^-1*z2+55/4*Log[r]^2*z2+9*Log[r]^2*r-33/2*Log[r]^2*r*z2+16*Log[r]^2*r^2*z2-29*Log[r]^2*Log[1-r]+5*Log[r]^2*Log[1-r]*r^-1+9*Log[r]^2*Log[1-r]*(1-r)^-1+10*Log[r]^2*Log[1-r]*r-16*Log[r]^2*Log[1-r]*r^2+30*Log[r]^2*Log[1-r]^2-11/2*Log[r]^2*Log[1-r]^2*r^-1-11/2*Log[r]^2*Log[1-r]^2*(1-r)^-1-32*Log[r]^2*Log[1-r]^2*r+32*Log[r]^2*Log[1-r]^2*r^2-29*Log[r]^2*Log[-s*sc2^-1]+5*Log[r]^2*Log[-s*sc2^-1]*r^-1+9*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+10*Log[r]^2*Log[-s*sc2^-1]*r-16*Log[r]^2*Log[-s*sc2^-1]*r^2-7*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]+1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1-1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+14*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r-23/4*Log[r]^2*Log[-s*sc2^-1]^2+5/4*Log[r]^2*Log[-s*sc2^-1]^2*r^-1+3/2*Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1+9/2*Log[r]^2*Log[-s*sc2^-1]^2*r-8*Log[r]^2*Log[-s*sc2^-1]^2*r^2+187/4*Log[r]^2*Log[s*sc2^-1]-23/4*Log[r]^2*Log[s*sc2^-1]*r^-1-18*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-13/2*Log[r]^2*Log[s*sc2^-1]*r+16*Log[r]^2*Log[s*sc2^-1]*r^2-9/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]+2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^-1+7/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-5*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r-16*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^2+7/2*Log[r]^2*Log[s*sc2^-1]^2-1/2*Log[r]^2*Log[s*sc2^-1]^2*r^-1-3*Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1+3*Log[r]^2*Log[s*sc2^-1]^2*r+8*Log[r]^2*Log[s*sc2^-1]^2*r^2+187/12*Log[r]^3-23/12*Log[r]^3*r^-1-6*Log[r]^3*(1-r)^-1-13/6*Log[r]^3*r+16/3*Log[r]^3*r^2-23/2*Log[r]^3*Log[1-r]+5/2*Log[r]^3*Log[1-r]*r^-1+3*Log[r]^3*Log[1-r]*(1-r)^-1+9*Log[r]^3*Log[1-r]*r-16*Log[r]^3*Log[1-r]*r^2-23/6*Log[r]^3*Log[-s*sc2^-1]+5/6*Log[r]^3*Log[-s*sc2^-1]*r^-1+Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1+3*Log[r]^3*Log[-s*sc2^-1]*r-16/3*Log[r]^3*Log[-s*sc2^-1]*r^2+37/6*Log[r]^3*Log[s*sc2^-1]-7/6*Log[r]^3*Log[s*sc2^-1]*r^-1-3*Log[r]^3*Log[s*sc2^-1]*(1-r)^-1-Log[r]^3*Log[s*sc2^-1]*r+32/3*Log[r]^3*Log[s*sc2^-1]*r^2+5/2*Log[r]^4-1/2*Log[r]^4*r^-1-Log[r]^4*(1-r)^-1-Log[r]^4*r+4*Log[r]^4*r^2-23/2*Log[r]^2*PolyLog[2,r]+5/2*Log[r]^2*PolyLog[2,r]*r^-1+3*Log[r]^2*PolyLog[2,r]*(1-r)^-1+9*Log[r]^2*PolyLog[2,r]*r-16*Log[r]^2*PolyLog[2,r]*r^2+23*Log[r]*PolyLog[1,2,r]-5*Log[r]*PolyLog[1,2,r]*r^-1-6*Log[r]*PolyLog[1,2,r]*(1-r)^-1-18*Log[r]*PolyLog[1,2,r]*r+32*Log[r]*PolyLog[1,2,r]*r^2-58*Log[r]*PolyLog[2,r]+10*Log[r]*PolyLog[2,r]*r^-1+18*Log[r]*PolyLog[2,r]*(1-r)^-1+20*Log[r]*PolyLog[2,r]*r-32*Log[r]*PolyLog[2,r]*r^2+70*PolyLog[1,2,r]-18*PolyLog[1,2,r]*r^-1-10*PolyLog[1,2,r]*(1-r)^-1-44*PolyLog[1,2,r]*r+32*PolyLog[1,2,r]*r^2+58*PolyLog[3,r]-10*PolyLog[3,r]*r^-1-18*PolyLog[3,r]*(1-r)^-1-20*PolyLog[3,r]*r+32*PolyLog[3,r]*r^2+23*PolyLog[4,1-r^-1]-5*PolyLog[4,1-r^-1]*r^-1-6*PolyLog[4,1-r^-1]*(1-r)^-1-18*PolyLog[4,1-r^-1]*r+32*PolyLog[4,1-r^-1]*r^2-37*PolyLog[4,1-(1-r)^-1]+6*PolyLog[4,1-(1-r)^-1]*r^-1+5*PolyLog[4,1-(1-r)^-1]*(1-r)^-1+46*PolyLog[4,1-(1-r)^-1]*r-32*PolyLog[4,1-(1-r)^-1]*r^2+23*PolyLog[4,1-r]-5*PolyLog[4,1-r]*r^-1-6*PolyLog[4,1-r]*(1-r)^-1-18*PolyLog[4,1-r]*r+32*PolyLog[4,1-r]*r^2-37*PolyLog[4,r]+6*PolyLog[4,r]*r^-1+5*PolyLog[4,r]*(1-r)^-1+46*PolyLog[4,r]*r-32*PolyLog[4,r]*r^2)+Nc*(Nc^2-1)*ep^-1*(+2/3*r^-1*Nl-2/3*(1-r)^-1*Nl-4/3*Nl+8/3*r*Nl)+Nc*(Nc^2-1)*(-4/3*r^-1*Nl+4/3*(1-r)^-1*Nl+4/3*Nl-8/3*r*Nl)+Nc*(Nc^2-1)*ep*(+2/3*r^-1*Nl-2/3*(1-r)^-1*Nl)+Nc^2*(Nc^2-1)*ep^-2*(+6-3*r^-1+3*(1-r)^-1-12*r)+Nc^2*(Nc^2-1)*ep^-1*(+13/3+5/6*r^-1-5/6*(1-r)^-1-26/3*r+4*Log[1-r]-2*Log[1-r]*(1-r)^-1-4*Log[1-r]*r+8*Log[1-r]*r^2-2*Log[-s*sc2^-1]+Log[-s*sc2^-1]*r^-1-Log[-s*sc2^-1]*(1-r)^-1+4*Log[-s*sc2^-1]*r-4*Log[s*sc2^-1]+2*Log[s*sc2^-1]*r^-1-2*Log[s*sc2^-1]*(1-r)^-1+8*Log[s*sc2^-1]*r-8*Log[r]+2*Log[r]*r^-1+12*Log[r]*r-8*Log[r]*r^2)+Nc^2*(Nc^2-1)*(-10/3+23/6*r^-1+3/2*r^-1*z2-23/6*(1-r)^-1-3/2*(1-r)^-1*z2-3*z2+20/3*r+6*r*z2-15/2*Log[1-r]+5/2*Log[1-r]*(1-r)^-1+9*Log[1-r]*r-8*Log[1-r]*r^2+3*Log[1-r]^2-Log[1-r]^2*r^-1+1/2*Log[1-r]^2*(1-r)^-1-4*Log[1-r]^2*r+4*Log[-s*sc2^-1]-2*Log[-s*sc2^-1]*r^-1+2*Log[-s*sc2^-1]*(1-r)^-1-8*Log[-s*sc2^-1]*r-10*Log[-s*sc2^-1]*Log[1-r]+2*Log[-s*sc2^-1]*Log[1-r]*r^-1+Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+12*Log[-s*sc2^-1]*Log[1-r]*r-8*Log[-s*sc2^-1]*Log[1-r]*r^2+Log[-s*sc2^-1]^2-1/2*Log[-s*sc2^-1]^2*r^-1+1/2*Log[-s*sc2^-1]^2*(1-r)^-1-2*Log[-s*sc2^-1]^2*r-Log[s*sc2^-1]-5/2*Log[s*sc2^-1]*r^-1+5/2*Log[s*sc2^-1]*(1-r)^-1+2*Log[s*sc2^-1]*r+6*Log[s*sc2^-1]*Log[1-r]-2*Log[s*sc2^-1]*Log[1-r]*r^-1+Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-8*Log[s*sc2^-1]*Log[1-r]*r+2*Log[s*sc2^-1]^2-Log[s*sc2^-1]^2*r^-1+Log[s*sc2^-1]^2*(1-r)^-1-4*Log[s*sc2^-1]^2*r+13/2*Log[r]-5/2*Log[r]*r^-1-7*Log[r]*r+8*Log[r]*r^2+6*Log[r]*Log[-s*sc2^-1]-Log[r]*Log[-s*sc2^-1]*r^-1-2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*r+8*Log[r]*Log[-s*sc2^-1]*r^2+2*Log[r]*Log[s*sc2^-1]-Log[r]*Log[s*sc2^-1]*r^-1+2*Log[r]*Log[s*sc2^-1]*(1-r)^-1-8*Log[r]*Log[s*sc2^-1]*r+Log[r]^2-1/2*Log[r]^2*r^-1+Log[r]^2*(1-r)^-1-4*Log[r]^2*r)+Nc^2*(Nc^2-1)*ep*(+9-37/6*r^-1+8*r^-1*z3-9/4*r^-1*z2+37/6*(1-r)^-1-5*(1-r)^-1*z3+9/4*(1-r)^-1*z2-20*z3+3/2*z2-18*r+32*r*z3-3*r*z2-8*r^2*z3+3*Log[1-r]-5/2*Log[1-r]*(1-r)^-1+Log[1-r]*(1-r)^-1*z2-2*Log[1-r]*z2+4*Log[1-r]*r+2*Log[1-r]*r*z2-4*Log[1-r]*r^2*z2-21/4*Log[1-r]^2+5/2*Log[1-r]^2*r^-1-1/4*Log[1-r]^2*(1-r)^-1+3/2*Log[1-r]^2*r-8/3*Log[1-r]^3+2/3*Log[1-r]^3*r^-1+10/3*Log[1-r]^3*r-4/3*Log[1-r]^3*r^2+Log[-s*sc2^-1]*r^-1+1/2*Log[-s*sc2^-1]*r^-1*z2-Log[-s*sc2^-1]*(1-r)^-1+5/2*Log[-s*sc2^-1]*(1-r)^-1*z2-5*Log[-s*sc2^-1]*z2+2*Log[-s*sc2^-1]*r*z2-8*Log[-s*sc2^-1]*r^2*z2+18*Log[-s*sc2^-1]*Log[1-r]-5*Log[-s*sc2^-1]*Log[1-r]*r^-1-2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-12*Log[-s*sc2^-1]*Log[1-r]*r+8*Log[-s*sc2^-1]*Log[1-r]*r^2+5*Log[-s*sc2^-1]*Log[1-r]^2-Log[-s*sc2^-1]*Log[1-r]^2*r^-1-1/2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-6*Log[-s*sc2^-1]*Log[1-r]^2*r+4*Log[-s*sc2^-1]*Log[1-r]^2*r^2-2*Log[-s*sc2^-1]^2+Log[-s*sc2^-1]^2*r^-1-Log[-s*sc2^-1]^2*(1-r)^-1+4*Log[-s*sc2^-1]^2*r+5*Log[-s*sc2^-1]^2*Log[1-r]-Log[-s*sc2^-1]^2*Log[1-r]*r^-1-1/2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-6*Log[-s*sc2^-1]^2*Log[1-r]*r+4*Log[-s*sc2^-1]^2*Log[1-r]*r^2-1/3*Log[-s*sc2^-1]^3+1/6*Log[-s*sc2^-1]^3*r^-1-1/6*Log[-s*sc2^-1]^3*(1-r)^-1+2/3*Log[-s*sc2^-1]^3*r+16*Log[-s*sc2^-1]*PolyLog[2,r]-3*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-3*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-16*Log[-s*sc2^-1]*PolyLog[2,r]*r+16*Log[-s*sc2^-1]*PolyLog[2,r]*r^2-4*Log[s*sc2^-1]+5/2*Log[s*sc2^-1]*r^-1-2*Log[s*sc2^-1]*r^-1*z2-5/2*Log[s*sc2^-1]*(1-r)^-1-Log[s*sc2^-1]*(1-r)^-1*z2+8*Log[s*sc2^-1]*z2+8*Log[s*sc2^-1]*r-8*Log[s*sc2^-1]*r*z2+8*Log[s*sc2^-1]*r^2*z2-21/2*Log[s*sc2^-1]*Log[1-r]+5*Log[s*sc2^-1]*Log[1-r]*r^-1-1/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+3*Log[s*sc2^-1]*Log[1-r]*r-8*Log[s*sc2^-1]*Log[1-r]^2+2*Log[s*sc2^-1]*Log[1-r]^2*r^-1+10*Log[s*sc2^-1]*Log[1-r]^2*r-4*Log[s*sc2^-1]*Log[1-r]^2*r^2+1/2*Log[s*sc2^-1]^2+5/4*Log[s*sc2^-1]^2*r^-1-5/4*Log[s*sc2^-1]^2*(1-r)^-1-Log[s*sc2^-1]^2*r-3*Log[s*sc2^-1]^2*Log[1-r]+Log[s*sc2^-1]^2*Log[1-r]*r^-1-1/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+4*Log[s*sc2^-1]^2*Log[1-r]*r-2/3*Log[s*sc2^-1]^3+1/3*Log[s*sc2^-1]^3*r^-1-1/3*Log[s*sc2^-1]^3*(1-r)^-1+4/3*Log[s*sc2^-1]^3*r-16*Log[s*sc2^-1]*PolyLog[2,r]+3*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+3*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+16*Log[s*sc2^-1]*PolyLog[2,r]*r-16*Log[s*sc2^-1]*PolyLog[2,r]*r^2-7*Log[r]+5/2*Log[r]*r^-1-Log[r]*r^-1*z2+4*Log[r]*z2+4*Log[r]*r-6*Log[r]*r*z2+4*Log[r]*r^2*z2-14*Log[r]*Log[-s*sc2^-1]+2*Log[r]*Log[-s*sc2^-1]*r^-1+5*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*r-8*Log[r]*Log[-s*sc2^-1]*r^2+6*Log[r]*Log[-s*sc2^-1]*Log[1-r]-Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^2-3*Log[r]*Log[-s*sc2^-1]^2+1/2*Log[r]*Log[-s*sc2^-1]^2*r^-1+Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]^2*r-4*Log[r]*Log[-s*sc2^-1]^2*r^2+15/2*Log[r]*Log[s*sc2^-1]+1/2*Log[r]*Log[s*sc2^-1]*r^-1-5*Log[r]*Log[s*sc2^-1]*(1-r)^-1+3*Log[r]*Log[s*sc2^-1]*r-6*Log[r]*Log[s*sc2^-1]*Log[1-r]+Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+2*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r-8*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^2-Log[r]*Log[s*sc2^-1]^2+1/2*Log[r]*Log[s*sc2^-1]^2*r^-1-Log[r]*Log[s*sc2^-1]^2*(1-r)^-1+4*Log[r]*Log[s*sc2^-1]^2*r+15/4*Log[r]^2+1/4*Log[r]^2*r^-1-5/2*Log[r]^2*(1-r)^-1+3/2*Log[r]^2*r-3*Log[r]^2*Log[1-r]+1/2*Log[r]^2*Log[1-r]*r^-1+Log[r]^2*Log[1-r]*(1-r)^-1+2*Log[r]^2*Log[1-r]*r-4*Log[r]^2*Log[1-r]*r^2-3*Log[r]^2*Log[-s*sc2^-1]+1/2*Log[r]^2*Log[-s*sc2^-1]*r^-1+Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+2*Log[r]^2*Log[-s*sc2^-1]*r-4*Log[r]^2*Log[-s*sc2^-1]*r^2+2*Log[r]^2*Log[s*sc2^-1]-2*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+2*Log[r]^2*Log[s*sc2^-1]*r+4*Log[r]^2*Log[s*sc2^-1]*r^2+2/3*Log[r]^3-2/3*Log[r]^3*(1-r)^-1+2/3*Log[r]^3*r+4/3*Log[r]^3*r^2-6*Log[r]*PolyLog[2,r]+Log[r]*PolyLog[2,r]*r^-1+2*Log[r]*PolyLog[2,r]*(1-r)^-1+4*Log[r]*PolyLog[2,r]*r-8*Log[r]*PolyLog[2,r]*r^2+10*PolyLog[1,2,r]-2*PolyLog[1,2,r]*r^-1-PolyLog[1,2,r]*(1-r)^-1-12*PolyLog[1,2,r]*r+8*PolyLog[1,2,r]*r^2+6*PolyLog[3,r]-PolyLog[3,r]*r^-1-2*PolyLog[3,r]*(1-r)^-1-4*PolyLog[3,r]*r+8*PolyLog[3,r]*r^2)+Nc^2*(Nc^2-1)*ep^2*(+18-9/2*r^-1-25/2*r^-1*z3+7/4*r^-1*z2+141/40*r^-1*z2^2+9/2*(1-r)^-1+11/2*(1-r)^-1*z3-7/4*(1-r)^-1*z2-141/40*(1-r)^-1*z2^2+21*z3-2*z2-141/20*z2^2-36*r-18*r*z3+4*r*z2+141/10*r*z2^2+8*r^2*z3+1/2*Log[1-r]+2*Log[1-r]*r^-1*z3-5/2*Log[1-r]*(1-r)^-1+17/3*Log[1-r]*(1-r)^-1*z3-5/4*Log[1-r]*(1-r)^-1*z2-58/3*Log[1-r]*z3+15/4*Log[1-r]*z2+9*Log[1-r]*r+64/3*Log[1-r]*r*z3-9/2*Log[1-r]*r*z2-80/3*Log[1-r]*r^2*z3+4*Log[1-r]*r^2*z2-3/2*Log[1-r]^2+1/2*Log[1-r]^2*r^-1+1/2*Log[1-r]^2*r^-1*z2+3/4*Log[1-r]^2*(1-r)^-1-1/4*Log[1-r]^2*(1-r)^-1*z2-3/2*Log[1-r]^2*z2-2*Log[1-r]^2*r+2*Log[1-r]^2*r*z2+19/4*Log[1-r]^3-5/3*Log[1-r]^3*r^-1-1/4*Log[1-r]^3*(1-r)^-1-5/2*Log[1-r]^3*r+4/3*Log[1-r]^3*r^2+3/2*Log[1-r]^4-1/3*Log[1-r]^4*r^-1-1/12*Log[1-r]^4*(1-r)^-1-11/6*Log[1-r]^4*r+Log[1-r]^4*r^2+5*Log[1-r]^2*PolyLog[2,r]-Log[1-r]^2*PolyLog[2,r]*r^-1-1/2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1-6*Log[1-r]^2*PolyLog[2,r]*r+4*Log[1-r]^2*PolyLog[2,r]*r^2+10*Log[1-r]*PolyLog[1,2,1-r]-2*Log[1-r]*PolyLog[1,2,1-r]*r^-1-Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1-12*Log[1-r]*PolyLog[1,2,1-r]*r+8*Log[1-r]*PolyLog[1,2,1-r]*r^2-13/3*Log[-s*sc2^-1]*r^-1*z3-Log[-s*sc2^-1]*r^-1*z2+4/3*Log[-s*sc2^-1]*(1-r)^-1*z3-6*Log[-s*sc2^-1]*(1-r)^-1*z2+44/3*Log[-s*sc2^-1]*z3+12*Log[-s*sc2^-1]*z2-64/3*Log[-s*sc2^-1]*r*z3+8*Log[-s*sc2^-1]*r^2*z3+8*Log[-s*sc2^-1]*r^2*z2-Log[-s*sc2^-1]*Log[1-r]*r^-1+Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+3/2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-Log[-s*sc2^-1]*Log[1-r]*z2-2*Log[-s*sc2^-1]*Log[1-r]*r*z2-4*Log[-s*sc2^-1]*Log[1-r]*r^2*z2-9*Log[-s*sc2^-1]*Log[1-r]^2+5/2*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+6*Log[-s*sc2^-1]*Log[1-r]^2*r-4*Log[-s*sc2^-1]*Log[1-r]^2*r^2-5/3*Log[-s*sc2^-1]*Log[1-r]^3+1/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1+1/6*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1+2*Log[-s*sc2^-1]*Log[1-r]^3*r-4/3*Log[-s*sc2^-1]*Log[1-r]^3*r^2-4*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]+Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+8*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r-1/2*Log[-s*sc2^-1]^2*r^-1-1/4*Log[-s*sc2^-1]^2*r^-1*z2+1/2*Log[-s*sc2^-1]^2*(1-r)^-1-5/4*Log[-s*sc2^-1]^2*(1-r)^-1*z2+5/2*Log[-s*sc2^-1]^2*z2-Log[-s*sc2^-1]^2*r*z2+4*Log[-s*sc2^-1]^2*r^2*z2-9*Log[-s*sc2^-1]^2*Log[1-r]+5/2*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+6*Log[-s*sc2^-1]^2*Log[1-r]*r-4*Log[-s*sc2^-1]^2*Log[1-r]*r^2-5/2*Log[-s*sc2^-1]^2*Log[1-r]^2+1/2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1+1/4*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+3*Log[-s*sc2^-1]^2*Log[1-r]^2*r-2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^2+2/3*Log[-s*sc2^-1]^3-1/3*Log[-s*sc2^-1]^3*r^-1+1/3*Log[-s*sc2^-1]^3*(1-r)^-1-4/3*Log[-s*sc2^-1]^3*r-5/3*Log[-s*sc2^-1]^3*Log[1-r]+1/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1+1/6*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1+2*Log[-s*sc2^-1]^3*Log[1-r]*r-4/3*Log[-s*sc2^-1]^3*Log[1-r]*r^2+1/12*Log[-s*sc2^-1]^4-1/24*Log[-s*sc2^-1]^4*r^-1+1/24*Log[-s*sc2^-1]^4*(1-r)^-1-1/6*Log[-s*sc2^-1]^4*r-8*Log[-s*sc2^-1]^2*PolyLog[2,r]+3/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1+3/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+8*Log[-s*sc2^-1]^2*PolyLog[2,r]*r-8*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^2-10*Log[-s*sc2^-1]*PolyLog[1,2,1-r]+2*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+12*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r-8*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^2-4*Log[-s*sc2^-1]*PolyLog[1,2,r]+Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1-Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+8*Log[-s*sc2^-1]*PolyLog[1,2,r]*r-32*Log[-s*sc2^-1]*PolyLog[2,r]+7*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+7*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+16*Log[-s*sc2^-1]*PolyLog[2,r]*r-16*Log[-s*sc2^-1]*PolyLog[2,r]*r^2-6*Log[-s*sc2^-1]*PolyLog[3,r]+Log[-s*sc2^-1]*PolyLog[3,r]*r^-1+2*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[3,r]*r-8*Log[-s*sc2^-1]*PolyLog[3,r]*r^2-9*Log[s*sc2^-1]+5/2*Log[s*sc2^-1]*r^-1-11/3*Log[s*sc2^-1]*r^-1*z3+13/4*Log[s*sc2^-1]*r^-1*z2-5/2*Log[s*sc2^-1]*(1-r)^-1+11/3*Log[s*sc2^-1]*(1-r)^-1*z3+15/4*Log[s*sc2^-1]*(1-r)^-1*z2+16/3*Log[s*sc2^-1]*z3-27/2*Log[s*sc2^-1]*z2+18*Log[s*sc2^-1]*r-32/3*Log[s*sc2^-1]*r*z3+3*Log[s*sc2^-1]*r*z2-8*Log[s*sc2^-1]*r^2*z2-3*Log[s*sc2^-1]*Log[1-r]+Log[s*sc2^-1]*Log[1-r]*r^-1+3/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-5/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+3*Log[s*sc2^-1]*Log[1-r]*z2-4*Log[s*sc2^-1]*Log[1-r]*r+8*Log[s*sc2^-1]*Log[1-r]*r^2*z2+57/4*Log[s*sc2^-1]*Log[1-r]^2-5*Log[s*sc2^-1]*Log[1-r]^2*r^-1-3/4*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-15/2*Log[s*sc2^-1]*Log[1-r]^2*r+4*Log[s*sc2^-1]*Log[1-r]^2*r^2+13/3*Log[s*sc2^-1]*Log[1-r]^3-Log[s*sc2^-1]*Log[1-r]^3*r^-1-1/6*Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1-16/3*Log[s*sc2^-1]*Log[1-r]^3*r+8/3*Log[s*sc2^-1]*Log[1-r]^3*r^2+4*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]-Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-8*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r+2*Log[s*sc2^-1]^2-5/4*Log[s*sc2^-1]^2*r^-1+Log[s*sc2^-1]^2*r^-1*z2+5/4*Log[s*sc2^-1]^2*(1-r)^-1+1/2*Log[s*sc2^-1]^2*(1-r)^-1*z2-4*Log[s*sc2^-1]^2*z2-4*Log[s*sc2^-1]^2*r+4*Log[s*sc2^-1]^2*r*z2-4*Log[s*sc2^-1]^2*r^2*z2+21/4*Log[s*sc2^-1]^2*Log[1-r]-5/2*Log[s*sc2^-1]^2*Log[1-r]*r^-1+1/4*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-3/2*Log[s*sc2^-1]^2*Log[1-r]*r+4*Log[s*sc2^-1]^2*Log[1-r]^2-Log[s*sc2^-1]^2*Log[1-r]^2*r^-1-5*Log[s*sc2^-1]^2*Log[1-r]^2*r+2*Log[s*sc2^-1]^2*Log[1-r]^2*r^2-1/6*Log[s*sc2^-1]^3-5/12*Log[s*sc2^-1]^3*r^-1+5/12*Log[s*sc2^-1]^3*(1-r)^-1+1/3*Log[s*sc2^-1]^3*r+Log[s*sc2^-1]^3*Log[1-r]-1/3*Log[s*sc2^-1]^3*Log[1-r]*r^-1+1/6*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1-4/3*Log[s*sc2^-1]^3*Log[1-r]*r+1/6*Log[s*sc2^-1]^4-1/12*Log[s*sc2^-1]^4*r^-1+1/12*Log[s*sc2^-1]^4*(1-r)^-1-1/3*Log[s*sc2^-1]^4*r+8*Log[s*sc2^-1]^2*PolyLog[2,r]-3/2*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1-3/2*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-8*Log[s*sc2^-1]^2*PolyLog[2,r]*r+8*Log[s*sc2^-1]^2*PolyLog[2,r]*r^2+10*Log[s*sc2^-1]*PolyLog[1,2,1-r]-2*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-12*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r+8*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^2-6*Log[s*sc2^-1]*PolyLog[1,2,r]+Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1+2*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+4*Log[s*sc2^-1]*PolyLog[1,2,r]*r-8*Log[s*sc2^-1]*PolyLog[1,2,r]*r^2+32*Log[s*sc2^-1]*PolyLog[2,r]-7*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-7*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-16*Log[s*sc2^-1]*PolyLog[2,r]*r+16*Log[s*sc2^-1]*PolyLog[2,r]*r^2-19/2*Log[r]+5/2*Log[r]*r^-1-17/3*Log[r]*r^-1*z3+5/4*Log[r]*r^-1*z2-2*Log[r]*(1-r)^-1*z3+74/3*Log[r]*z3-13/4*Log[r]*z2+9*Log[r]*r-32*Log[r]*r*z3+7/2*Log[r]*r*z2+80/3*Log[r]*r^2*z3-4*Log[r]*r^2*z2-Log[r]*Log[1-r]*r^-1*z2-2*Log[r]*Log[1-r]*(1-r)^-1*z2+6*Log[r]*Log[1-r]*z2-4*Log[r]*Log[1-r]*r*z2+8*Log[r]*Log[1-r]*r^2*z2-16*Log[r]*Log[1-r]*PolyLog[2,r]+3*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1+3*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+16*Log[r]*Log[1-r]*PolyLog[2,r]*r-16*Log[r]*Log[1-r]*PolyLog[2,r]*r^2-Log[r]*Log[-s*sc2^-1]*r^-1-1/2*Log[r]*Log[-s*sc2^-1]*r^-1*z2+Log[r]*Log[-s*sc2^-1]*(1-r)^-1-Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2+3*Log[r]*Log[-s*sc2^-1]*z2-2*Log[r]*Log[-s*sc2^-1]*r*z2+4*Log[r]*Log[-s*sc2^-1]*r^2*z2-14*Log[r]*Log[-s*sc2^-1]*Log[1-r]+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+5*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r-8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^2+3*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2-1/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^2+7*Log[r]*Log[-s*sc2^-1]^2-Log[r]*Log[-s*sc2^-1]^2*r^-1-5/2*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]^2*r+4*Log[r]*Log[-s*sc2^-1]^2*r^2-3*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]+1/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r-4*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^2+Log[r]*Log[-s*sc2^-1]^3-1/6*Log[r]*Log[-s*sc2^-1]^3*r^-1-1/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1-2/3*Log[r]*Log[-s*sc2^-1]^3*r+4/3*Log[r]*Log[-s*sc2^-1]^3*r^2+10*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]-2*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-12*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r+8*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^2+7*Log[r]*Log[s*sc2^-1]-3/2*Log[r]*Log[s*sc2^-1]*r^-1+3/2*Log[r]*Log[s*sc2^-1]*r^-1*z2-Log[r]*Log[s*sc2^-1]*(1-r)^-1+Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2-7*Log[r]*Log[s*sc2^-1]*z2-4*Log[r]*Log[s*sc2^-1]*r+8*Log[r]*Log[s*sc2^-1]*r*z2-8*Log[r]*Log[s*sc2^-1]*r^2*z2+14*Log[r]*Log[s*sc2^-1]*Log[1-r]-2*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-5*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+8*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^2-3*Log[r]*Log[s*sc2^-1]*Log[1-r]^2+1/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1+Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r-4*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^2-15/4*Log[r]*Log[s*sc2^-1]^2-1/4*Log[r]*Log[s*sc2^-1]^2*r^-1+5/2*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-3/2*Log[r]*Log[s*sc2^-1]^2*r+3*Log[r]*Log[s*sc2^-1]^2*Log[1-r]-1/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1-Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r+4*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^2+1/3*Log[r]*Log[s*sc2^-1]^3-1/6*Log[r]*Log[s*sc2^-1]^3*r^-1+1/3*Log[r]*Log[s*sc2^-1]^3*(1-r)^-1-4/3*Log[r]*Log[s*sc2^-1]^3*r-4*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]+Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+8*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r+7/2*Log[r]^2-3/4*Log[r]^2*r^-1+3/4*Log[r]^2*r^-1*z2-1/2*Log[r]^2*(1-r)^-1+1/2*Log[r]^2*(1-r)^-1*z2-7/2*Log[r]^2*z2-2*Log[r]^2*r+4*Log[r]^2*r*z2-4*Log[r]^2*r^2*z2+7*Log[r]^2*Log[1-r]-Log[r]^2*Log[1-r]*r^-1-5/2*Log[r]^2*Log[1-r]*(1-r)^-1-2*Log[r]^2*Log[1-r]*r+4*Log[r]^2*Log[1-r]*r^2-8*Log[r]^2*Log[1-r]^2+3/2*Log[r]^2*Log[1-r]^2*r^-1+3/2*Log[r]^2*Log[1-r]^2*(1-r)^-1+8*Log[r]^2*Log[1-r]^2*r-8*Log[r]^2*Log[1-r]^2*r^2+7*Log[r]^2*Log[-s*sc2^-1]-Log[r]^2*Log[-s*sc2^-1]*r^-1-5/2*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-2*Log[r]^2*Log[-s*sc2^-1]*r+4*Log[r]^2*Log[-s*sc2^-1]*r^2+2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]-1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1+1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r+3/2*Log[r]^2*Log[-s*sc2^-1]^2-1/4*Log[r]^2*Log[-s*sc2^-1]^2*r^-1-1/2*Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1-Log[r]^2*Log[-s*sc2^-1]^2*r+2*Log[r]^2*Log[-s*sc2^-1]^2*r^2-43/4*Log[r]^2*Log[s*sc2^-1]+3/4*Log[r]^2*Log[s*sc2^-1]*r^-1+5*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+1/2*Log[r]^2*Log[s*sc2^-1]*r-4*Log[r]^2*Log[s*sc2^-1]*r^2+Log[r]^2*Log[s*sc2^-1]*Log[1-r]-3/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r+4*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^2-Log[r]^2*Log[s*sc2^-1]^2+Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1-Log[r]^2*Log[s*sc2^-1]^2*r-2*Log[r]^2*Log[s*sc2^-1]^2*r^2-43/12*Log[r]^3+1/4*Log[r]^3*r^-1+5/3*Log[r]^3*(1-r)^-1+1/6*Log[r]^3*r-4/3*Log[r]^3*r^2+3*Log[r]^3*Log[1-r]-1/2*Log[r]^3*Log[1-r]*r^-1-Log[r]^3*Log[1-r]*(1-r)^-1-2*Log[r]^3*Log[1-r]*r+4*Log[r]^3*Log[1-r]*r^2+Log[r]^3*Log[-s*sc2^-1]-1/6*Log[r]^3*Log[-s*sc2^-1]*r^-1-1/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1-2/3*Log[r]^3*Log[-s*sc2^-1]*r+4/3*Log[r]^3*Log[-s*sc2^-1]*r^2-5/3*Log[r]^3*Log[s*sc2^-1]+1/6*Log[r]^3*Log[s*sc2^-1]*r^-1+Log[r]^3*Log[s*sc2^-1]*(1-r)^-1-8/3*Log[r]^3*Log[s*sc2^-1]*r^2-2/3*Log[r]^4+1/12*Log[r]^4*r^-1+1/3*Log[r]^4*(1-r)^-1+1/6*Log[r]^4*r-Log[r]^4*r^2+3*Log[r]^2*PolyLog[2,r]-1/2*Log[r]^2*PolyLog[2,r]*r^-1-Log[r]^2*PolyLog[2,r]*(1-r)^-1-2*Log[r]^2*PolyLog[2,r]*r+4*Log[r]^2*PolyLog[2,r]*r^2-6*Log[r]*PolyLog[1,2,r]+Log[r]*PolyLog[1,2,r]*r^-1+2*Log[r]*PolyLog[1,2,r]*(1-r)^-1+4*Log[r]*PolyLog[1,2,r]*r-8*Log[r]*PolyLog[1,2,r]*r^2+14*Log[r]*PolyLog[2,r]-2*Log[r]*PolyLog[2,r]*r^-1-5*Log[r]*PolyLog[2,r]*(1-r)^-1-4*Log[r]*PolyLog[2,r]*r+8*Log[r]*PolyLog[2,r]*r^2-18*PolyLog[1,2,r]+5*PolyLog[1,2,r]*r^-1+2*PolyLog[1,2,r]*(1-r)^-1+12*PolyLog[1,2,r]*r-8*PolyLog[1,2,r]*r^2-14*PolyLog[3,r]+2*PolyLog[3,r]*r^-1+5*PolyLog[3,r]*(1-r)^-1+4*PolyLog[3,r]*r-8*PolyLog[3,r]*r^2-6*PolyLog[4,1-r^-1]+PolyLog[4,1-r^-1]*r^-1+2*PolyLog[4,1-r^-1]*(1-r)^-1+4*PolyLog[4,1-r^-1]*r-8*PolyLog[4,1-r^-1]*r^2+10*PolyLog[4,1-(1-r)^-1]-2*PolyLog[4,1-(1-r)^-1]*r^-1-PolyLog[4,1-(1-r)^-1]*(1-r)^-1-12*PolyLog[4,1-(1-r)^-1]*r+8*PolyLog[4,1-(1-r)^-1]*r^2-6*PolyLog[4,1-r]+PolyLog[4,1-r]*r^-1+2*PolyLog[4,1-r]*(1-r)^-1+4*PolyLog[4,1-r]*r-8*PolyLog[4,1-r]*r^2+10*PolyLog[4,r]-2*PolyLog[4,r]*r^-1-PolyLog[4,r]*(1-r)^-1-12*PolyLog[4,r]*r+8*PolyLog[4,r]*r^2);

Mgg10[[3,3]]=+Nc^-2*(Nc^2-1)*ep^-2*(+8-4*r^-1-4*(1-r)^-1)+Nc^-2*(Nc^2-1)*ep^-1*(+4+2*r^-1+2*(1-r)^-1-8*Log[-s*sc2^-1]+4*Log[-s*sc2^-1]*r^-1+4*Log[-s*sc2^-1]*(1-r)^-1)+Nc^-2*(Nc^2-1)*(+16-6*r^-1+2*r^-1*z2-6*(1-r)^-1+2*(1-r)^-1*z2-4*z2-2*Log[1-r]+6*Log[1-r]*(1-r)^-1-2*Log[1-r]^2+4*Log[1-r]^2*r^-1+2*Log[1-r]^2*(1-r)^-1-8*Log[-s*sc2^-1]*r^-1-8*Log[-s*sc2^-1]*(1-r)^-1+4*Log[-s*sc2^-1]*Log[1-r]-8*Log[-s*sc2^-1]*Log[1-r]*r^-1-4*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[-s*sc2^-1]^2-2*Log[-s*sc2^-1]^2*r^-1-2*Log[-s*sc2^-1]^2*(1-r)^-1-4*Log[s*sc2^-1]+6*Log[s*sc2^-1]*r^-1+6*Log[s*sc2^-1]*(1-r)^-1-4*Log[s*sc2^-1]*Log[1-r]+8*Log[s*sc2^-1]*Log[1-r]*r^-1+4*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[r]+6*Log[r]*r^-1+4*Log[r]*Log[-s*sc2^-1]-4*Log[r]*Log[-s*sc2^-1]*r^-1-8*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]+4*Log[r]*Log[s*sc2^-1]*r^-1+8*Log[r]*Log[s*sc2^-1]*(1-r)^-1-2*Log[r]^2+2*Log[r]^2*r^-1+4*Log[r]^2*(1-r)^-1)+Nc^-2*(Nc^2-1)*ep*(+20-2*r^-1+40/3*r^-1*z3-r^-1*z2-2*(1-r)^-1+52/3*(1-r)^-1*z3-(1-r)^-1*z2-68/3*z3-2*z2-8*Log[1-r]+2*Log[1-r]*(1-r)^-1+5*Log[1-r]^2-4*Log[1-r]^2*r^-1-7*Log[1-r]^2*(1-r)^-1+4/3*Log[1-r]^3-8/3*Log[1-r]^3*r^-1-4/3*Log[1-r]^3*(1-r)^-1+4*Log[-s*sc2^-1]*r^-1+2*Log[-s*sc2^-1]*r^-1*z2+4*Log[-s*sc2^-1]*(1-r)^-1+6*Log[-s*sc2^-1]*(1-r)^-1*z2-8*Log[-s*sc2^-1]*Log[1-r]+8*Log[-s*sc2^-1]*Log[1-r]*r^-1+8*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[-s*sc2^-1]*Log[1-r]^2+4*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+4*Log[-s*sc2^-1]^2*r^-1+4*Log[-s*sc2^-1]^2*(1-r)^-1-2*Log[-s*sc2^-1]^2*Log[1-r]+4*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-4/3*Log[-s*sc2^-1]^3+2/3*Log[-s*sc2^-1]^3*r^-1+2/3*Log[-s*sc2^-1]^3*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-4*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-16*Log[s*sc2^-1]+2*Log[s*sc2^-1]*r^-1-4*Log[s*sc2^-1]*r^-1*z2+2*Log[s*sc2^-1]*(1-r)^-1-8*Log[s*sc2^-1]*(1-r)^-1*z2+4*Log[s*sc2^-1]*z2+10*Log[s*sc2^-1]*Log[1-r]-8*Log[s*sc2^-1]*Log[1-r]*r^-1-14*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[s*sc2^-1]*Log[1-r]^2-8*Log[s*sc2^-1]*Log[1-r]^2*r^-1-4*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+2*Log[s*sc2^-1]^2-3*Log[s*sc2^-1]^2*r^-1-3*Log[s*sc2^-1]^2*(1-r)^-1+2*Log[s*sc2^-1]^2*Log[1-r]-4*Log[s*sc2^-1]^2*Log[1-r]*r^-1-2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-4*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+4*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-8*Log[r]+2*Log[r]*r^-1-8*Log[r]*Log[-s*sc2^-1]+8*Log[r]*Log[-s*sc2^-1]*r^-1+8*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]^2+2*Log[r]*Log[-s*sc2^-1]^2*r^-1+4*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+10*Log[r]*Log[s*sc2^-1]-14*Log[r]*Log[s*sc2^-1]*r^-1-8*Log[r]*Log[s*sc2^-1]*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]*Log[1-r]+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+8*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+2*Log[r]*Log[s*sc2^-1]^2-2*Log[r]*Log[s*sc2^-1]^2*r^-1-4*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1+5*Log[r]^2-7*Log[r]^2*r^-1-4*Log[r]^2*(1-r)^-1-2*Log[r]^2*Log[1-r]+2*Log[r]^2*Log[1-r]*r^-1+4*Log[r]^2*Log[1-r]*(1-r)^-1-2*Log[r]^2*Log[-s*sc2^-1]+2*Log[r]^2*Log[-s*sc2^-1]*r^-1+4*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+4*Log[r]^2*Log[s*sc2^-1]-4*Log[r]^2*Log[s*sc2^-1]*r^-1-8*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+4/3*Log[r]^3-4/3*Log[r]^3*r^-1-8/3*Log[r]^3*(1-r)^-1-4*Log[r]*PolyLog[2,r]+4*Log[r]*PolyLog[2,r]*r^-1+8*Log[r]*PolyLog[2,r]*(1-r)^-1-4*PolyLog[1,2,r]+8*PolyLog[1,2,r]*r^-1+4*PolyLog[1,2,r]*(1-r)^-1+4*PolyLog[3,r]-4*PolyLog[3,r]*r^-1-8*PolyLog[3,r]*(1-r)^-1)+Nc^-2*(Nc^2-1)*ep^2*(+40-10*r^-1-38/3*r^-1*z3+3*r^-1*z2+47/10*r^-1*z2^2-10*(1-r)^-1-38/3*(1-r)^-1*z3+3*(1-r)^-1*z2+47/10*(1-r)^-1*z2^2-4/3*z3-8*z2-47/5*z2^2-10*Log[1-r]-8*Log[1-r]*r^-1*z3+2*Log[1-r]*(1-r)^-1-4*Log[1-r]*(1-r)^-1*z3-3*Log[1-r]*(1-r)^-1*z2+4*Log[1-r]*z3+Log[1-r]*z2+2*Log[1-r]^2+6*Log[1-r]^2*r^-1-2*Log[1-r]^2*r^-1*z2+Log[1-r]^2*(1-r)^-1-Log[1-r]^2*(1-r)^-1*z2+Log[1-r]^2*z2-3*Log[1-r]^3+8/3*Log[1-r]^3*r^-1+11/3*Log[1-r]^3*(1-r)^-1-2/3*Log[1-r]^4+4/3*Log[1-r]^4*r^-1+2/3*Log[1-r]^4*(1-r)^-1-2*Log[1-r]^2*PolyLog[2,r]+4*Log[1-r]^2*PolyLog[2,r]*r^-1+2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1-4*Log[1-r]*PolyLog[1,2,1-r]+8*Log[1-r]*PolyLog[1,2,1-r]*r^-1+4*Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1-4/3*Log[-s*sc2^-1]*r^-1*z3-4*Log[-s*sc2^-1]*r^-1*z2-16/3*Log[-s*sc2^-1]*(1-r)^-1*z3-4*Log[-s*sc2^-1]*(1-r)^-1*z2+44/3*Log[-s*sc2^-1]*z3+8*Log[-s*sc2^-1]*z2+4*Log[-s*sc2^-1]*Log[1-r]-12*Log[-s*sc2^-1]*Log[1-r]*r^-1+8*Log[-s*sc2^-1]*Log[1-r]*r^-1*z2-4*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+10*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-6*Log[-s*sc2^-1]*Log[1-r]*z2+4*Log[-s*sc2^-1]*Log[1-r]^2-4*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-4*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+2/3*Log[-s*sc2^-1]*Log[1-r]^3-4/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1-2/3*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1+8*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]-12*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-12*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-2*Log[-s*sc2^-1]^2*r^-1-Log[-s*sc2^-1]^2*r^-1*z2-2*Log[-s*sc2^-1]^2*(1-r)^-1-3*Log[-s*sc2^-1]^2*(1-r)^-1*z2+4*Log[-s*sc2^-1]^2*Log[1-r]-4*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-4*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+Log[-s*sc2^-1]^2*Log[1-r]^2-2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1-Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-4/3*Log[-s*sc2^-1]^3*r^-1-4/3*Log[-s*sc2^-1]^3*(1-r)^-1+2/3*Log[-s*sc2^-1]^3*Log[1-r]-4/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1-2/3*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1+1/3*Log[-s*sc2^-1]^4-1/6*Log[-s*sc2^-1]^4*r^-1-1/6*Log[-s*sc2^-1]^4*(1-r)^-1-2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1+2*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]-8*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+8*Log[-s*sc2^-1]*PolyLog[1,2,r]-12*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1-12*Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-4*Log[-s*sc2^-1]*PolyLog[3,r]+4*Log[-s*sc2^-1]*PolyLog[3,r]*r^-1+8*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1-20*Log[s*sc2^-1]+2*Log[s*sc2^-1]*r^-1-12*Log[s*sc2^-1]*r^-1*z3+5*Log[s*sc2^-1]*r^-1*z2+2*Log[s*sc2^-1]*(1-r)^-1-12*Log[s*sc2^-1]*(1-r)^-1*z3+5*Log[s*sc2^-1]*(1-r)^-1*z2+8*Log[s*sc2^-1]*z3-6*Log[s*sc2^-1]*z2+4*Log[s*sc2^-1]*Log[1-r]+12*Log[s*sc2^-1]*Log[1-r]*r^-1-8*Log[s*sc2^-1]*Log[1-r]*r^-1*z2+2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-10*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+6*Log[s*sc2^-1]*Log[1-r]*z2-9*Log[s*sc2^-1]*Log[1-r]^2+8*Log[s*sc2^-1]*Log[1-r]^2*r^-1+11*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[s*sc2^-1]*Log[1-r]^3+4*Log[s*sc2^-1]*Log[1-r]^3*r^-1+2*Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1-8*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]+12*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+12*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+8*Log[s*sc2^-1]^2-Log[s*sc2^-1]^2*r^-1+2*Log[s*sc2^-1]^2*r^-1*z2-Log[s*sc2^-1]^2*(1-r)^-1+4*Log[s*sc2^-1]^2*(1-r)^-1*z2-2*Log[s*sc2^-1]^2*z2-5*Log[s*sc2^-1]^2*Log[1-r]+4*Log[s*sc2^-1]^2*Log[1-r]*r^-1+7*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[s*sc2^-1]^2*Log[1-r]^2+4*Log[s*sc2^-1]^2*Log[1-r]^2*r^-1+2*Log[s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-2/3*Log[s*sc2^-1]^3+Log[s*sc2^-1]^3*r^-1+Log[s*sc2^-1]^3*(1-r)^-1-2/3*Log[s*sc2^-1]^3*Log[1-r]+4/3*Log[s*sc2^-1]^3*Log[1-r]*r^-1+2/3*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1+2*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1-2*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-4*Log[s*sc2^-1]*PolyLog[1,2,1-r]+8*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+4*Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-4*Log[s*sc2^-1]*PolyLog[1,2,r]+4*Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1+8*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-10*Log[r]+2*Log[r]*r^-1-4*Log[r]*r^-1*z3-3*Log[r]*r^-1*z2-8*Log[r]*(1-r)^-1*z3+4*Log[r]*z3+Log[r]*z2-4*Log[r]*Log[1-r]*r^-1*z2-8*Log[r]*Log[1-r]*(1-r)^-1*z2+4*Log[r]*Log[1-r]*z2-4*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1+4*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]-4*Log[r]*Log[-s*sc2^-1]*r^-1-2*Log[r]*Log[-s*sc2^-1]*r^-1*z2-12*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2+2*Log[r]*Log[-s*sc2^-1]*z2-8*Log[r]*Log[-s*sc2^-1]*Log[1-r]+8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]^2-4*Log[r]*Log[-s*sc2^-1]^2*r^-1-4*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]+2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+4*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2/3*Log[r]*Log[-s*sc2^-1]^3-2/3*Log[r]*Log[-s*sc2^-1]^3*r^-1-4/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]+8*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+4*Log[r]*Log[s*sc2^-1]+2*Log[r]*Log[s*sc2^-1]*r^-1+2*Log[r]*Log[s*sc2^-1]*r^-1*z2+12*Log[r]*Log[s*sc2^-1]*(1-r)^-1+4*Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2-2*Log[r]*Log[s*sc2^-1]*z2+8*Log[r]*Log[s*sc2^-1]*Log[1-r]-8*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-8*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2+2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1+4*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-5*Log[r]*Log[s*sc2^-1]^2+7*Log[r]*Log[s*sc2^-1]^2*r^-1+4*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1+2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]-2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1-4*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2/3*Log[r]*Log[s*sc2^-1]^3+2/3*Log[r]*Log[s*sc2^-1]^3*r^-1+4/3*Log[r]*Log[s*sc2^-1]^3*(1-r)^-1+8*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]-12*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-12*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+2*Log[r]^2+Log[r]^2*r^-1+Log[r]^2*r^-1*z2+6*Log[r]^2*(1-r)^-1+2*Log[r]^2*(1-r)^-1*z2-Log[r]^2*z2+4*Log[r]^2*Log[1-r]-4*Log[r]^2*Log[1-r]*r^-1-4*Log[r]^2*Log[1-r]*(1-r)^-1-2*Log[r]^2*Log[1-r]^2*r^-1+2*Log[r]^2*Log[1-r]^2*(1-r)^-1+4*Log[r]^2*Log[-s*sc2^-1]-4*Log[r]^2*Log[-s*sc2^-1]*r^-1-4*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-4*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]+6*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1+6*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+Log[r]^2*Log[-s*sc2^-1]^2-Log[r]^2*Log[-s*sc2^-1]^2*r^-1-2*Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1-9*Log[r]^2*Log[s*sc2^-1]+11*Log[r]^2*Log[s*sc2^-1]*r^-1+8*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+6*Log[r]^2*Log[s*sc2^-1]*Log[1-r]-8*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^-1-10*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[r]^2*Log[s*sc2^-1]^2+2*Log[r]^2*Log[s*sc2^-1]^2*r^-1+4*Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1-3*Log[r]^3+11/3*Log[r]^3*r^-1+8/3*Log[r]^3*(1-r)^-1+2*Log[r]^3*Log[1-r]-2*Log[r]^3*Log[1-r]*r^-1-4*Log[r]^3*Log[1-r]*(1-r)^-1+2/3*Log[r]^3*Log[-s*sc2^-1]-2/3*Log[r]^3*Log[-s*sc2^-1]*r^-1-4/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1-2*Log[r]^3*Log[s*sc2^-1]+2*Log[r]^3*Log[s*sc2^-1]*r^-1+4*Log[r]^3*Log[s*sc2^-1]*(1-r)^-1-2/3*Log[r]^4+2/3*Log[r]^4*r^-1+4/3*Log[r]^4*(1-r)^-1+2*Log[r]^2*PolyLog[2,r]-2*Log[r]^2*PolyLog[2,r]*r^-1-4*Log[r]^2*PolyLog[2,r]*(1-r)^-1-4*Log[r]*PolyLog[1,2,r]+4*Log[r]*PolyLog[1,2,r]*r^-1+8*Log[r]*PolyLog[1,2,r]*(1-r)^-1+8*Log[r]*PolyLog[2,r]-8*Log[r]*PolyLog[2,r]*r^-1-8*Log[r]*PolyLog[2,r]*(1-r)^-1+8*PolyLog[1,2,r]-8*PolyLog[1,2,r]*r^-1-8*PolyLog[1,2,r]*(1-r)^-1-8*PolyLog[3,r]+8*PolyLog[3,r]*r^-1+8*PolyLog[3,r]*(1-r)^-1-4*PolyLog[4,1-r^-1]+4*PolyLog[4,1-r^-1]*r^-1+8*PolyLog[4,1-r^-1]*(1-r)^-1-4*PolyLog[4,1-(1-r)^-1]+8*PolyLog[4,1-(1-r)^-1]*r^-1+4*PolyLog[4,1-(1-r)^-1]*(1-r)^-1-4*PolyLog[4,1-r]+4*PolyLog[4,1-r]*r^-1+8*PolyLog[4,1-r]*(1-r)^-1-4*PolyLog[4,r]+8*PolyLog[4,r]*r^-1+4*PolyLog[4,r]*(1-r)^-1)+Nc^-1*(Nc^2-1)*ep^-1*(-8/3*r^-1*Nl-8/3*(1-r)^-1*Nl+16/3*Nl)+Nc^-1*(Nc^2-1)*(+16/3*r^-1*Nl+16/3*(1-r)^-1*Nl-16/3*Nl)+Nc^-1*(Nc^2-1)*ep*(-8/3*r^-1*Nl-8/3*(1-r)^-1*Nl)+(Nc^2-1)*ep^-2*(-26+13*r^-1+13*(1-r)^-1)+(Nc^2-1)*ep^-1*(-55/3-23/6*r^-1-23/6*(1-r)^-1-8*Log[1-r]*(1-r)^-1+16*Log[1-r]*r+10*Log[-s*sc2^-1]-5*Log[-s*sc2^-1]*r^-1-5*Log[-s*sc2^-1]*(1-r)^-1+16*Log[s*sc2^-1]-8*Log[s*sc2^-1]*r^-1-8*Log[s*sc2^-1]*(1-r)^-1+16*Log[r]-8*Log[r]*r^-1-16*Log[r]*r)+(Nc^2-1)*(+28/3-83/6*r^-1-13/2*r^-1*z2-83/6*(1-r)^-1-13/2*(1-r)^-1*z2+13*z2+21/2*Log[1-r]+17/2*Log[1-r]*(1-r)^-1-16*Log[1-r]*r-15/2*Log[1-r]^2+3*Log[1-r]^2*r^-1+3/2*Log[1-r]^2*(1-r)^-1-16*Log[-s*sc2^-1]+10*Log[-s*sc2^-1]*r^-1+10*Log[-s*sc2^-1]*(1-r)^-1+15*Log[-s*sc2^-1]*Log[1-r]-6*Log[-s*sc2^-1]*Log[1-r]*r^-1+5*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-16*Log[-s*sc2^-1]*Log[1-r]*r-5*Log[-s*sc2^-1]^2+5/2*Log[-s*sc2^-1]^2*r^-1+5/2*Log[-s*sc2^-1]^2*(1-r)^-1+5*Log[s*sc2^-1]+17/2*Log[s*sc2^-1]*r^-1+17/2*Log[s*sc2^-1]*(1-r)^-1-15*Log[s*sc2^-1]*Log[1-r]+6*Log[s*sc2^-1]*Log[1-r]*r^-1+3*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-8*Log[s*sc2^-1]^2+4*Log[s*sc2^-1]^2*r^-1+4*Log[s*sc2^-1]^2*(1-r)^-1-11/2*Log[r]+17/2*Log[r]*r^-1+16*Log[r]*r-Log[r]*Log[-s*sc2^-1]+5*Log[r]*Log[-s*sc2^-1]*r^-1-6*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+16*Log[r]*Log[-s*sc2^-1]*r-15*Log[r]*Log[s*sc2^-1]+3*Log[r]*Log[s*sc2^-1]*r^-1+6*Log[r]*Log[s*sc2^-1]*(1-r)^-1-15/2*Log[r]^2+3/2*Log[r]^2*r^-1+3*Log[r]^2*(1-r)^-1)+(Nc^2-1)*ep*(-41+151/6*r^-1-106/3*r^-1*z3+37/4*r^-1*z2+151/6*(1-r)^-1-73/3*(1-r)^-1*z3+37/4*(1-r)^-1*z2+185/3*z3-11/2*z2-16*r*z3+10*Log[1-r]-21/2*Log[1-r]*(1-r)^-1+4*Log[1-r]*(1-r)^-1*z2-8*Log[1-r]*r*z2+7/4*Log[1-r]^2-9*Log[1-r]^2*r^-1+3/4*Log[1-r]^2*(1-r)^-1+5*Log[1-r]^3-2*Log[1-r]^3*r^-1+1/3*Log[1-r]^3*(1-r)^-1-8/3*Log[1-r]^3*r-5*Log[-s*sc2^-1]*r^-1-5/2*Log[-s*sc2^-1]*r^-1*z2-5*Log[-s*sc2^-1]*(1-r)^-1+17/2*Log[-s*sc2^-1]*(1-r)^-1*z2-4*Log[-s*sc2^-1]*z2-16*Log[-s*sc2^-1]*r*z2-14*Log[-s*sc2^-1]*Log[1-r]+18*Log[-s*sc2^-1]*Log[1-r]*r^-1-10*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+16*Log[-s*sc2^-1]*Log[1-r]*r-15/2*Log[-s*sc2^-1]*Log[1-r]^2+3*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-5/2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+8*Log[-s*sc2^-1]*Log[1-r]^2*r+8*Log[-s*sc2^-1]^2-5*Log[-s*sc2^-1]^2*r^-1-5*Log[-s*sc2^-1]^2*(1-r)^-1-15/2*Log[-s*sc2^-1]^2*Log[1-r]+3*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-5/2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+8*Log[-s*sc2^-1]^2*Log[1-r]*r+5/3*Log[-s*sc2^-1]^3-5/6*Log[-s*sc2^-1]^3*r^-1-5/6*Log[-s*sc2^-1]^3*(1-r)^-1-16*Log[-s*sc2^-1]*PolyLog[2,r]+11*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-11*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+32*Log[-s*sc2^-1]*PolyLog[2,r]*r+20*Log[s*sc2^-1]-21/2*Log[s*sc2^-1]*r^-1+9*Log[s*sc2^-1]*r^-1*z2-21/2*Log[s*sc2^-1]*(1-r)^-1-2*Log[s*sc2^-1]*(1-r)^-1*z2-9*Log[s*sc2^-1]*z2+16*Log[s*sc2^-1]*r*z2+7/2*Log[s*sc2^-1]*Log[1-r]-18*Log[s*sc2^-1]*Log[1-r]*r^-1+3/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+15*Log[s*sc2^-1]*Log[1-r]^2-6*Log[s*sc2^-1]*Log[1-r]^2*r^-1+Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-8*Log[s*sc2^-1]*Log[1-r]^2*r-5/2*Log[s*sc2^-1]^2-17/4*Log[s*sc2^-1]^2*r^-1-17/4*Log[s*sc2^-1]^2*(1-r)^-1+15/2*Log[s*sc2^-1]^2*Log[1-r]-3*Log[s*sc2^-1]^2*Log[1-r]*r^-1-3/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+8/3*Log[s*sc2^-1]^3-4/3*Log[s*sc2^-1]^3*r^-1-4/3*Log[s*sc2^-1]^3*(1-r)^-1+16*Log[s*sc2^-1]*PolyLog[2,r]-11*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+11*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-32*Log[s*sc2^-1]*PolyLog[2,r]*r+10*Log[r]-21/2*Log[r]*r^-1+4*Log[r]*r^-1*z2-8*Log[r]*z2+8*Log[r]*r*z2+2*Log[r]*Log[-s*sc2^-1]-10*Log[r]*Log[-s*sc2^-1]*r^-1+18*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-16*Log[r]*Log[-s*sc2^-1]*r-Log[r]*Log[-s*sc2^-1]*Log[1-r]+5*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-6*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+16*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[-s*sc2^-1]^2-5/2*Log[r]*Log[-s*sc2^-1]^2*r^-1+3*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-8*Log[r]*Log[-s*sc2^-1]^2*r+7/2*Log[r]*Log[s*sc2^-1]+3/2*Log[r]*Log[s*sc2^-1]*r^-1-18*Log[r]*Log[s*sc2^-1]*(1-r)^-1+Log[r]*Log[s*sc2^-1]*Log[1-r]-5*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+6*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-16*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+15/2*Log[r]*Log[s*sc2^-1]^2-3/2*Log[r]*Log[s*sc2^-1]^2*r^-1-3*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1+7/4*Log[r]^2+3/4*Log[r]^2*r^-1-9*Log[r]^2*(1-r)^-1+1/2*Log[r]^2*Log[1-r]-5/2*Log[r]^2*Log[1-r]*r^-1+3*Log[r]^2*Log[1-r]*(1-r)^-1-8*Log[r]^2*Log[1-r]*r+1/2*Log[r]^2*Log[-s*sc2^-1]-5/2*Log[r]^2*Log[-s*sc2^-1]*r^-1+3*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-8*Log[r]^2*Log[-s*sc2^-1]*r+7*Log[r]^2*Log[s*sc2^-1]+Log[r]^2*Log[s*sc2^-1]*r^-1-6*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+8*Log[r]^2*Log[s*sc2^-1]*r+7/3*Log[r]^3+1/3*Log[r]^3*r^-1-2*Log[r]^3*(1-r)^-1+8/3*Log[r]^3*r+Log[r]*PolyLog[2,r]-5*Log[r]*PolyLog[2,r]*r^-1+6*Log[r]*PolyLog[2,r]*(1-r)^-1-16*Log[r]*PolyLog[2,r]*r-15*PolyLog[1,2,r]+6*PolyLog[1,2,r]*r^-1-5*PolyLog[1,2,r]*(1-r)^-1+16*PolyLog[1,2,r]*r-PolyLog[3,r]+5*PolyLog[3,r]*r^-1-6*PolyLog[3,r]*(1-r)^-1+16*PolyLog[3,r]*r)+(Nc^2-1)*ep^2*(-82+41/2*r^-1+319/6*r^-1*z3-31/4*r^-1*z2-611/40*r^-1*z2^2+41/2*(1-r)^-1+151/6*(1-r)^-1*z3-31/4*(1-r)^-1*z2-611/40*(1-r)^-1*z2^2-83/3*z3+10*z2+611/20*z2^2+16*r*z3+41/2*Log[1-r]-6*Log[1-r]*r^-1*z3-21/2*Log[1-r]*(1-r)^-1+71/3*Log[1-r]*(1-r)^-1*z3-17/4*Log[1-r]*(1-r)^-1*z2+15*Log[1-r]*z3-21/4*Log[1-r]*z2-160/3*Log[1-r]*r*z3+8*Log[1-r]*r*z2-9/2*Log[1-r]^2-7/2*Log[1-r]^2*r^-1-3/2*Log[1-r]^2*r^-1*z2+11/4*Log[1-r]^2*(1-r)^-1-3/4*Log[1-r]^2*(1-r)^-1*z2+15/4*Log[1-r]^2*z2-35/12*Log[1-r]^3+6*Log[1-r]^3*r^-1-23/12*Log[1-r]^3*(1-r)^-1+8/3*Log[1-r]^3*r-5/2*Log[1-r]^4+Log[1-r]^4*r^-1-1/2*Log[1-r]^4*(1-r)^-1+2*Log[1-r]^4*r-15/2*Log[1-r]^2*PolyLog[2,r]+3*Log[1-r]^2*PolyLog[2,r]*r^-1-5/2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1+8*Log[1-r]^2*PolyLog[2,r]*r-15*Log[1-r]*PolyLog[1,2,1-r]+6*Log[1-r]*PolyLog[1,2,1-r]*r^-1-5*Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1+16*Log[1-r]*PolyLog[1,2,1-r]*r+53/3*Log[-s*sc2^-1]*r^-1*z3+5*Log[-s*sc2^-1]*r^-1*z2+20/3*Log[-s*sc2^-1]*(1-r)^-1*z3-23*Log[-s*sc2^-1]*(1-r)^-1*z2-115/3*Log[-s*sc2^-1]*z3+6*Log[-s*sc2^-1]*z2+16*Log[-s*sc2^-1]*r*z3+16*Log[-s*sc2^-1]*r*z2-Log[-s*sc2^-1]*Log[1-r]+7*Log[-s*sc2^-1]*Log[1-r]*r^-1-2*Log[-s*sc2^-1]*Log[1-r]*r^-1*z2+5*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+7/2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-13/2*Log[-s*sc2^-1]*Log[1-r]*z2-8*Log[-s*sc2^-1]*Log[1-r]*r*z2+7*Log[-s*sc2^-1]*Log[1-r]^2-9*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+5*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-8*Log[-s*sc2^-1]*Log[1-r]^2*r+5/2*Log[-s*sc2^-1]*Log[1-r]^3-Log[-s*sc2^-1]*Log[1-r]^3*r^-1+5/6*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1-8/3*Log[-s*sc2^-1]*Log[1-r]^3*r+14*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]-Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+5/2*Log[-s*sc2^-1]^2*r^-1+5/4*Log[-s*sc2^-1]^2*r^-1*z2+5/2*Log[-s*sc2^-1]^2*(1-r)^-1-17/4*Log[-s*sc2^-1]^2*(1-r)^-1*z2+2*Log[-s*sc2^-1]^2*z2+8*Log[-s*sc2^-1]^2*r*z2+7*Log[-s*sc2^-1]^2*Log[1-r]-9*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+5*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-8*Log[-s*sc2^-1]^2*Log[1-r]*r+15/4*Log[-s*sc2^-1]^2*Log[1-r]^2-3/2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1+5/4*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1-4*Log[-s*sc2^-1]^2*Log[1-r]^2*r-8/3*Log[-s*sc2^-1]^3+5/3*Log[-s*sc2^-1]^3*r^-1+5/3*Log[-s*sc2^-1]^3*(1-r)^-1+5/2*Log[-s*sc2^-1]^3*Log[1-r]-Log[-s*sc2^-1]^3*Log[1-r]*r^-1+5/6*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1-8/3*Log[-s*sc2^-1]^3*Log[1-r]*r-5/12*Log[-s*sc2^-1]^4+5/24*Log[-s*sc2^-1]^4*r^-1+5/24*Log[-s*sc2^-1]^4*(1-r)^-1+8*Log[-s*sc2^-1]^2*PolyLog[2,r]-11/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1+11/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-16*Log[-s*sc2^-1]^2*PolyLog[2,r]*r+15*Log[-s*sc2^-1]*PolyLog[1,2,1-r]-6*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+5*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-16*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r+14*Log[-s*sc2^-1]*PolyLog[1,2,r]-Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1-Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+16*Log[-s*sc2^-1]*PolyLog[2,r]-28*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+28*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-32*Log[-s*sc2^-1]*PolyLog[2,r]*r+Log[-s*sc2^-1]*PolyLog[3,r]-5*Log[-s*sc2^-1]*PolyLog[3,r]*r^-1+6*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1-16*Log[-s*sc2^-1]*PolyLog[3,r]*r+41*Log[s*sc2^-1]-21/2*Log[s*sc2^-1]*r^-1+53/3*Log[s*sc2^-1]*r^-1*z3-57/4*Log[s*sc2^-1]*r^-1*z2-21/2*Log[s*sc2^-1]*(1-r)^-1+53/3*Log[s*sc2^-1]*(1-r)^-1*z3+55/4*Log[s*sc2^-1]*(1-r)^-1*z2-70/3*Log[s*sc2^-1]*z3-1/2*Log[s*sc2^-1]*z2-16*Log[s*sc2^-1]*r*z2-9*Log[s*sc2^-1]*Log[1-r]-7*Log[s*sc2^-1]*Log[1-r]*r^-1+2*Log[s*sc2^-1]*Log[1-r]*r^-1*z2+11/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-15/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+13/2*Log[s*sc2^-1]*Log[1-r]*z2+16*Log[s*sc2^-1]*Log[1-r]*r*z2-35/4*Log[s*sc2^-1]*Log[1-r]^2+18*Log[s*sc2^-1]*Log[1-r]^2*r^-1-23/4*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+8*Log[s*sc2^-1]*Log[1-r]^2*r-15/2*Log[s*sc2^-1]*Log[1-r]^3+3*Log[s*sc2^-1]*Log[1-r]^3*r^-1-7/6*Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1+16/3*Log[s*sc2^-1]*Log[1-r]^3*r-14*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]+Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-10*Log[s*sc2^-1]^2+21/4*Log[s*sc2^-1]^2*r^-1-9/2*Log[s*sc2^-1]^2*r^-1*z2+21/4*Log[s*sc2^-1]^2*(1-r)^-1+Log[s*sc2^-1]^2*(1-r)^-1*z2+9/2*Log[s*sc2^-1]^2*z2-8*Log[s*sc2^-1]^2*r*z2-7/4*Log[s*sc2^-1]^2*Log[1-r]+9*Log[s*sc2^-1]^2*Log[1-r]*r^-1-3/4*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-15/2*Log[s*sc2^-1]^2*Log[1-r]^2+3*Log[s*sc2^-1]^2*Log[1-r]^2*r^-1-1/2*Log[s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+4*Log[s*sc2^-1]^2*Log[1-r]^2*r+5/6*Log[s*sc2^-1]^3+17/12*Log[s*sc2^-1]^3*r^-1+17/12*Log[s*sc2^-1]^3*(1-r)^-1-5/2*Log[s*sc2^-1]^3*Log[1-r]+Log[s*sc2^-1]^3*Log[1-r]*r^-1+1/2*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1-2/3*Log[s*sc2^-1]^4+1/3*Log[s*sc2^-1]^4*r^-1+1/3*Log[s*sc2^-1]^4*(1-r)^-1-8*Log[s*sc2^-1]^2*PolyLog[2,r]+11/2*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1-11/2*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+16*Log[s*sc2^-1]^2*PolyLog[2,r]*r-15*Log[s*sc2^-1]*PolyLog[1,2,1-r]+6*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-5*Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+16*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r+Log[s*sc2^-1]*PolyLog[1,2,r]-5*Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1+6*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-16*Log[s*sc2^-1]*PolyLog[1,2,r]*r-16*Log[s*sc2^-1]*PolyLog[2,r]+28*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-28*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+32*Log[s*sc2^-1]*PolyLog[2,r]*r+41/2*Log[r]-21/2*Log[r]*r^-1+71/3*Log[r]*r^-1*z3-17/4*Log[r]*r^-1*z2-6*Log[r]*(1-r)^-1*z3-115/3*Log[r]*z3+11/4*Log[r]*z2+160/3*Log[r]*r*z3-8*Log[r]*r*z2+5*Log[r]*Log[1-r]*r^-1*z2-6*Log[r]*Log[1-r]*(1-r)^-1*z2-Log[r]*Log[1-r]*z2+16*Log[r]*Log[1-r]*r*z2+16*Log[r]*Log[1-r]*PolyLog[2,r]-11*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1+11*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-32*Log[r]*Log[1-r]*PolyLog[2,r]*r-Log[r]*Log[-s*sc2^-1]+5*Log[r]*Log[-s*sc2^-1]*r^-1+5/2*Log[r]*Log[-s*sc2^-1]*r^-1*z2+7*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-3*Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2-1/2*Log[r]*Log[-s*sc2^-1]*z2+8*Log[r]*Log[-s*sc2^-1]*r*z2+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]-10*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+18*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-16*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r-1/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2+5/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-3*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+8*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r-Log[r]*Log[-s*sc2^-1]^2+5*Log[r]*Log[-s*sc2^-1]^2*r^-1-9*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+8*Log[r]*Log[-s*sc2^-1]^2*r+1/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]-5/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1+3*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-8*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r-1/6*Log[r]*Log[-s*sc2^-1]^3+5/6*Log[r]*Log[-s*sc2^-1]^3*r^-1-Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1+8/3*Log[r]*Log[-s*sc2^-1]^3*r-15*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]+6*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-5*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+16*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r-9*Log[r]*Log[s*sc2^-1]+11/2*Log[r]*Log[s*sc2^-1]*r^-1-13/2*Log[r]*Log[s*sc2^-1]*r^-1*z2-7*Log[r]*Log[s*sc2^-1]*(1-r)^-1+3*Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2+17/2*Log[r]*Log[s*sc2^-1]*z2-16*Log[r]*Log[s*sc2^-1]*r*z2-2*Log[r]*Log[s*sc2^-1]*Log[1-r]+10*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-18*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+16*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2-5/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1+3*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-8*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r-7/4*Log[r]*Log[s*sc2^-1]^2-3/4*Log[r]*Log[s*sc2^-1]^2*r^-1+9*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-1/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]+5/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1-3*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+8*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r-5/2*Log[r]*Log[s*sc2^-1]^3+1/2*Log[r]*Log[s*sc2^-1]^3*r^-1+Log[r]*Log[s*sc2^-1]^3*(1-r)^-1+14*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]-Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-9/2*Log[r]^2+11/4*Log[r]^2*r^-1-13/4*Log[r]^2*r^-1*z2-7/2*Log[r]^2*(1-r)^-1+3/2*Log[r]^2*(1-r)^-1*z2+17/4*Log[r]^2*z2-8*Log[r]^2*r*z2-Log[r]^2*Log[1-r]+5*Log[r]^2*Log[1-r]*r^-1-9*Log[r]^2*Log[1-r]*(1-r)^-1+8*Log[r]^2*Log[1-r]*r+8*Log[r]^2*Log[1-r]^2-11/2*Log[r]^2*Log[1-r]^2*r^-1+11/2*Log[r]^2*Log[1-r]^2*(1-r)^-1-16*Log[r]^2*Log[1-r]^2*r-Log[r]^2*Log[-s*sc2^-1]+5*Log[r]^2*Log[-s*sc2^-1]*r^-1-9*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+8*Log[r]^2*Log[-s*sc2^-1]*r-7*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]+1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1+1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-1/4*Log[r]^2*Log[-s*sc2^-1]^2+5/4*Log[r]^2*Log[-s*sc2^-1]^2*r^-1-3/2*Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1+4*Log[r]^2*Log[-s*sc2^-1]^2*r-3/4*Log[r]^2*Log[s*sc2^-1]-23/4*Log[r]^2*Log[s*sc2^-1]*r^-1+18*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-8*Log[r]^2*Log[s*sc2^-1]*r+13/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]+2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^-1-7/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+8*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r-7/2*Log[r]^2*Log[s*sc2^-1]^2-1/2*Log[r]^2*Log[s*sc2^-1]^2*r^-1+3*Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1-4*Log[r]^2*Log[s*sc2^-1]^2*r-1/4*Log[r]^3-23/12*Log[r]^3*r^-1+6*Log[r]^3*(1-r)^-1-8/3*Log[r]^3*r-1/2*Log[r]^3*Log[1-r]+5/2*Log[r]^3*Log[1-r]*r^-1-3*Log[r]^3*Log[1-r]*(1-r)^-1+8*Log[r]^3*Log[1-r]*r-1/6*Log[r]^3*Log[-s*sc2^-1]+5/6*Log[r]^3*Log[-s*sc2^-1]*r^-1-Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1+8/3*Log[r]^3*Log[-s*sc2^-1]*r-13/6*Log[r]^3*Log[s*sc2^-1]-7/6*Log[r]^3*Log[s*sc2^-1]*r^-1+3*Log[r]^3*Log[s*sc2^-1]*(1-r)^-1-16/3*Log[r]^3*Log[s*sc2^-1]*r-1/2*Log[r]^4-1/2*Log[r]^4*r^-1+Log[r]^4*(1-r)^-1-2*Log[r]^4*r-1/2*Log[r]^2*PolyLog[2,r]+5/2*Log[r]^2*PolyLog[2,r]*r^-1-3*Log[r]^2*PolyLog[2,r]*(1-r)^-1+8*Log[r]^2*PolyLog[2,r]*r+Log[r]*PolyLog[1,2,r]-5*Log[r]*PolyLog[1,2,r]*r^-1+6*Log[r]*PolyLog[1,2,r]*(1-r)^-1-16*Log[r]*PolyLog[1,2,r]*r-2*Log[r]*PolyLog[2,r]+10*Log[r]*PolyLog[2,r]*r^-1-18*Log[r]*PolyLog[2,r]*(1-r)^-1+16*Log[r]*PolyLog[2,r]*r+14*PolyLog[1,2,r]-18*PolyLog[1,2,r]*r^-1+10*PolyLog[1,2,r]*(1-r)^-1-16*PolyLog[1,2,r]*r+2*PolyLog[3,r]-10*PolyLog[3,r]*r^-1+18*PolyLog[3,r]*(1-r)^-1-16*PolyLog[3,r]*r+PolyLog[4,1-r^-1]-5*PolyLog[4,1-r^-1]*r^-1+6*PolyLog[4,1-r^-1]*(1-r)^-1-16*PolyLog[4,1-r^-1]*r-15*PolyLog[4,1-(1-r)^-1]+6*PolyLog[4,1-(1-r)^-1]*r^-1-5*PolyLog[4,1-(1-r)^-1]*(1-r)^-1+16*PolyLog[4,1-(1-r)^-1]*r+PolyLog[4,1-r]-5*PolyLog[4,1-r]*r^-1+6*PolyLog[4,1-r]*(1-r)^-1-16*PolyLog[4,1-r]*r-15*PolyLog[4,r]+6*PolyLog[4,r]*r^-1-5*PolyLog[4,r]*(1-r)^-1+16*PolyLog[4,r]*r)+Nc*(Nc^2-1)*ep^-1*(+2/3*r^-1*Nl+2/3*(1-r)^-1*Nl-4/3*Nl)+Nc*(Nc^2-1)*(-4/3*r^-1*Nl-4/3*(1-r)^-1*Nl+4/3*Nl)+Nc*(Nc^2-1)*ep*(+2/3*r^-1*Nl+2/3*(1-r)^-1*Nl)+Nc^2*(Nc^2-1)*ep^-2*(+6-3*r^-1-3*(1-r)^-1)+Nc^2*(Nc^2-1)*ep^-1*(+13/3+5/6*r^-1+5/6*(1-r)^-1+2*Log[1-r]*(1-r)^-1-4*Log[1-r]*r-2*Log[-s*sc2^-1]+Log[-s*sc2^-1]*r^-1+Log[-s*sc2^-1]*(1-r)^-1-4*Log[s*sc2^-1]+2*Log[s*sc2^-1]*r^-1+2*Log[s*sc2^-1]*(1-r)^-1-4*Log[r]+2*Log[r]*r^-1+4*Log[r]*r)+Nc^2*(Nc^2-1)*(-10/3+23/6*r^-1+3/2*r^-1*z2+23/6*(1-r)^-1+3/2*(1-r)^-1*z2-3*z2-5/2*Log[1-r]-5/2*Log[1-r]*(1-r)^-1+4*Log[1-r]*r+2*Log[1-r]^2-Log[1-r]^2*r^-1-1/2*Log[1-r]^2*(1-r)^-1+4*Log[-s*sc2^-1]-2*Log[-s*sc2^-1]*r^-1-2*Log[-s*sc2^-1]*(1-r)^-1-4*Log[-s*sc2^-1]*Log[1-r]+2*Log[-s*sc2^-1]*Log[1-r]*r^-1-Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[-s*sc2^-1]*Log[1-r]*r+Log[-s*sc2^-1]^2-1/2*Log[-s*sc2^-1]^2*r^-1-1/2*Log[-s*sc2^-1]^2*(1-r)^-1-Log[s*sc2^-1]-5/2*Log[s*sc2^-1]*r^-1-5/2*Log[s*sc2^-1]*(1-r)^-1+4*Log[s*sc2^-1]*Log[1-r]-2*Log[s*sc2^-1]*Log[1-r]*r^-1-Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+2*Log[s*sc2^-1]^2-Log[s*sc2^-1]^2*r^-1-Log[s*sc2^-1]^2*(1-r)^-1+3/2*Log[r]-5/2*Log[r]*r^-1-4*Log[r]*r-Log[r]*Log[-s*sc2^-1]*r^-1+2*Log[r]*Log[-s*sc2^-1]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*r+4*Log[r]*Log[s*sc2^-1]-Log[r]*Log[s*sc2^-1]*r^-1-2*Log[r]*Log[s*sc2^-1]*(1-r)^-1+2*Log[r]^2-1/2*Log[r]^2*r^-1-Log[r]^2*(1-r)^-1)+Nc^2*(Nc^2-1)*ep*(+9-37/6*r^-1+8*r^-1*z3-9/4*r^-1*z2-37/6*(1-r)^-1+5*(1-r)^-1*z3-9/4*(1-r)^-1*z2-14*z3+3/2*z2+4*r*z3-2*Log[1-r]+5/2*Log[1-r]*(1-r)^-1-Log[1-r]*(1-r)^-1*z2+2*Log[1-r]*r*z2-3/4*Log[1-r]^2+5/2*Log[1-r]^2*r^-1+1/4*Log[1-r]^2*(1-r)^-1-4/3*Log[1-r]^3+2/3*Log[1-r]^3*r^-1+2/3*Log[1-r]^3*r+Log[-s*sc2^-1]*r^-1+1/2*Log[-s*sc2^-1]*r^-1*z2+Log[-s*sc2^-1]*(1-r)^-1-5/2*Log[-s*sc2^-1]*(1-r)^-1*z2+Log[-s*sc2^-1]*z2+4*Log[-s*sc2^-1]*r*z2+4*Log[-s*sc2^-1]*Log[1-r]-5*Log[-s*sc2^-1]*Log[1-r]*r^-1+2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[-s*sc2^-1]*Log[1-r]*r+2*Log[-s*sc2^-1]*Log[1-r]^2-Log[-s*sc2^-1]*Log[1-r]^2*r^-1+1/2*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[-s*sc2^-1]*Log[1-r]^2*r-2*Log[-s*sc2^-1]^2+Log[-s*sc2^-1]^2*r^-1+Log[-s*sc2^-1]^2*(1-r)^-1+2*Log[-s*sc2^-1]^2*Log[1-r]-Log[-s*sc2^-1]^2*Log[1-r]*r^-1+1/2*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[-s*sc2^-1]^2*Log[1-r]*r-1/3*Log[-s*sc2^-1]^3+1/6*Log[-s*sc2^-1]^3*r^-1+1/6*Log[-s*sc2^-1]^3*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[2,r]-3*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+3*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-8*Log[-s*sc2^-1]*PolyLog[2,r]*r-4*Log[s*sc2^-1]+5/2*Log[s*sc2^-1]*r^-1-2*Log[s*sc2^-1]*r^-1*z2+5/2*Log[s*sc2^-1]*(1-r)^-1+Log[s*sc2^-1]*(1-r)^-1*z2+2*Log[s*sc2^-1]*z2-4*Log[s*sc2^-1]*r*z2-3/2*Log[s*sc2^-1]*Log[1-r]+5*Log[s*sc2^-1]*Log[1-r]*r^-1+1/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[s*sc2^-1]*Log[1-r]^2+2*Log[s*sc2^-1]*Log[1-r]^2*r^-1+2*Log[s*sc2^-1]*Log[1-r]^2*r+1/2*Log[s*sc2^-1]^2+5/4*Log[s*sc2^-1]^2*r^-1+5/4*Log[s*sc2^-1]^2*(1-r)^-1-2*Log[s*sc2^-1]^2*Log[1-r]+Log[s*sc2^-1]^2*Log[1-r]*r^-1+1/2*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2/3*Log[s*sc2^-1]^3+1/3*Log[s*sc2^-1]^3*r^-1+1/3*Log[s*sc2^-1]^3*(1-r)^-1-4*Log[s*sc2^-1]*PolyLog[2,r]+3*Log[s*sc2^-1]*PolyLog[2,r]*r^-1-3*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+8*Log[s*sc2^-1]*PolyLog[2,r]*r-2*Log[r]+5/2*Log[r]*r^-1-Log[r]*r^-1*z2+2*Log[r]*z2-2*Log[r]*r*z2+2*Log[r]*Log[-s*sc2^-1]*r^-1-5*Log[r]*Log[-s*sc2^-1]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*r-Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[-s*sc2^-1]^2*r^-1-Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]^2*r-3/2*Log[r]*Log[s*sc2^-1]+1/2*Log[r]*Log[s*sc2^-1]*r^-1+5*Log[r]*Log[s*sc2^-1]*(1-r)^-1+Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1-2*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r-2*Log[r]*Log[s*sc2^-1]^2+1/2*Log[r]*Log[s*sc2^-1]^2*r^-1+Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-3/4*Log[r]^2+1/4*Log[r]^2*r^-1+5/2*Log[r]^2*(1-r)^-1+1/2*Log[r]^2*Log[1-r]*r^-1-Log[r]^2*Log[1-r]*(1-r)^-1+2*Log[r]^2*Log[1-r]*r+1/2*Log[r]^2*Log[-s*sc2^-1]*r^-1-Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1+2*Log[r]^2*Log[-s*sc2^-1]*r-2*Log[r]^2*Log[s*sc2^-1]+2*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1-2*Log[r]^2*Log[s*sc2^-1]*r-2/3*Log[r]^3+2/3*Log[r]^3*(1-r)^-1-2/3*Log[r]^3*r+Log[r]*PolyLog[2,r]*r^-1-2*Log[r]*PolyLog[2,r]*(1-r)^-1+4*Log[r]*PolyLog[2,r]*r+4*PolyLog[1,2,r]-2*PolyLog[1,2,r]*r^-1+PolyLog[1,2,r]*(1-r)^-1-4*PolyLog[1,2,r]*r-PolyLog[3,r]*r^-1+2*PolyLog[3,r]*(1-r)^-1-4*PolyLog[3,r]*r)+Nc^2*(Nc^2-1)*ep^2*(+18-9/2*r^-1-25/2*r^-1*z3+7/4*r^-1*z2+141/40*r^-1*z2^2-9/2*(1-r)^-1-11/2*(1-r)^-1*z3+7/4*(1-r)^-1*z2+141/40*(1-r)^-1*z2^2+7*z3-2*z2-141/20*z2^2-4*r*z3-9/2*Log[1-r]+2*Log[1-r]*r^-1*z3+5/2*Log[1-r]*(1-r)^-1-17/3*Log[1-r]*(1-r)^-1*z3+5/4*Log[1-r]*(1-r)^-1*z2-4*Log[1-r]*z3+5/4*Log[1-r]*z2+40/3*Log[1-r]*r*z3-2*Log[1-r]*r*z2+Log[1-r]^2+1/2*Log[1-r]^2*r^-1+1/2*Log[1-r]^2*r^-1*z2-3/4*Log[1-r]^2*(1-r)^-1+1/4*Log[1-r]^2*(1-r)^-1*z2-Log[1-r]^2*z2+11/12*Log[1-r]^3-5/3*Log[1-r]^3*r^-1+1/4*Log[1-r]^3*(1-r)^-1-2/3*Log[1-r]^3*r+2/3*Log[1-r]^4-1/3*Log[1-r]^4*r^-1+1/12*Log[1-r]^4*(1-r)^-1-1/2*Log[1-r]^4*r+2*Log[1-r]^2*PolyLog[2,r]-Log[1-r]^2*PolyLog[2,r]*r^-1+1/2*Log[1-r]^2*PolyLog[2,r]*(1-r)^-1-2*Log[1-r]^2*PolyLog[2,r]*r+4*Log[1-r]*PolyLog[1,2,1-r]-2*Log[1-r]*PolyLog[1,2,1-r]*r^-1+Log[1-r]*PolyLog[1,2,1-r]*(1-r)^-1-4*Log[1-r]*PolyLog[1,2,1-r]*r-13/3*Log[-s*sc2^-1]*r^-1*z3-Log[-s*sc2^-1]*r^-1*z2-4/3*Log[-s*sc2^-1]*(1-r)^-1*z3+6*Log[-s*sc2^-1]*(1-r)^-1*z2+26/3*Log[-s*sc2^-1]*z3-2*Log[-s*sc2^-1]*z2-4*Log[-s*sc2^-1]*r*z3-4*Log[-s*sc2^-1]*r*z2-Log[-s*sc2^-1]*Log[1-r]*r^-1-Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-3/2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1*z2+2*Log[-s*sc2^-1]*Log[1-r]*z2+2*Log[-s*sc2^-1]*Log[1-r]*r*z2-2*Log[-s*sc2^-1]*Log[1-r]^2+5/2*Log[-s*sc2^-1]*Log[1-r]^2*r^-1-Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1+2*Log[-s*sc2^-1]*Log[1-r]^2*r-2/3*Log[-s*sc2^-1]*Log[1-r]^3+1/3*Log[-s*sc2^-1]*Log[1-r]^3*r^-1-1/6*Log[-s*sc2^-1]*Log[1-r]^3*(1-r)^-1+2/3*Log[-s*sc2^-1]*Log[1-r]^3*r-4*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]+Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1+Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1-1/2*Log[-s*sc2^-1]^2*r^-1-1/4*Log[-s*sc2^-1]^2*r^-1*z2-1/2*Log[-s*sc2^-1]^2*(1-r)^-1+5/4*Log[-s*sc2^-1]^2*(1-r)^-1*z2-1/2*Log[-s*sc2^-1]^2*z2-2*Log[-s*sc2^-1]^2*r*z2-2*Log[-s*sc2^-1]^2*Log[1-r]+5/2*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[-s*sc2^-1]^2*Log[1-r]*r-Log[-s*sc2^-1]^2*Log[1-r]^2+1/2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^-1-1/4*Log[-s*sc2^-1]^2*Log[1-r]^2*(1-r)^-1+Log[-s*sc2^-1]^2*Log[1-r]^2*r+2/3*Log[-s*sc2^-1]^3-1/3*Log[-s*sc2^-1]^3*r^-1-1/3*Log[-s*sc2^-1]^3*(1-r)^-1-2/3*Log[-s*sc2^-1]^3*Log[1-r]+1/3*Log[-s*sc2^-1]^3*Log[1-r]*r^-1-1/6*Log[-s*sc2^-1]^3*Log[1-r]*(1-r)^-1+2/3*Log[-s*sc2^-1]^3*Log[1-r]*r+1/12*Log[-s*sc2^-1]^4-1/24*Log[-s*sc2^-1]^4*r^-1-1/24*Log[-s*sc2^-1]^4*(1-r)^-1-2*Log[-s*sc2^-1]^2*PolyLog[2,r]+3/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^-1-3/2*Log[-s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1+4*Log[-s*sc2^-1]^2*PolyLog[2,r]*r-4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]+2*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^-1-Log[-s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r-4*Log[-s*sc2^-1]*PolyLog[1,2,r]+Log[-s*sc2^-1]*PolyLog[1,2,r]*r^-1+Log[-s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1-4*Log[-s*sc2^-1]*PolyLog[2,r]+7*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1-7*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+8*Log[-s*sc2^-1]*PolyLog[2,r]*r+Log[-s*sc2^-1]*PolyLog[3,r]*r^-1-2*Log[-s*sc2^-1]*PolyLog[3,r]*(1-r)^-1+4*Log[-s*sc2^-1]*PolyLog[3,r]*r-9*Log[s*sc2^-1]+5/2*Log[s*sc2^-1]*r^-1-11/3*Log[s*sc2^-1]*r^-1*z3+13/4*Log[s*sc2^-1]*r^-1*z2+5/2*Log[s*sc2^-1]*(1-r)^-1-11/3*Log[s*sc2^-1]*(1-r)^-1*z3-15/4*Log[s*sc2^-1]*(1-r)^-1*z2+16/3*Log[s*sc2^-1]*z3+1/2*Log[s*sc2^-1]*z2+4*Log[s*sc2^-1]*r*z2+2*Log[s*sc2^-1]*Log[1-r]+Log[s*sc2^-1]*Log[1-r]*r^-1-3/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1+5/2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1*z2-2*Log[s*sc2^-1]*Log[1-r]*z2-4*Log[s*sc2^-1]*Log[1-r]*r*z2+11/4*Log[s*sc2^-1]*Log[1-r]^2-5*Log[s*sc2^-1]*Log[1-r]^2*r^-1+3/4*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[s*sc2^-1]*Log[1-r]^2*r+2*Log[s*sc2^-1]*Log[1-r]^3-Log[s*sc2^-1]*Log[1-r]^3*r^-1+1/6*Log[s*sc2^-1]*Log[1-r]^3*(1-r)^-1-4/3*Log[s*sc2^-1]*Log[1-r]^3*r+4*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]-Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^-1-Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+2*Log[s*sc2^-1]^2-5/4*Log[s*sc2^-1]^2*r^-1+Log[s*sc2^-1]^2*r^-1*z2-5/4*Log[s*sc2^-1]^2*(1-r)^-1-1/2*Log[s*sc2^-1]^2*(1-r)^-1*z2-Log[s*sc2^-1]^2*z2+2*Log[s*sc2^-1]^2*r*z2+3/4*Log[s*sc2^-1]^2*Log[1-r]-5/2*Log[s*sc2^-1]^2*Log[1-r]*r^-1-1/4*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[s*sc2^-1]^2*Log[1-r]^2-Log[s*sc2^-1]^2*Log[1-r]^2*r^-1-Log[s*sc2^-1]^2*Log[1-r]^2*r-1/6*Log[s*sc2^-1]^3-5/12*Log[s*sc2^-1]^3*r^-1-5/12*Log[s*sc2^-1]^3*(1-r)^-1+2/3*Log[s*sc2^-1]^3*Log[1-r]-1/3*Log[s*sc2^-1]^3*Log[1-r]*r^-1-1/6*Log[s*sc2^-1]^3*Log[1-r]*(1-r)^-1+1/6*Log[s*sc2^-1]^4-1/12*Log[s*sc2^-1]^4*r^-1-1/12*Log[s*sc2^-1]^4*(1-r)^-1+2*Log[s*sc2^-1]^2*PolyLog[2,r]-3/2*Log[s*sc2^-1]^2*PolyLog[2,r]*r^-1+3/2*Log[s*sc2^-1]^2*PolyLog[2,r]*(1-r)^-1-4*Log[s*sc2^-1]^2*PolyLog[2,r]*r+4*Log[s*sc2^-1]*PolyLog[1,2,1-r]-2*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^-1+Log[s*sc2^-1]*PolyLog[1,2,1-r]*(1-r)^-1-4*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r+Log[s*sc2^-1]*PolyLog[1,2,r]*r^-1-2*Log[s*sc2^-1]*PolyLog[1,2,r]*(1-r)^-1+4*Log[s*sc2^-1]*PolyLog[1,2,r]*r+4*Log[s*sc2^-1]*PolyLog[2,r]-7*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+7*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-8*Log[s*sc2^-1]*PolyLog[2,r]*r-9/2*Log[r]+5/2*Log[r]*r^-1-17/3*Log[r]*r^-1*z3+5/4*Log[r]*r^-1*z2+2*Log[r]*(1-r)^-1*z3+28/3*Log[r]*z3-3/4*Log[r]*z2-40/3*Log[r]*r*z3+2*Log[r]*r*z2-Log[r]*Log[1-r]*r^-1*z2+2*Log[r]*Log[1-r]*(1-r)^-1*z2-4*Log[r]*Log[1-r]*r*z2-4*Log[r]*Log[1-r]*PolyLog[2,r]+3*Log[r]*Log[1-r]*PolyLog[2,r]*r^-1-3*Log[r]*Log[1-r]*PolyLog[2,r]*(1-r)^-1+8*Log[r]*Log[1-r]*PolyLog[2,r]*r-Log[r]*Log[-s*sc2^-1]*r^-1-1/2*Log[r]*Log[-s*sc2^-1]*r^-1*z2-Log[r]*Log[-s*sc2^-1]*(1-r)^-1+Log[r]*Log[-s*sc2^-1]*(1-r)^-1*z2-2*Log[r]*Log[-s*sc2^-1]*r*z2+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^-1-5*Log[r]*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r-1/2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^-1+Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r-Log[r]*Log[-s*sc2^-1]^2*r^-1+5/2*Log[r]*Log[-s*sc2^-1]^2*(1-r)^-1-2*Log[r]*Log[-s*sc2^-1]^2*r+1/2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^-1-Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*(1-r)^-1+2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r-1/6*Log[r]*Log[-s*sc2^-1]^3*r^-1+1/3*Log[r]*Log[-s*sc2^-1]^3*(1-r)^-1-2/3*Log[r]*Log[-s*sc2^-1]^3*r+4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]-2*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r^-1+Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*(1-r)^-1-4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,r]*r+2*Log[r]*Log[s*sc2^-1]-3/2*Log[r]*Log[s*sc2^-1]*r^-1+3/2*Log[r]*Log[s*sc2^-1]*r^-1*z2+Log[r]*Log[s*sc2^-1]*(1-r)^-1-Log[r]*Log[s*sc2^-1]*(1-r)^-1*z2-2*Log[r]*Log[s*sc2^-1]*z2+4*Log[r]*Log[s*sc2^-1]*r*z2-2*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^-1+5*Log[r]*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^-1-Log[r]*Log[s*sc2^-1]*Log[1-r]^2*(1-r)^-1+2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r+3/4*Log[r]*Log[s*sc2^-1]^2-1/4*Log[r]*Log[s*sc2^-1]^2*r^-1-5/2*Log[r]*Log[s*sc2^-1]^2*(1-r)^-1-1/2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^-1+Log[r]*Log[s*sc2^-1]^2*Log[1-r]*(1-r)^-1-2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r+2/3*Log[r]*Log[s*sc2^-1]^3-1/6*Log[r]*Log[s*sc2^-1]^3*r^-1-1/3*Log[r]*Log[s*sc2^-1]^3*(1-r)^-1-4*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]+Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^-1+Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*(1-r)^-1+Log[r]^2-3/4*Log[r]^2*r^-1+3/4*Log[r]^2*r^-1*z2+1/2*Log[r]^2*(1-r)^-1-1/2*Log[r]^2*(1-r)^-1*z2-Log[r]^2*z2+2*Log[r]^2*r*z2-Log[r]^2*Log[1-r]*r^-1+5/2*Log[r]^2*Log[1-r]*(1-r)^-1-2*Log[r]^2*Log[1-r]*r-2*Log[r]^2*Log[1-r]^2+3/2*Log[r]^2*Log[1-r]^2*r^-1-3/2*Log[r]^2*Log[1-r]^2*(1-r)^-1+4*Log[r]^2*Log[1-r]^2*r-Log[r]^2*Log[-s*sc2^-1]*r^-1+5/2*Log[r]^2*Log[-s*sc2^-1]*(1-r)^-1-2*Log[r]^2*Log[-s*sc2^-1]*r+2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]-1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^-1-1/2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*(1-r)^-1-1/4*Log[r]^2*Log[-s*sc2^-1]^2*r^-1+1/2*Log[r]^2*Log[-s*sc2^-1]^2*(1-r)^-1-Log[r]^2*Log[-s*sc2^-1]^2*r+3/4*Log[r]^2*Log[s*sc2^-1]+3/4*Log[r]^2*Log[s*sc2^-1]*r^-1-5*Log[r]^2*Log[s*sc2^-1]*(1-r)^-1+2*Log[r]^2*Log[s*sc2^-1]*r-2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]+3/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*(1-r)^-1-2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r+Log[r]^2*Log[s*sc2^-1]^2-Log[r]^2*Log[s*sc2^-1]^2*(1-r)^-1+Log[r]^2*Log[s*sc2^-1]^2*r+1/4*Log[r]^3+1/4*Log[r]^3*r^-1-5/3*Log[r]^3*(1-r)^-1+2/3*Log[r]^3*r-1/2*Log[r]^3*Log[1-r]*r^-1+Log[r]^3*Log[1-r]*(1-r)^-1-2*Log[r]^3*Log[1-r]*r-1/6*Log[r]^3*Log[-s*sc2^-1]*r^-1+1/3*Log[r]^3*Log[-s*sc2^-1]*(1-r)^-1-2/3*Log[r]^3*Log[-s*sc2^-1]*r+2/3*Log[r]^3*Log[s*sc2^-1]+1/6*Log[r]^3*Log[s*sc2^-1]*r^-1-Log[r]^3*Log[s*sc2^-1]*(1-r)^-1+4/3*Log[r]^3*Log[s*sc2^-1]*r+1/6*Log[r]^4+1/12*Log[r]^4*r^-1-1/3*Log[r]^4*(1-r)^-1+1/2*Log[r]^4*r-1/2*Log[r]^2*PolyLog[2,r]*r^-1+Log[r]^2*PolyLog[2,r]*(1-r)^-1-2*Log[r]^2*PolyLog[2,r]*r+Log[r]*PolyLog[1,2,r]*r^-1-2*Log[r]*PolyLog[1,2,r]*(1-r)^-1+4*Log[r]*PolyLog[1,2,r]*r-2*Log[r]*PolyLog[2,r]*r^-1+5*Log[r]*PolyLog[2,r]*(1-r)^-1-4*Log[r]*PolyLog[2,r]*r-4*PolyLog[1,2,r]+5*PolyLog[1,2,r]*r^-1-2*PolyLog[1,2,r]*(1-r)^-1+4*PolyLog[1,2,r]*r+2*PolyLog[3,r]*r^-1-5*PolyLog[3,r]*(1-r)^-1+4*PolyLog[3,r]*r+PolyLog[4,1-r^-1]*r^-1-2*PolyLog[4,1-r^-1]*(1-r)^-1+4*PolyLog[4,1-r^-1]*r+4*PolyLog[4,1-(1-r)^-1]-2*PolyLog[4,1-(1-r)^-1]*r^-1+PolyLog[4,1-(1-r)^-1]*(1-r)^-1-4*PolyLog[4,1-(1-r)^-1]*r+PolyLog[4,1-r]*r^-1-2*PolyLog[4,1-r]*(1-r)^-1+4*PolyLog[4,1-r]*r+4*PolyLog[4,r]-2*PolyLog[4,r]*r^-1+PolyLog[4,r]*(1-r)^-1-4*PolyLog[4,r]*r);



(* matrix Z^(1) as defined in eq 36 *)

(*  NLO matrix          *)
(*initialize matrix*)

Zgg1 = IdentityMatrix[3];

Zgg1[[1,1]]=+Nc^-1*ep^-2*(+1)+Nc^-1*ep^-1*(+3/2+Log[-s^-1*sc2])+ep^-1*(+2/3*Nl)+Nc*ep^-2*(-3)+Nc*ep^-1*(-31/6-3*Log[-s^-1*sc2]);

Zgg1[[1,2]]=+ep^-1*(-2*Log[s^-1*sc2*r^-1]+2*Log[s^-1*sc2*(1-r)^-1]);

Zgg1[[1,3]]=0;

Zgg1[[2,1]]=+ep^-1*(-4*Log[s^-1*sc2*r^-1]+4*Log[s^-1*sc2*(1-r)^-1]);

Zgg1[[2,2]]=+Nc^-1*ep^-2*(+1)+Nc^-1*ep^-1*(+3/2+Log[-s^-1*sc2])+ep^-1*(+2/3*Nl)+Nc*ep^-2*(-3)+Nc*ep^-1*(-31/6-Log[s^-1*sc2*r^-1]-Log[s^-1*sc2*(1-r)^-1]-Log[-s^-1*sc2]);

Zgg1[[2,3]]=+Nc^-1*ep^-1*(+4*Log[s^-1*sc2*r^-1]-4*Log[s^-1*sc2*(1-r)^-1])+Nc*ep^-1*(-Log[s^-1*sc2*r^-1]+Log[s^-1*sc2*(1-r)^-1]);

Zgg1[[3,1]]=0;

Zgg1[[3,2]]=+Nc*ep^-1*(-Log[s^-1*sc2*r^-1]+Log[s^-1*sc2*(1-r)^-1]);

Zgg1[[3,3]]=+Nc^-1*ep^-2*(+1)+Nc^-1*ep^-1*(+3/2+Log[-s^-1*sc2])+ep^-1*(+2/3*Nl)+Nc*ep^-2*(-3)+Nc*ep^-1*(-31/6-Log[s^-1*sc2*r^-1]-Log[s^-1*sc2*(1-r)^-1]-Log[-s^-1*sc2]);

(* Matrix Z^(2)*)

(* NNLO matrix          *)
(*initialize matrix*)

Zgg2 = IdentityMatrix[3];

Zgg2[[1,1]]=+Nc^-2*ep^-4*(+1/2)+Nc^-2*ep^-3*(+3/2+Log[-s^-1*sc2])+Nc^-2*ep^-2*(+9/8+3/2*Log[-s^-1*sc2]+1/2*Log[-s^-1*sc2]^2)+Nc^-2*ep^-1*(-3/16-3*z3+3/2*z2)+Nc^-1*ep^-3*(+7/6*Nl)+Nc^-1*ep^-2*(+11/9*Nl+Log[-s^-1*sc2]*Nl)+Nc^-1*ep^-1*(-119/108*Nl-1/2*Nl*z2-5/9*Log[-s^-1*sc2]*Nl)+ep^-4*(-3)+ep^-3*(-149/12-6*Log[-s^-1*sc2])+ep^-2*(-311/36-1/2*z2+4/9*Nl^2+4*Log[s^-1*sc2*r^-1]^2-8*Log[s^-1*sc2*r^-1]*Log[s^-1*sc2*(1-r)^-1]+4*Log[s^-1*sc2*(1-r)^-1]^2-23/2*Log[-s^-1*sc2]-3*Log[-s^-1*sc2]^2)+ep^-1*(+521/108-1/2*z3-1/4*z2+67/18*Log[-s^-1*sc2]-Log[-s^-1*sc2]*z2)+Nc*ep^-3*(-7/2*Nl)+Nc*ep^-2*(-50/9*Nl-3*Log[-s^-1*sc2]*Nl)+Nc*ep^-1*(+125/36*Nl+1/6*Nl*z2+5/3*Log[-s^-1*sc2]*Nl)+Nc^2*ep^-4*(+9/2)+Nc^2*ep^-3*(+95/4+9*Log[-s^-1*sc2])+Nc^2*ep^-2*(+1241/72+3/2*z2+21*Log[-s^-1*sc2]+9/2*Log[-s^-1*sc2]^2)+Nc^2*ep^-1*(-2513/144+9/2*z3+7/12*z2-67/6*Log[-s^-1*sc2]+3*Log[-s^-1*sc2]*z2);

Zgg2[[1,2]]=+Nc^-1*ep^-3*(-2*Log[s^-1*sc2*r^-1]+2*Log[s^-1*sc2*(1-r)^-1])+Nc^-1*ep^-2*(-3*Log[s^-1*sc2*r^-1]+3*Log[s^-1*sc2*(1-r)^-1]-2*Log[-s^-1*sc2]*Log[s^-1*sc2*r^-1]+2*Log[-s^-1*sc2]*Log[s^-1*sc2*(1-r)^-1])+ep^-2*(-2*Log[s^-1*sc2*r^-1]*Nl+2*Log[s^-1*sc2*(1-r)^-1]*Nl)+ep^-1*(+10/9*Log[s^-1*sc2*r^-1]*Nl-10/9*Log[s^-1*sc2*(1-r)^-1]*Nl)+Nc*ep^-3*(+6*Log[s^-1*sc2*r^-1]-6*Log[s^-1*sc2*(1-r)^-1])+Nc*ep^-2*(+14*Log[s^-1*sc2*r^-1]+Log[s^-1*sc2*r^-1]^2-14*Log[s^-1*sc2*(1-r)^-1]-Log[s^-1*sc2*(1-r)^-1]^2+4*Log[-s^-1*sc2]*Log[s^-1*sc2*r^-1]-4*Log[-s^-1*sc2]*Log[s^-1*sc2*(1-r)^-1])+Nc*ep^-1*(-67/9*Log[s^-1*sc2*r^-1]+2*Log[s^-1*sc2*r^-1]*z2+67/9*Log[s^-1*sc2*(1-r)^-1]-2*Log[s^-1*sc2*(1-r)^-1]*z2);

Zgg2[[1,3]]=+Nc^-1*ep^-2*(-4*Log[s^-1*sc2*r^-1]^2+8*Log[s^-1*sc2*r^-1]*Log[s^-1*sc2*(1-r)^-1]-4*Log[s^-1*sc2*(1-r)^-1]^2)+Nc*ep^-2*(+Log[s^-1*sc2*r^-1]^2-2*Log[s^-1*sc2*r^-1]*Log[s^-1*sc2*(1-r)^-1]+Log[s^-1*sc2*(1-r)^-1]^2);

Zgg2[[2,1]]=+Nc^-1*ep^-3*(-4*Log[s^-1*sc2*r^-1]+4*Log[s^-1*sc2*(1-r)^-1])+Nc^-1*ep^-2*(-6*Log[s^-1*sc2*r^-1]+6*Log[s^-1*sc2*(1-r)^-1]-4*Log[-s^-1*sc2]*Log[s^-1*sc2*r^-1]+4*Log[-s^-1*sc2]*Log[s^-1*sc2*(1-r)^-1])+ep^-2*(-4*Log[s^-1*sc2*r^-1]*Nl+4*Log[s^-1*sc2*(1-r)^-1]*Nl)+ep^-1*(+20/9*Log[s^-1*sc2*r^-1]*Nl-20/9*Log[s^-1*sc2*(1-r)^-1]*Nl)+Nc*ep^-3*(+12*Log[s^-1*sc2*r^-1]-12*Log[s^-1*sc2*(1-r)^-1])+Nc*ep^-2*(+28*Log[s^-1*sc2*r^-1]+2*Log[s^-1*sc2*r^-1]^2-28*Log[s^-1*sc2*(1-r)^-1]-2*Log[s^-1*sc2*(1-r)^-1]^2+8*Log[-s^-1*sc2]*Log[s^-1*sc2*r^-1]-8*Log[-s^-1*sc2]*Log[s^-1*sc2*(1-r)^-1])+Nc*ep^-1*(-134/9*Log[s^-1*sc2*r^-1]+4*Log[s^-1*sc2*r^-1]*z2+134/9*Log[s^-1*sc2*(1-r)^-1]-4*Log[s^-1*sc2*(1-r)^-1]*z2);

Zgg2[[2,2]]=+Nc^-2*ep^-4*(+1/2)+Nc^-2*ep^-3*(+3/2+Log[-s^-1*sc2])+Nc^-2*ep^-2*(+9/8+3/2*Log[-s^-1*sc2]+1/2*Log[-s^-1*sc2]^2)+Nc^-2*ep^-1*(-3/16-3*z3+3/2*z2)+Nc^-1*ep^-3*(+7/6*Nl)+Nc^-1*ep^-2*(+11/9*Nl+Log[-s^-1*sc2]*Nl)+Nc^-1*ep^-1*(-119/108*Nl-1/2*Nl*z2-5/9*Log[-s^-1*sc2]*Nl)+ep^-4*(-3)+ep^-3*(-149/12-Log[s^-1*sc2*r^-1]-Log[s^-1*sc2*(1-r)^-1]-4*Log[-s^-1*sc2])+ep^-2*(-311/36-1/2*z2+4/9*Nl^2-3/2*Log[s^-1*sc2*r^-1]+2*Log[s^-1*sc2*r^-1]^2-4*Log[s^-1*sc2*r^-1]*Log[s^-1*sc2*(1-r)^-1]-3/2*Log[s^-1*sc2*(1-r)^-1]+2*Log[s^-1*sc2*(1-r)^-1]^2-17/2*Log[-s^-1*sc2]-Log[-s^-1*sc2]*Log[s^-1*sc2*r^-1]-Log[-s^-1*sc2]*Log[s^-1*sc2*(1-r)^-1]-Log[-s^-1*sc2]^2)+ep^-1*(+521/108-1/2*z3-1/4*z2+67/18*Log[-s^-1*sc2]-Log[-s^-1*sc2]*z2)+Nc*ep^-3*(-7/2*Nl)+Nc*ep^-2*(-50/9*Nl-Log[s^-1*sc2*r^-1]*Nl-Log[s^-1*sc2*(1-r)^-1]*Nl-Log[-s^-1*sc2]*Nl)+Nc*ep^-1*(+125/36*Nl+1/6*Nl*z2+5/9*Log[s^-1*sc2*r^-1]*Nl+5/9*Log[s^-1*sc2*(1-r)^-1]*Nl+5/9*Log[-s^-1*sc2]*Nl)+Nc^2*ep^-4*(+9/2)+Nc^2*ep^-3*(+95/4+3*Log[s^-1*sc2*r^-1]+3*Log[s^-1*sc2*(1-r)^-1]+3*Log[-s^-1*sc2])+Nc^2*ep^-2*(+1241/72+3/2*z2+7*Log[s^-1*sc2*r^-1]+Log[s^-1*sc2*r^-1]^2+7*Log[s^-1*sc2*(1-r)^-1]+Log[s^-1*sc2*(1-r)^-1]^2+7*Log[-s^-1*sc2]+Log[-s^-1*sc2]*Log[s^-1*sc2*r^-1]+Log[-s^-1*sc2]*Log[s^-1*sc2*(1-r)^-1]+1/2*Log[-s^-1*sc2]^2)+Nc^2*ep^-1*(-2513/144+9/2*z3+7/12*z2-67/18*Log[s^-1*sc2*r^-1]+Log[s^-1*sc2*r^-1]*z2-67/18*Log[s^-1*sc2*(1-r)^-1]+Log[s^-1*sc2*(1-r)^-1]*z2-67/18*Log[-s^-1*sc2]+Log[-s^-1*sc2]*z2);

Zgg2[[2,3]]=+Nc^-2*ep^-3*(+4*Log[s^-1*sc2*r^-1]-4*Log[s^-1*sc2*(1-r)^-1])+Nc^-2*ep^-2*(+6*Log[s^-1*sc2*r^-1]-6*Log[s^-1*sc2*(1-r)^-1]+4*Log[-s^-1*sc2]*Log[s^-1*sc2*r^-1]-4*Log[-s^-1*sc2]*Log[s^-1*sc2*(1-r)^-1])+Nc^-1*ep^-2*(+4*Log[s^-1*sc2*r^-1]*Nl-4*Log[s^-1*sc2*(1-r)^-1]*Nl)+Nc^-1*ep^-1*(-20/9*Log[s^-1*sc2*r^-1]*Nl+20/9*Log[s^-1*sc2*(1-r)^-1]*Nl)+ep^-3*(-13*Log[s^-1*sc2*r^-1]+13*Log[s^-1*sc2*(1-r)^-1])+ep^-2*(-59/2*Log[s^-1*sc2*r^-1]-4*Log[s^-1*sc2*r^-1]^2+59/2*Log[s^-1*sc2*(1-r)^-1]+4*Log[s^-1*sc2*(1-r)^-1]^2-5*Log[-s^-1*sc2]*Log[s^-1*sc2*r^-1]+5*Log[-s^-1*sc2]*Log[s^-1*sc2*(1-r)^-1])+ep^-1*(+134/9*Log[s^-1*sc2*r^-1]-4*Log[s^-1*sc2*r^-1]*z2-134/9*Log[s^-1*sc2*(1-r)^-1]+4*Log[s^-1*sc2*(1-r)^-1]*z2)+Nc*ep^-2*(-Log[s^-1*sc2*r^-1]*Nl+Log[s^-1*sc2*(1-r)^-1]*Nl)+Nc*ep^-1*(+5/9*Log[s^-1*sc2*r^-1]*Nl-5/9*Log[s^-1*sc2*(1-r)^-1]*Nl)+Nc^2*ep^-3*(+3*Log[s^-1*sc2*r^-1]-3*Log[s^-1*sc2*(1-r)^-1])+Nc^2*ep^-2*(+7*Log[s^-1*sc2*r^-1]+Log[s^-1*sc2*r^-1]^2-7*Log[s^-1*sc2*(1-r)^-1]-Log[s^-1*sc2*(1-r)^-1]^2+Log[-s^-1*sc2]*Log[s^-1*sc2*r^-1]-Log[-s^-1*sc2]*Log[s^-1*sc2*(1-r)^-1])+Nc^2*ep^-1*(-67/18*Log[s^-1*sc2*r^-1]+Log[s^-1*sc2*r^-1]*z2+67/18*Log[s^-1*sc2*(1-r)^-1]-Log[s^-1*sc2*(1-r)^-1]*z2);

Zgg2[[3,1]]=+Nc*ep^-2*(+2*Log[s^-1*sc2*r^-1]^2-4*Log[s^-1*sc2*r^-1]*Log[s^-1*sc2*(1-r)^-1]+2*Log[s^-1*sc2*(1-r)^-1]^2);

Zgg2[[3,2]]=+ep^-3*(-Log[s^-1*sc2*r^-1]+Log[s^-1*sc2*(1-r)^-1])+ep^-2*(-3/2*Log[s^-1*sc2*r^-1]+3/2*Log[s^-1*sc2*(1-r)^-1]-Log[-s^-1*sc2]*Log[s^-1*sc2*r^-1]+Log[-s^-1*sc2]*Log[s^-1*sc2*(1-r)^-1])+Nc*ep^-2*(-Log[s^-1*sc2*r^-1]*Nl+Log[s^-1*sc2*(1-r)^-1]*Nl)+Nc*ep^-1*(+5/9*Log[s^-1*sc2*r^-1]*Nl-5/9*Log[s^-1*sc2*(1-r)^-1]*Nl)+Nc^2*ep^-3*(+3*Log[s^-1*sc2*r^-1]-3*Log[s^-1*sc2*(1-r)^-1])+Nc^2*ep^-2*(+7*Log[s^-1*sc2*r^-1]+Log[s^-1*sc2*r^-1]^2-7*Log[s^-1*sc2*(1-r)^-1]-Log[s^-1*sc2*(1-r)^-1]^2+Log[-s^-1*sc2]*Log[s^-1*sc2*r^-1]-Log[-s^-1*sc2]*Log[s^-1*sc2*(1-r)^-1])+Nc^2*ep^-1*(-67/18*Log[s^-1*sc2*r^-1]+Log[s^-1*sc2*r^-1]*z2+67/18*Log[s^-1*sc2*(1-r)^-1]-Log[s^-1*sc2*(1-r)^-1]*z2);

Zgg2[[3,3]]=+Nc^-2*ep^-4*(+1/2)+Nc^-2*ep^-3*(+3/2+Log[-s^-1*sc2])+Nc^-2*ep^-2*(+9/8+3/2*Log[-s^-1*sc2]+1/2*Log[-s^-1*sc2]^2)+Nc^-2*ep^-1*(-3/16-3*z3+3/2*z2)+Nc^-1*ep^-3*(+7/6*Nl)+Nc^-1*ep^-2*(+11/9*Nl+Log[-s^-1*sc2]*Nl)+Nc^-1*ep^-1*(-119/108*Nl-1/2*Nl*z2-5/9*Log[-s^-1*sc2]*Nl)+ep^-4*(-3)+ep^-3*(-149/12-Log[s^-1*sc2*r^-1]-Log[s^-1*sc2*(1-r)^-1]-4*Log[-s^-1*sc2])+ep^-2*(-311/36-1/2*z2+4/9*Nl^2-3/2*Log[s^-1*sc2*r^-1]-2*Log[s^-1*sc2*r^-1]^2+4*Log[s^-1*sc2*r^-1]*Log[s^-1*sc2*(1-r)^-1]-3/2*Log[s^-1*sc2*(1-r)^-1]-2*Log[s^-1*sc2*(1-r)^-1]^2-17/2*Log[-s^-1*sc2]-Log[-s^-1*sc2]*Log[s^-1*sc2*r^-1]-Log[-s^-1*sc2]*Log[s^-1*sc2*(1-r)^-1]-Log[-s^-1*sc2]^2)+ep^-1*(+521/108-1/2*z3-1/4*z2+67/18*Log[-s^-1*sc2]-Log[-s^-1*sc2]*z2)+Nc*ep^-3*(-7/2*Nl)+Nc*ep^-2*(-50/9*Nl-Log[s^-1*sc2*r^-1]*Nl-Log[s^-1*sc2*(1-r)^-1]*Nl-Log[-s^-1*sc2]*Nl)+Nc*ep^-1*(+125/36*Nl+1/6*Nl*z2+5/9*Log[s^-1*sc2*r^-1]*Nl+5/9*Log[s^-1*sc2*(1-r)^-1]*Nl+5/9*Log[-s^-1*sc2]*Nl)+Nc^2*ep^-4*(+9/2)+Nc^2*ep^-3*(+95/4+3*Log[s^-1*sc2*r^-1]+3*Log[s^-1*sc2*(1-r)^-1]+3*Log[-s^-1*sc2])+Nc^2*ep^-2*(+1241/72+3/2*z2+7*Log[s^-1*sc2*r^-1]+Log[s^-1*sc2*r^-1]^2+7*Log[s^-1*sc2*(1-r)^-1]+Log[s^-1*sc2*(1-r)^-1]^2+7*Log[-s^-1*sc2]+Log[-s^-1*sc2]*Log[s^-1*sc2*r^-1]+Log[-s^-1*sc2]*Log[s^-1*sc2*(1-r)^-1]+1/2*Log[-s^-1*sc2]^2)+Nc^2*ep^-1*(-2513/144+9/2*z3+7/12*z2-67/18*Log[s^-1*sc2*r^-1]+Log[s^-1*sc2*r^-1]*z2-67/18*Log[s^-1*sc2*(1-r)^-1]+Log[s^-1*sc2*(1-r)^-1]*z2-67/18*Log[-s^-1*sc2]+Log[-s^-1*sc2]*z2);

(*end*)


==> qqTrH2s0.m <==
(*

Tr[H^(2)s^(0)] in the quark annhilation channel. 

This corresponds to the quantity in Eq. (28). 

Nc is the number of colors, Nl is the number of light quarks, and

r  = -t/s;
z2 = Zeta[2]
z3 = Zeta[3]
sc2 = mu^2

*)



TrH2s0qq=+Nc^-3*(Nc^2-1)*(+1023/16-35*z3-103/2*z2+107/5*z2^2-1023/8*r+38*r*z3+163*r*z2-214/5*r*z2^2+1023/8*r^2-30*r^2*z3-195*r^2*z2-98/5*r^2*z2^2+18*Log[1-r]*r^-1*z2+4*Log[1-r]*z3-88*Log[1-r]*z2+40*Log[1-r]*r-8*Log[1-r]*r*z3+54*Log[1-r]*r*z2-32*Log[1-r]*r^2*z3+7/2*Log[1-r]^2+9*Log[1-r]^2*r^-2*z2+6*Log[1-r]^2*r^-1-36*Log[1-r]^2*r^-1*z2+55*Log[1-r]^2*z2-4*Log[1-r]^2*r-38*Log[1-r]^2*r*z2-16*Log[1-r]^2*r^2*z2+1/3*Log[1-r]^3+3/2*Log[1-r]^3*r^-1-8/3*Log[1-r]^3*r+Log[1-r]^4+3/8*Log[1-r]^4*r^-2-3/2*Log[1-r]^4*r^-1+Log[1-r]^4*r-8/3*Log[1-r]^4*r^2+28*Log[1-r]^2*PolyLog[2,r]-56*Log[1-r]^2*PolyLog[2,r]*r+32*Log[1-r]^2*PolyLog[2,r]*r^2-24*Log[1-r]*PolyLog[1,2,1-r]+48*Log[1-r]*PolyLog[1,2,1-r]*r-32*Log[1-r]*PolyLog[1,2,1-r]*r^2+52*Log[1-r]*PolyLog[1,2,r]-104*Log[1-r]*PolyLog[1,2,r]*r+64*Log[1-r]*PolyLog[1,2,r]*r^2-60*Log[1-r]*PolyLog[3,r]+120*Log[1-r]*PolyLog[3,r]*r-32*Log[1-r]*PolyLog[3,r]*r^2+189/4*Log[s^-1*sc2]-12*Log[s^-1*sc2]*z3-36*Log[s^-1*sc2]*z2-189/2*Log[s^-1*sc2]*r+24*Log[s^-1*sc2]*r*z3+72*Log[s^-1*sc2]*r*z2+189/2*Log[s^-1*sc2]*r^2-24*Log[s^-1*sc2]*r^2*z3-72*Log[s^-1*sc2]*r^2*z2+64*Log[s^-1*sc2]*Log[1-r]-56*Log[s^-1*sc2]*Log[1-r]*z2-116*Log[s^-1*sc2]*Log[1-r]*r+112*Log[s^-1*sc2]*Log[1-r]*r*z2+128*Log[s^-1*sc2]*Log[1-r]*r^2-112*Log[s^-1*sc2]*Log[1-r]*r^2*z2+6*Log[s^-1*sc2]*Log[1-r]^2+6*Log[s^-1*sc2]*Log[1-r]^3-12*Log[s^-1*sc2]*Log[1-r]^3*r+25*Log[s^-1*sc2]^2-14*Log[s^-1*sc2]^2*z2-50*Log[s^-1*sc2]^2*r+28*Log[s^-1*sc2]^2*r*z2+50*Log[s^-1*sc2]^2*r^2-28*Log[s^-1*sc2]^2*r^2*z2+24*Log[s^-1*sc2]^2*Log[1-r]-44*Log[s^-1*sc2]^2*Log[1-r]*r+48*Log[s^-1*sc2]^2*Log[1-r]*r^2+14*Log[s^-1*sc2]^2*Log[1-r]^2-28*Log[s^-1*sc2]^2*Log[1-r]^2*r+24*Log[s^-1*sc2]^2*Log[1-r]^2*r^2+6*Log[s^-1*sc2]^3-12*Log[s^-1*sc2]^3*r+12*Log[s^-1*sc2]^3*r^2+8*Log[s^-1*sc2]^3*Log[1-r]-16*Log[s^-1*sc2]^3*Log[1-r]*r+16*Log[s^-1*sc2]^3*Log[1-r]*r^2+Log[s^-1*sc2]^4-2*Log[s^-1*sc2]^4*r+2*Log[s^-1*sc2]^4*r^2-40*Log[r]+18*Log[r]*(1-r)^-1*z2+20*Log[r]*z3+22*Log[r]*z2+40*Log[r]*r-40*Log[r]*r*z3-78*Log[r]*r*z2-12*Log[r]*Log[1-r]-8*Log[r]*Log[1-r]*z2+16*Log[r]*Log[1-r]*r*z2+32*Log[r]*Log[1-r]*r^2*z2+3*Log[r]*Log[1-r]^2-6*Log[r]*Log[1-r]^2*r+4/3*Log[r]*Log[1-r]^3-8/3*Log[r]*Log[1-r]^3*r+32/3*Log[r]*Log[1-r]^3*r^2+12*Log[r]*Log[1-r]*PolyLog[2,r]-24*Log[r]*Log[1-r]*PolyLog[2,r]*r+32*Log[r]*Log[1-r]*PolyLog[2,r]*r^2-76*Log[r]*Log[s^-1*sc2]+56*Log[r]*Log[s^-1*sc2]*z2+140*Log[r]*Log[s^-1*sc2]*r-112*Log[r]*Log[s^-1*sc2]*r*z2-128*Log[r]*Log[s^-1*sc2]*r^2+112*Log[r]*Log[s^-1*sc2]*r^2*z2-12*Log[r]*Log[s^-1*sc2]*Log[1-r]-6*Log[r]*Log[s^-1*sc2]*Log[1-r]^2+12*Log[r]*Log[s^-1*sc2]*Log[1-r]^2*r-28*Log[r]*Log[s^-1*sc2]^2+52*Log[r]*Log[s^-1*sc2]^2*r-48*Log[r]*Log[s^-1*sc2]^2*r^2-24*Log[r]*Log[s^-1*sc2]^2*Log[1-r]+48*Log[r]*Log[s^-1*sc2]^2*Log[1-r]*r-48*Log[r]*Log[s^-1*sc2]^2*Log[1-r]*r^2-8*Log[r]*Log[s^-1*sc2]^3+16*Log[r]*Log[s^-1*sc2]^3*r-16*Log[r]*Log[s^-1*sc2]^3*r^2+31/2*Log[r]^2+9*Log[r]^2*(1-r)^-2*z2+6*Log[r]^2*(1-r)^-1-36*Log[r]^2*(1-r)^-1*z2+Log[r]^2*z2-52*Log[r]^2*r+70*Log[r]^2*r*z2-16*Log[r]^2*r^2*z2-Log[r]^2*Log[1-r]-2*Log[r]^2*Log[1-r]*r+12*Log[r]^2*Log[1-r]^2-24*Log[r]^2*Log[1-r]^2*r+16*Log[r]^2*Log[1-r]^2*r^2+18*Log[r]^2*Log[s^-1*sc2]-24*Log[r]^2*Log[s^-1*sc2]*r+6*Log[r]^2*Log[s^-1*sc2]*Log[1-r]-12*Log[r]^2*Log[s^-1*sc2]*Log[1-r]*r+14*Log[r]^2*Log[s^-1*sc2]^2-28*Log[r]^2*Log[s^-1*sc2]^2*r+24*Log[r]^2*Log[s^-1*sc2]^2*r^2-11/3*Log[r]^3+3/2*Log[r]^3*(1-r)^-1+4/3*Log[r]^3*r+2/3*Log[r]^3*Log[1-r]-4/3*Log[r]^3*Log[1-r]*r+16/3*Log[r]^3*Log[1-r]*r^2-6*Log[r]^3*Log[s^-1*sc2]+12*Log[r]^3*Log[s^-1*sc2]*r+5/3*Log[r]^4+3/8*Log[r]^4*(1-r)^-2-3/2*Log[r]^4*(1-r)^-1-1/3*Log[r]^4*r-4/3*Log[r]^4*r^2+4*Log[r]^2*PolyLog[2,r]-8*Log[r]^2*PolyLog[2,r]*r+16*Log[r]^2*PolyLog[2,r]*r^2-36*Log[r]*PolyLog[1,2,r]+72*Log[r]*PolyLog[1,2,r]*r+4*Log[r]*PolyLog[2,r]-16*Log[r]*PolyLog[2,r]*r-12*Log[r]*PolyLog[3,r]+24*Log[r]*PolyLog[3,r]*r-32*Log[r]*PolyLog[3,r]*r^2-12*PolyLog[1,2,r]+8*PolyLog[1,2,r]*r-16*PolyLog[2,r]*z2+32*PolyLog[2,r]*r*z2+64*PolyLog[2,r]*r^2*z2-4*PolyLog[3,r]+16*PolyLog[3,r]*r-24*PolyLog[4,1-(1-r)]+48*PolyLog[4,1-(1-r)]*r-32*PolyLog[4,1-(1-r)]*r^2+8*PolyLog[4,1-r]-16*PolyLog[4,1-r]*r+64*PolyLog[4,1-r]*r^2+48*PolyLog[4,-r*(1-r)^-1]-96*PolyLog[4,-r*(1-r)^-1]*r+88*PolyLog[4,r]-176*PolyLog[4,r]*r+64*PolyLog[4,r]*r^2)+Nc^-2*(Nc^2-1)*Nl*(-2090/81-14/9*z3+23*z2+4180/81*r+28/9*r*z3-46*r*z2-4180/81*r^2-28/9*r^2*z3+154/3*r^2*z2-112/27*Log[1-r]+32/3*Log[1-r]*z2-28/27*Log[1-r]*r-64/3*Log[1-r]*r*z2-224/27*Log[1-r]*r^2+16*Log[1-r]*r^2*z2-14/3*Log[1-r]^2+8*Log[1-r]^2*r+8/9*Log[1-r]^3-16/9*Log[1-r]^3*r+8/9*Log[1-r]^3*r^2-650/27*Log[s^-1*sc2]+12*Log[s^-1*sc2]*z2+1300/27*Log[s^-1*sc2]*r-24*Log[s^-1*sc2]*r*z2-1300/27*Log[s^-1*sc2]*r^2+24*Log[s^-1*sc2]*r^2*z2-40/3*Log[s^-1*sc2]*Log[1-r]+68/3*Log[s^-1*sc2]*Log[1-r]*r-80/3*Log[s^-1*sc2]*Log[1-r]*r^2-2*Log[s^-1*sc2]*Log[1-r]^2+4*Log[s^-1*sc2]*Log[1-r]^2*r-25/3*Log[s^-1*sc2]^2+50/3*Log[s^-1*sc2]^2*r-50/3*Log[s^-1*sc2]^2*r^2-20/3*Log[s^-1*sc2]^2*Log[1-r]+40/3*Log[s^-1*sc2]^2*Log[1-r]*r-40/3*Log[s^-1*sc2]^2*Log[1-r]*r^2-14/9*Log[s^-1*sc2]^3+28/9*Log[s^-1*sc2]^3*r-28/9*Log[s^-1*sc2]^3*r^2+364/27*Log[r]-16/3*Log[r]*z2-476/27*Log[r]*r+32/3*Log[r]*r*z2+224/27*Log[r]*r^2-16*Log[r]*r^2*z2+52/3*Log[r]*Log[s^-1*sc2]-92/3*Log[r]*Log[s^-1*sc2]*r+80/3*Log[r]*Log[s^-1*sc2]*r^2+20/3*Log[r]*Log[s^-1*sc2]^2-40/3*Log[r]*Log[s^-1*sc2]^2*r+40/3*Log[r]*Log[s^-1*sc2]^2*r^2-10/3*Log[r]^2+8*Log[r]^2*r+4/3*Log[r]^2*Log[1-r]-8/3*Log[r]^2*Log[1-r]*r+8/3*Log[r]^2*Log[1-r]*r^2-2*Log[r]^2*Log[s^-1*sc2]+4*Log[r]^2*Log[s^-1*sc2]*r-8/9*Log[r]^3*r^2+8/3*Log[r]*PolyLog[2,r]-16/3*Log[r]*PolyLog[2,r]*r+16/3*Log[r]*PolyLog[2,r]*r^2-8/3*PolyLog[1,2,r]+16/3*PolyLog[1,2,r]*r-16/3*PolyLog[1,2,r]*r^2-8/3*PolyLog[3,r]+16/3*PolyLog[3,r]*r-16/3*PolyLog[3,r]*r^2)+Nc^-1*(Nc^2-1)*(+34403/324-337/9*z3-107/2*z2-24/5*z2^2-34403/162*r+638/9*r*z3+79*r*z2+12/5*r*z2^2+34403/162*r^2-674/9*r^2*z3-541/3*r^2*z2+64/5*r^2*z2^2+808/27*Log[1-r]+6*Log[1-r]*r^-1*z2-32*Log[1-r]*z3-296/3*Log[1-r]*z2-770/27*Log[1-r]*r+88*Log[1-r]*r*z3+442/3*Log[1-r]*r*z2+1616/27*Log[1-r]*r^2-40*Log[1-r]*r^2*z3-88*Log[1-r]*r^2*z2-11/6*Log[1-r]^2+3*Log[1-r]^2*r^-2*z2+10*Log[1-r]^2*r^-1-12*Log[1-r]^2*r^-1*z2+27*Log[1-r]^2*z2-20*Log[1-r]^2*r-6*Log[1-r]^2*r*z2+16*Log[1-r]^2*r^2*z2-47/9*Log[1-r]^3+1/2*Log[1-r]^3*r^-1+76/9*Log[1-r]^3*r-44/9*Log[1-r]^3*r^2+2/3*Log[1-r]^4+1/8*Log[1-r]^4*r^-2-1/2*Log[1-r]^4*r^-1+5/3*Log[1-r]^4*r+4*Log[1-r]^2*PolyLog[2,r]-8*Log[1-r]^2*PolyLog[2,r]*r+24*Log[1-r]*PolyLog[1,2,1-r]-48*Log[1-r]*PolyLog[1,2,1-r]*r+32*Log[1-r]*PolyLog[1,2,1-r]*r^2+4*Log[1-r]*PolyLog[1,2,r]-8*Log[1-r]*PolyLog[1,2,r]*r+36*Log[1-r]*PolyLog[3,r]-96*Log[1-r]*PolyLog[3,r]*r+32*Log[1-r]*PolyLog[3,r]*r^2+1835/27*Log[s^-1*sc2]-2*Log[s^-1*sc2]*z3-30*Log[s^-1*sc2]*z2-3670/27*Log[s^-1*sc2]*r+4*Log[s^-1*sc2]*r*z3+60*Log[s^-1*sc2]*r*z2+3670/27*Log[s^-1*sc2]*r^2-4*Log[s^-1*sc2]*r^2*z3-60*Log[s^-1*sc2]*r^2*z2+124/3*Log[s^-1*sc2]*Log[1-r]-218/3*Log[s^-1*sc2]*Log[1-r]*r+248/3*Log[s^-1*sc2]*Log[1-r]*r^2+5*Log[s^-1*sc2]*Log[1-r]^2-6*Log[s^-1*sc2]*Log[1-r]^2*r+2*Log[s^-1*sc2]*Log[1-r]^3-4*Log[s^-1*sc2]*Log[1-r]^3*r+23/6*Log[s^-1*sc2]^2+14*Log[s^-1*sc2]^2*z2-23/3*Log[s^-1*sc2]^2*r-28*Log[s^-1*sc2]^2*r*z2+23/3*Log[s^-1*sc2]^2*r^2+28*Log[s^-1*sc2]^2*r^2*z2+38/3*Log[s^-1*sc2]^2*Log[1-r]-88/3*Log[s^-1*sc2]^2*Log[1-r]*r+76/3*Log[s^-1*sc2]^2*Log[1-r]*r^2+2*Log[s^-1*sc2]^2*Log[1-r]^2-4*Log[s^-1*sc2]^2*Log[1-r]^2*r+8*Log[s^-1*sc2]^2*Log[1-r]^2*r^2-31/9*Log[s^-1*sc2]^3+62/9*Log[s^-1*sc2]^3*r-62/9*Log[s^-1*sc2]^3*r^2-8*Log[s^-1*sc2]^3*Log[1-r]+16*Log[s^-1*sc2]^3*Log[1-r]*r-16*Log[s^-1*sc2]^3*Log[1-r]*r^2-2*Log[s^-1*sc2]^4+4*Log[s^-1*sc2]^4*r-4*Log[s^-1*sc2]^4*r^2-1114/27*Log[r]-18*Log[r]*(1-r)^-1*z2+4*Log[r]*z3+88/3*Log[r]*z2+1922/27*Log[r]*r-8*Log[r]*r*z3+64/3*Log[r]*r*z2-1616/27*Log[r]*r^2+8*Log[r]*r^2*z3+88*Log[r]*r^2*z2+4*Log[r]*Log[1-r]+40*Log[r]*Log[1-r]*z2-56*Log[r]*Log[1-r]*r*z2+16*Log[r]*Log[1-r]*r^2*z2-Log[r]*Log[1-r]^2+2*Log[r]*Log[1-r]^2*r-8*Log[r]*Log[1-r]^3*r-44*Log[r]*Log[1-r]*PolyLog[2,r]+64*Log[r]*Log[1-r]*PolyLog[2,r]*r-32*Log[r]*Log[1-r]*PolyLog[2,r]*r^2-40/3*Log[r]*Log[s^-1*sc2]-28*Log[r]*Log[s^-1*sc2]*z2+68/3*Log[r]*Log[s^-1*sc2]*r+56*Log[r]*Log[s^-1*sc2]*r*z2-56/3*Log[r]*Log[s^-1*sc2]*r^2-56*Log[r]*Log[s^-1*sc2]*r^2*z2+4*Log[r]*Log[s^-1*sc2]*Log[1-r]+2*Log[r]*Log[s^-1*sc2]*Log[1-r]^2-4*Log[r]*Log[s^-1*sc2]*Log[1-r]^2*r+16/3*Log[r]*Log[s^-1*sc2]^2-14/3*Log[r]*Log[s^-1*sc2]^2*r-4/3*Log[r]*Log[s^-1*sc2]^2*r^2+8*Log[r]*Log[s^-1*sc2]^2*Log[1-r]-16*Log[r]*Log[s^-1*sc2]^2*Log[1-r]*r+16*Log[r]*Log[s^-1*sc2]^2*Log[1-r]*r^2+12*Log[r]*Log[s^-1*sc2]^3-24*Log[r]*Log[s^-1*sc2]^3*r+24*Log[r]*Log[s^-1*sc2]^3*r^2+77/6*Log[r]^2-9*Log[r]^2*(1-r)^-2*z2-14*Log[r]^2*(1-r)^-1+36*Log[r]^2*(1-r)^-1*z2-16*Log[r]^2*z2+10*Log[r]^2*r-40*Log[r]^2*r*z2-8*Log[r]^2*r^2*z2-16/3*Log[r]^2*Log[1-r]+5/3*Log[r]^2*Log[1-r]*r-44/3*Log[r]^2*Log[1-r]*r^2-18*Log[r]^2*Log[1-r]^2+30*Log[r]^2*Log[1-r]^2*r-16*Log[r]^2*Log[1-r]^2*r^2-10*Log[r]^2*Log[s^-1*sc2]+8*Log[r]^2*Log[s^-1*sc2]*r-2*Log[r]^2*Log[s^-1*sc2]*Log[1-r]+4*Log[r]^2*Log[s^-1*sc2]*Log[1-r]*r-15*Log[r]^2*Log[s^-1*sc2]^2+30*Log[r]^2*Log[s^-1*sc2]^2*r-24*Log[r]^2*Log[s^-1*sc2]^2*r^2+4*Log[r]^3-3/2*Log[r]^3*(1-r)^-1-7/3*Log[r]^3*r+44/9*Log[r]^3*r^2-4/3*Log[r]^3*Log[1-r]+8/3*Log[r]^3*Log[1-r]*r-4*Log[r]^3*Log[1-r]*r^2+6*Log[r]^3*Log[s^-1*sc2]-12*Log[r]^3*Log[s^-1*sc2]*r-7/4*Log[r]^4-3/8*Log[r]^4*(1-r)^-2+3/2*Log[r]^4*(1-r)^-1+1/2*Log[r]^4*r+Log[r]^4*r^2-3*Log[r]^2*PolyLog[2,r]+6*Log[r]^2*PolyLog[2,r]*r-12*Log[r]^2*PolyLog[2,r]*r^2-12*Log[r]*PolyLog[1,2,r]-38/3*Log[r]*PolyLog[2,r]+22/3*Log[r]*PolyLog[2,r]*r-88/3*Log[r]*PolyLog[2,r]*r^2+4*Log[r]*PolyLog[3,r]-8*Log[r]*PolyLog[3,r]*r+24*Log[r]*PolyLog[3,r]*r^2+128/3*PolyLog[1,2,r]-184/3*PolyLog[1,2,r]*r+88/3*PolyLog[1,2,r]*r^2+64*PolyLog[2,r]*z2-80*PolyLog[2,r]*r*z2+48*PolyLog[2,r]*r^2*z2+38/3*PolyLog[3,r]-22/3*PolyLog[3,r]*r+88/3*PolyLog[3,r]*r^2+24*PolyLog[4,1-(1-r)]-48*PolyLog[4,1-(1-r)]*r+32*PolyLog[4,1-(1-r)]*r^2-48*PolyLog[4,1-r]*r+8*PolyLog[4,-r*(1-r)^-1]+32*PolyLog[4,-r*(1-r)^-1]*r-18*PolyLog[4,r]+84*PolyLog[4,r]*r-56*PolyLog[4,r]*r^2)+Nc^-1*(Nc^2-1)*Nl^2*(+50/27-4/3*z2-100/27*r+8/3*r*z2+100/27*r^2-8/3*r^2*z2+20/9*Log[s^-1*sc2]-40/9*Log[s^-1*sc2]*r+40/9*Log[s^-1*sc2]*r^2+2/3*Log[s^-1*sc2]^2-4/3*Log[s^-1*sc2]^2*r+4/3*Log[s^-1*sc2]^2*r^2)+(Nc^2-1)*Nl*(-1495/81-46/9*z3+31/3*z2+2990/81*r+92/9*r*z3-58/3*r*z2-2990/81*r^2-92/9*r^2*z3+18*r^2*z2-280/27*Log[s^-1*sc2]+560/27*Log[s^-1*sc2]*r-560/27*Log[s^-1*sc2]*r^2+Log[s^-1*sc2]^2-2*Log[s^-1*sc2]^2*r+2*Log[s^-1*sc2]^2*r^2+14/9*Log[s^-1*sc2]^3-28/9*Log[s^-1*sc2]^3*r+28/9*Log[s^-1*sc2]^3*r^2-182/27*Log[r]+8/3*Log[r]*z2+238/27*Log[r]*r-16/3*Log[r]*r*z2-112/27*Log[r]*r^2+8*Log[r]*r^2*z2-26/3*Log[r]*Log[s^-1*sc2]+46/3*Log[r]*Log[s^-1*sc2]*r-40/3*Log[r]*Log[s^-1*sc2]*r^2-10/3*Log[r]*Log[s^-1*sc2]^2+20/3*Log[r]*Log[s^-1*sc2]^2*r-20/3*Log[r]*Log[s^-1*sc2]^2*r^2+5/3*Log[r]^2-4*Log[r]^2*r-2/3*Log[r]^2*Log[1-r]+4/3*Log[r]^2*Log[1-r]*r-4/3*Log[r]^2*Log[1-r]*r^2+Log[r]^2*Log[s^-1*sc2]-2*Log[r]^2*Log[s^-1*sc2]*r+4/9*Log[r]^3*r^2-4/3*Log[r]*PolyLog[2,r]+8/3*Log[r]*PolyLog[2,r]*r-8/3*Log[r]*PolyLog[2,r]*r^2+4/3*PolyLog[3,r]-8/3*PolyLog[3,r]*r+8/3*PolyLog[3,r]*r^2)+Nc*(Nc^2-1)*(+24565/1296+118/9*z3-23*z2+47/5*z2^2-24565/648*r-92/9*r*z3+146/3*r*z2-118/5*r*z2^2+24565/648*r^2+164/9*r^2*z3-64/3*r^2*z2+118/5*r^2*z2^2-6*Log[1-r]^2*z2+6*Log[1-r]^2*r*z2-1/2*Log[1-r]^4+1/2*Log[1-r]^4*r+1/108*Log[s^-1*sc2]+14*Log[s^-1*sc2]*z3-1/54*Log[s^-1*sc2]*r-28*Log[s^-1*sc2]*r*z3+1/54*Log[s^-1*sc2]*r^2+28*Log[s^-1*sc2]*r^2*z3-26/3*Log[s^-1*sc2]^2+52/3*Log[s^-1*sc2]^2*r-52/3*Log[s^-1*sc2]^2*r^2-23/9*Log[s^-1*sc2]^3+46/9*Log[s^-1*sc2]^3*r-46/9*Log[s^-1*sc2]^3*r^2+Log[s^-1*sc2]^4-2*Log[s^-1*sc2]^4*r+2*Log[s^-1*sc2]^4*r^2+827/27*Log[r]+6*Log[r]*(1-r)^-1*z2-6*Log[r]*z3-62/3*Log[r]*z2-1231/27*Log[r]*r+12*Log[r]*r*z3+10/3*Log[r]*r*z2+808/27*Log[r]*r^2-4*Log[r]*r^2*z3-44*Log[r]*r^2*z2-20*Log[r]*Log[1-r]*z2+28*Log[r]*Log[1-r]*r*z2-16*Log[r]*Log[1-r]*r^2*z2+2*Log[r]*Log[1-r]^3-2*Log[r]*Log[1-r]^3*r+12*Log[r]*Log[1-r]*PolyLog[2,r]-12*Log[r]*Log[1-r]*PolyLog[2,r]*r+77/3*Log[r]*Log[s^-1*sc2]-139/3*Log[r]*Log[s^-1*sc2]*r+124/3*Log[r]*Log[s^-1*sc2]*r^2+13/3*Log[r]*Log[s^-1*sc2]^2-32/3*Log[r]*Log[s^-1*sc2]^2*r+38/3*Log[r]*Log[s^-1*sc2]^2*r^2-4*Log[r]*Log[s^-1*sc2]^3+8*Log[r]*Log[s^-1*sc2]^3*r-8*Log[r]*Log[s^-1*sc2]^3*r^2-29/3*Log[r]^2+3*Log[r]^2*(1-r)^-2*z2+6*Log[r]^2*(1-r)^-1-12*Log[r]^2*(1-r)^-1*z2+9*Log[r]^2*z2+6*Log[r]^2*r+6*Log[r]^2*r*z2+8*Log[r]^2*r^2*z2+8/3*Log[r]^2*Log[1-r]-1/3*Log[r]^2*Log[1-r]*r+22/3*Log[r]^2*Log[1-r]*r^2+3*Log[r]^2*Log[1-r]^2-3*Log[r]^2*Log[1-r]^2*r+3/2*Log[r]^2*Log[s^-1*sc2]+Log[r]^2*Log[s^-1*sc2]*r+5*Log[r]^2*Log[s^-1*sc2]^2-10*Log[r]^2*Log[s^-1*sc2]^2*r+8*Log[r]^2*Log[s^-1*sc2]^2*r^2-4/3*Log[r]^3+1/2*Log[r]^3*(1-r)^-1+Log[r]^3*r-22/9*Log[r]^3*r^2+2/3*Log[r]^3*Log[1-r]-4/3*Log[r]^3*Log[1-r]*r+4/3*Log[r]^3*Log[1-r]*r^2-2*Log[r]^3*Log[s^-1*sc2]+4*Log[r]^3*Log[s^-1*sc2]*r+7/12*Log[r]^4+1/8*Log[r]^4*(1-r)^-2-1/2*Log[r]^4*(1-r)^-1-1/6*Log[r]^4*r-1/3*Log[r]^4*r^2+Log[r]^2*PolyLog[2,r]-2*Log[r]^2*PolyLog[2,r]*r+4*Log[r]^2*PolyLog[2,r]*r^2+12*Log[r]*PolyLog[1,2,r]-12*Log[r]*PolyLog[1,2,r]*r+16/3*Log[r]*PolyLog[2,r]-2/3*Log[r]*PolyLog[2,r]*r+44/3*Log[r]*PolyLog[2,r]*r^2-8*Log[r]*PolyLog[3,r]*r^2-20*PolyLog[2,r]*z2+28*PolyLog[2,r]*r*z2-16*PolyLog[2,r]*r^2*z2-16/3*PolyLog[3,r]+2/3*PolyLog[3,r]*r-44/3*PolyLog[3,r]*r^2+12*PolyLog[4,1-r]-12*PolyLog[4,1-r]*r-12*PolyLog[4,-r*(1-r)^-1]+12*PolyLog[4,-r*(1-r)^-1]*r-14*PolyLog[4,r]+16*PolyLog[4,r]*r+8*PolyLog[4,r]*r^2);

==> qqmatrices.m <==
(*

Quark annihilation channel matrices from eq. (36).

Nc is the number of colors, Nl is the number of light quarks, ep = (d-4)/2 is
the dimensional regulator, and

r  = -t/s;
z2 = Zeta[2]
z3 = Zeta[3]
sc2 = mu^2

*)

(* matrix M^(i,j) as defined in Eq. (36) *)

(* LO matrix *)
(* initialize the matrix*)
Mqq00 = IdentityMatrix[2];

Mqq00[[1,1]]=0;

Mqq00[[1,2]]=0;

Mqq00[[2,1]]=0;

Mqq00[[2,2]]=+ep*(+2)+Nc^2*(+2-4*r+4*r^2)+Nc^2*ep*(-2)-2+4*r-4*r^2;


(*  NLO matrix           *)
(* initialize the matrix *)
Mqq10 = IdentityMatrix[2];

Mqq10[[1,1]]=0;

Mqq10[[1,2]]=+Nc^-2*ep^-1*(-2*Log[1-r]+4*Log[1-r]*r-4*Log[1-r]*r^2+2*Log[r]-4*Log[r]*r+4*Log[r]*r^2)+Nc^-2*(+2*Log[1-r]-Log[1-r]*r-1/2*Log[1-r]^2+Log[1-r]^2*r-Log[-s*sc2^-1]+2*Log[-s*sc2^-1]*r+3*Log[-s*sc2^-1]*Log[1-r]-6*Log[-s*sc2^-1]*Log[1-r]*r+4*Log[-s*sc2^-1]*Log[1-r]*r^2+Log[s*sc2^-1]-2*Log[s*sc2^-1]*r-Log[s*sc2^-1]*Log[1-r]+2*Log[s*sc2^-1]*Log[1-r]*r-Log[r]-Log[r]*r-Log[r]*Log[-s*sc2^-1]+2*Log[r]*Log[-s*sc2^-1]*r-4*Log[r]*Log[-s*sc2^-1]*r^2-Log[r]*Log[s*sc2^-1]+2*Log[r]*Log[s*sc2^-1]*r-1/2*Log[r]^2+Log[r]^2*r)+Nc^-2*ep*(-2*z3+4*r*z3+1/2*Log[1-r]+Log[1-r]*z2-Log[1-r]*r-2*Log[1-r]*r*z2+2*Log[1-r]*r^2*z2-1/4*Log[1-r]^2+1/2*Log[1-r]^2*r+2/3*Log[1-r]^3-4/3*Log[1-r]^3*r+2/3*Log[1-r]^3*r^2-3*Log[1-r]*PolyLog[2,1-r]+6*Log[1-r]*PolyLog[2,1-r]*r-4*Log[1-r]*PolyLog[2,1-r]*r^2-Log[-s*sc2^-1]-2*Log[-s*sc2^-1]*z2+2*Log[-s*sc2^-1]*r+4*Log[-s*sc2^-1]*r*z2-3/2*Log[-s*sc2^-1]*Log[1-r]-3/2*Log[-s*sc2^-1]*Log[1-r]^2+3*Log[-s*sc2^-1]*Log[1-r]^2*r-2*Log[-s*sc2^-1]*Log[1-r]^2*r^2+1/2*Log[-s*sc2^-1]^2-Log[-s*sc2^-1]^2*r-3/2*Log[-s*sc2^-1]^2*Log[1-r]+3*Log[-s*sc2^-1]^2*Log[1-r]*r-2*Log[-s*sc2^-1]^2*Log[1-r]*r^2+3*Log[-s*sc2^-1]*PolyLog[2,1-r]-6*Log[-s*sc2^-1]*PolyLog[2,1-r]*r+4*Log[-s*sc2^-1]*PolyLog[2,1-r]*r^2-Log[-s*sc2^-1]*PolyLog[2,r]+2*Log[-s*sc2^-1]*PolyLog[2,r]*r-4*Log[-s*sc2^-1]*PolyLog[2,r]*r^2+Log[s*sc2^-1]+2*Log[s*sc2^-1]*z2-2*Log[s*sc2^-1]*r-4*Log[s*sc2^-1]*r*z2-1/2*Log[s*sc2^-1]*Log[1-r]+Log[s*sc2^-1]*Log[1-r]*r+2*Log[s*sc2^-1]*Log[1-r]^2-4*Log[s*sc2^-1]*Log[1-r]^2*r+2*Log[s*sc2^-1]*Log[1-r]^2*r^2-1/2*Log[s*sc2^-1]^2+Log[s*sc2^-1]^2*r+1/2*Log[s*sc2^-1]^2*Log[1-r]-Log[s*sc2^-1]^2*Log[1-r]*r-3*Log[s*sc2^-1]*PolyLog[2,1-r]+6*Log[s*sc2^-1]*PolyLog[2,1-r]*r-4*Log[s*sc2^-1]*PolyLog[2,1-r]*r^2+Log[s*sc2^-1]*PolyLog[2,r]-2*Log[s*sc2^-1]*PolyLog[2,r]*r+4*Log[s*sc2^-1]*PolyLog[2,r]*r^2+1/2*Log[r]-Log[r]*z2-Log[r]*r+2*Log[r]*r*z2-2*Log[r]*r^2*z2-3/2*Log[r]*Log[1-r]^2+3*Log[r]*Log[1-r]^2*r-2*Log[r]*Log[1-r]^2*r^2+3/2*Log[r]*Log[-s*sc2^-1]+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[-s*sc2^-1]^2-Log[r]*Log[-s*sc2^-1]^2*r+2*Log[r]*Log[-s*sc2^-1]^2*r^2-1/2*Log[r]*Log[s*sc2^-1]+Log[r]*Log[s*sc2^-1]*r-2*Log[r]*Log[s*sc2^-1]*Log[1-r]+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[s*sc2^-1]^2-Log[r]*Log[s*sc2^-1]^2*r-1/4*Log[r]^2+1/2*Log[r]^2*r+1/2*Log[r]^2*Log[1-r]-Log[r]^2*Log[1-r]*r+2*Log[r]^2*Log[1-r]*r^2+1/2*Log[r]^2*Log[-s*sc2^-1]-Log[r]^2*Log[-s*sc2^-1]*r+2*Log[r]^2*Log[-s*sc2^-1]*r^2-2*Log[r]^2*Log[s*sc2^-1]*r^2-2/3*Log[r]^3*r^2+Log[r]*PolyLog[2,r]-2*Log[r]*PolyLog[2,r]*r+4*Log[r]*PolyLog[2,r]*r^2+3*PolyLog[3,1-r]-6*PolyLog[3,1-r]*r+4*PolyLog[3,1-r]*r^2-PolyLog[3,r]+2*PolyLog[3,r]*r-4*PolyLog[3,r]*r^2)+Nc^-2*ep^2*(+Log[1-r]+23/3*Log[1-r]*z3-Log[1-r]*z2-2*Log[1-r]*r-46/3*Log[1-r]*r*z3+1/2*Log[1-r]*r*z2+40/3*Log[1-r]*r^2*z3-1/4*Log[1-r]^2-5/4*Log[1-r]^2*z2+1/2*Log[1-r]^2*r+5/2*Log[1-r]^2*r*z2-2*Log[1-r]^2*r^2*z2-1/6*Log[1-r]^3-1/6*Log[1-r]^3*r-5/12*Log[1-r]^4+5/6*Log[1-r]^4*r-1/2*Log[1-r]^4*r^2+3/2*Log[1-r]^2*PolyLog[2,1-r]-3*Log[1-r]^2*PolyLog[2,1-r]*r+2*Log[1-r]^2*PolyLog[2,1-r]*r^2-3*Log[1-r]*PolyLog[1,2,1-r]+6*Log[1-r]*PolyLog[1,2,1-r]*r-4*Log[1-r]*PolyLog[1,2,1-r]*r^2+3/2*Log[1-r]*PolyLog[2,1-r]-2*Log[-s*sc2^-1]+1/2*Log[-s*sc2^-1]*z2+4*Log[-s*sc2^-1]*r-Log[-s*sc2^-1]*r*z2+5/2*Log[-s*sc2^-1]*Log[1-r]*z2-5*Log[-s*sc2^-1]*Log[1-r]*r*z2+6*Log[-s*sc2^-1]*Log[1-r]*r^2*z2+3/4*Log[-s*sc2^-1]*Log[1-r]^2+1/2*Log[-s*sc2^-1]*Log[1-r]^3-Log[-s*sc2^-1]*Log[1-r]^3*r+2/3*Log[-s*sc2^-1]*Log[1-r]^3*r^2-Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]+2*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r-4*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^2+1/2*Log[-s*sc2^-1]^2+Log[-s*sc2^-1]^2*z2-Log[-s*sc2^-1]^2*r-2*Log[-s*sc2^-1]^2*r*z2+3/4*Log[-s*sc2^-1]^2*Log[1-r]+3/4*Log[-s*sc2^-1]^2*Log[1-r]^2-3/2*Log[-s*sc2^-1]^2*Log[1-r]^2*r+Log[-s*sc2^-1]^2*Log[1-r]^2*r^2-1/6*Log[-s*sc2^-1]^3+1/3*Log[-s*sc2^-1]^3*r+1/2*Log[-s*sc2^-1]^3*Log[1-r]-Log[-s*sc2^-1]^3*Log[1-r]*r+2/3*Log[-s*sc2^-1]^3*Log[1-r]*r^2-3/2*Log[-s*sc2^-1]^2*PolyLog[2,1-r]+3*Log[-s*sc2^-1]^2*PolyLog[2,1-r]*r-2*Log[-s*sc2^-1]^2*PolyLog[2,1-r]*r^2+1/2*Log[-s*sc2^-1]^2*PolyLog[2,r]-Log[-s*sc2^-1]^2*PolyLog[2,r]*r+2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^2+3*Log[-s*sc2^-1]*PolyLog[1,2,1-r]-6*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r+4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^2-Log[-s*sc2^-1]*PolyLog[1,2,r]+2*Log[-s*sc2^-1]*PolyLog[1,2,r]*r-4*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^2-3/2*Log[-s*sc2^-1]*PolyLog[2,1-r]+3/2*Log[-s*sc2^-1]*PolyLog[2,r]-3*Log[-s*sc2^-1]*PolyLog[3,1-r]+6*Log[-s*sc2^-1]*PolyLog[3,1-r]*r-4*Log[-s*sc2^-1]*PolyLog[3,1-r]*r^2+Log[-s*sc2^-1]*PolyLog[3,r]-2*Log[-s*sc2^-1]*PolyLog[3,r]*r+4*Log[-s*sc2^-1]*PolyLog[3,r]*r^2+2*Log[s*sc2^-1]+2*Log[s*sc2^-1]*z3-1/2*Log[s*sc2^-1]*z2-4*Log[s*sc2^-1]*r-4*Log[s*sc2^-1]*r*z3+Log[s*sc2^-1]*r*z2-1/2*Log[s*sc2^-1]*Log[1-r]-7/2*Log[s*sc2^-1]*Log[1-r]*z2+Log[s*sc2^-1]*Log[1-r]*r+7*Log[s*sc2^-1]*Log[1-r]*r*z2-8*Log[s*sc2^-1]*Log[1-r]*r^2*z2-1/2*Log[s*sc2^-1]*Log[1-r]^2-1/2*Log[s*sc2^-1]*Log[1-r]^2*r-7/6*Log[s*sc2^-1]*Log[1-r]^3+7/3*Log[s*sc2^-1]*Log[1-r]^3*r-4/3*Log[s*sc2^-1]*Log[1-r]^3*r^2+3*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,1-r]-6*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,1-r]*r+4*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,1-r]*r^2+Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]-2*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r+4*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^2-1/2*Log[s*sc2^-1]^2-Log[s*sc2^-1]^2*z2+Log[s*sc2^-1]^2*r+2*Log[s*sc2^-1]^2*r*z2+1/4*Log[s*sc2^-1]^2*Log[1-r]-1/2*Log[s*sc2^-1]^2*Log[1-r]*r-Log[s*sc2^-1]^2*Log[1-r]^2+2*Log[s*sc2^-1]^2*Log[1-r]^2*r-Log[s*sc2^-1]^2*Log[1-r]^2*r^2+1/6*Log[s*sc2^-1]^3-1/3*Log[s*sc2^-1]^3*r-1/6*Log[s*sc2^-1]^3*Log[1-r]+1/3*Log[s*sc2^-1]^3*Log[1-r]*r+3/2*Log[s*sc2^-1]^2*PolyLog[2,1-r]-3*Log[s*sc2^-1]^2*PolyLog[2,1-r]*r+2*Log[s*sc2^-1]^2*PolyLog[2,1-r]*r^2-1/2*Log[s*sc2^-1]^2*PolyLog[2,r]+Log[s*sc2^-1]^2*PolyLog[2,r]*r-2*Log[s*sc2^-1]^2*PolyLog[2,r]*r^2-3*Log[s*sc2^-1]*PolyLog[1,2,1-r]+6*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r-4*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^2+Log[s*sc2^-1]*PolyLog[1,2,r]-2*Log[s*sc2^-1]*PolyLog[1,2,r]*r+4*Log[s*sc2^-1]*PolyLog[1,2,r]*r^2+3/2*Log[s*sc2^-1]*PolyLog[2,1-r]-3/2*Log[s*sc2^-1]*PolyLog[2,r]+Log[r]-17/3*Log[r]*z3+1/2*Log[r]*z2-2*Log[r]*r+34/3*Log[r]*r*z3+1/2*Log[r]*r*z2-40/3*Log[r]*r^2*z3+2*Log[r]*Log[1-r]*z2-4*Log[r]*Log[1-r]*r*z2+3/4*Log[r]*Log[1-r]^2+3/2*Log[r]*Log[1-r]^3-3*Log[r]*Log[1-r]^3*r+2*Log[r]*Log[1-r]^3*r^2-3*Log[r]*Log[1-r]*PolyLog[2,1-r]+6*Log[r]*Log[1-r]*PolyLog[2,1-r]*r-4*Log[r]*Log[1-r]*PolyLog[2,1-r]*r^2+Log[r]*Log[1-r]*PolyLog[2,r]-2*Log[r]*Log[1-r]*PolyLog[2,r]*r+4*Log[r]*Log[1-r]*PolyLog[2,r]*r^2-7/2*Log[r]*Log[-s*sc2^-1]*z2+7*Log[r]*Log[-s*sc2^-1]*r*z2-6*Log[r]*Log[-s*sc2^-1]*r^2*z2-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^2-3/4*Log[r]*Log[-s*sc2^-1]^2-Log[r]*Log[-s*sc2^-1]^2*Log[1-r]+2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r-1/6*Log[r]*Log[-s*sc2^-1]^3+1/3*Log[r]*Log[-s*sc2^-1]^3*r-2/3*Log[r]*Log[-s*sc2^-1]^3*r^2+3*Log[r]*Log[-s*sc2^-1]*PolyLog[2,1-r]-6*Log[r]*Log[-s*sc2^-1]*PolyLog[2,1-r]*r+4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,1-r]*r^2-1/2*Log[r]*Log[s*sc2^-1]+9/2*Log[r]*Log[s*sc2^-1]*z2+Log[r]*Log[s*sc2^-1]*r-9*Log[r]*Log[s*sc2^-1]*r*z2+8*Log[r]*Log[s*sc2^-1]*r^2*z2+7/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2-7*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r+6*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^2+1/4*Log[r]*Log[s*sc2^-1]^2-1/2*Log[r]*Log[s*sc2^-1]^2*r+Log[r]*Log[s*sc2^-1]^2*Log[1-r]-2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r-1/6*Log[r]*Log[s*sc2^-1]^3+1/3*Log[r]*Log[s*sc2^-1]^3*r-3*Log[r]*Log[s*sc2^-1]*PolyLog[2,1-r]+6*Log[r]*Log[s*sc2^-1]*PolyLog[2,1-r]*r-4*Log[r]*Log[s*sc2^-1]*PolyLog[2,1-r]*r^2-Log[r]*Log[s*sc2^-1]*PolyLog[2,r]+2*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r-4*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^2-1/4*Log[r]^2+3/4*Log[r]^2*z2+1/2*Log[r]^2*r-3/2*Log[r]^2*r*z2+2*Log[r]^2*r^2*z2-3/4*Log[r]^2*Log[1-r]-Log[r]^2*Log[1-r]^2+2*Log[r]^2*Log[1-r]^2*r-3/4*Log[r]^2*Log[-s*sc2^-1]+2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]-4*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r+4*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^2-1/4*Log[r]^2*Log[-s*sc2^-1]^2+1/2*Log[r]^2*Log[-s*sc2^-1]^2*r-Log[r]^2*Log[-s*sc2^-1]^2*r^2+Log[r]^2*Log[s*sc2^-1]-1/2*Log[r]^2*Log[s*sc2^-1]*r-5/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]+5*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r-6*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^2+Log[r]^2*Log[s*sc2^-1]^2*r^2+1/3*Log[r]^3-1/6*Log[r]^3*r-1/2*Log[r]^3*Log[1-r]+Log[r]^3*Log[1-r]*r-2*Log[r]^3*Log[1-r]*r^2-1/6*Log[r]^3*Log[-s*sc2^-1]+1/3*Log[r]^3*Log[-s*sc2^-1]*r-2/3*Log[r]^3*Log[-s*sc2^-1]*r^2+1/6*Log[r]^3*Log[s*sc2^-1]-1/3*Log[r]^3*Log[s*sc2^-1]*r+4/3*Log[r]^3*Log[s*sc2^-1]*r^2+1/12*Log[r]^4-1/6*Log[r]^4*r+1/2*Log[r]^4*r^2-1/2*Log[r]^2*PolyLog[2,r]+Log[r]^2*PolyLog[2,r]*r-2*Log[r]^2*PolyLog[2,r]*r^2+Log[r]*PolyLog[1,2,r]-2*Log[r]*PolyLog[1,2,r]*r+4*Log[r]*PolyLog[1,2,r]*r^2-3/2*Log[r]*PolyLog[2,r]-3/2*PolyLog[3,1-r]+3/2*PolyLog[3,r]+PolyLog[4,1-r^-1]-2*PolyLog[4,1-r^-1]*r+4*PolyLog[4,1-r^-1]*r^2-3*PolyLog[4,1-(1-r)^-1]+6*PolyLog[4,1-(1-r)^-1]*r-4*PolyLog[4,1-(1-r)^-1]*r^2-3*PolyLog[4,1-(1-r)]+6*PolyLog[4,1-(1-r)]*r-4*PolyLog[4,1-(1-r)]*r^2+PolyLog[4,1-r]-2*PolyLog[4,1-r]*r+4*PolyLog[4,1-r]*r^2)+ep^-1*(+4*Log[1-r]-8*Log[1-r]*r+8*Log[1-r]*r^2-4*Log[r]+8*Log[r]*r-8*Log[r]*r^2)+ep*(+4*z3-8*r*z3-Log[1-r]-2*Log[1-r]*z2+2*Log[1-r]*r+4*Log[1-r]*r*z2-4*Log[1-r]*r^2*z2+1/2*Log[1-r]^2-Log[1-r]^2*r-4/3*Log[1-r]^3+8/3*Log[1-r]^3*r-4/3*Log[1-r]^3*r^2+6*Log[1-r]*PolyLog[2,1-r]-12*Log[1-r]*PolyLog[2,1-r]*r+8*Log[1-r]*PolyLog[2,1-r]*r^2+2*Log[-s*sc2^-1]+4*Log[-s*sc2^-1]*z2-4*Log[-s*sc2^-1]*r-8*Log[-s*sc2^-1]*r*z2+3*Log[-s*sc2^-1]*Log[1-r]+3*Log[-s*sc2^-1]*Log[1-r]^2-6*Log[-s*sc2^-1]*Log[1-r]^2*r+4*Log[-s*sc2^-1]*Log[1-r]^2*r^2-Log[-s*sc2^-1]^2+2*Log[-s*sc2^-1]^2*r+3*Log[-s*sc2^-1]^2*Log[1-r]-6*Log[-s*sc2^-1]^2*Log[1-r]*r+4*Log[-s*sc2^-1]^2*Log[1-r]*r^2-6*Log[-s*sc2^-1]*PolyLog[2,1-r]+12*Log[-s*sc2^-1]*PolyLog[2,1-r]*r-8*Log[-s*sc2^-1]*PolyLog[2,1-r]*r^2+2*Log[-s*sc2^-1]*PolyLog[2,r]-4*Log[-s*sc2^-1]*PolyLog[2,r]*r+8*Log[-s*sc2^-1]*PolyLog[2,r]*r^2-2*Log[s*sc2^-1]-4*Log[s*sc2^-1]*z2+4*Log[s*sc2^-1]*r+8*Log[s*sc2^-1]*r*z2+Log[s*sc2^-1]*Log[1-r]-2*Log[s*sc2^-1]*Log[1-r]*r-4*Log[s*sc2^-1]*Log[1-r]^2+8*Log[s*sc2^-1]*Log[1-r]^2*r-4*Log[s*sc2^-1]*Log[1-r]^2*r^2+Log[s*sc2^-1]^2-2*Log[s*sc2^-1]^2*r-Log[s*sc2^-1]^2*Log[1-r]+2*Log[s*sc2^-1]^2*Log[1-r]*r+6*Log[s*sc2^-1]*PolyLog[2,1-r]-12*Log[s*sc2^-1]*PolyLog[2,1-r]*r+8*Log[s*sc2^-1]*PolyLog[2,1-r]*r^2-2*Log[s*sc2^-1]*PolyLog[2,r]+4*Log[s*sc2^-1]*PolyLog[2,r]*r-8*Log[s*sc2^-1]*PolyLog[2,r]*r^2-Log[r]+2*Log[r]*z2+2*Log[r]*r-4*Log[r]*r*z2+4*Log[r]*r^2*z2+3*Log[r]*Log[1-r]^2-6*Log[r]*Log[1-r]^2*r+4*Log[r]*Log[1-r]^2*r^2-3*Log[r]*Log[-s*sc2^-1]-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]+8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r-Log[r]*Log[-s*sc2^-1]^2+2*Log[r]*Log[-s*sc2^-1]^2*r-4*Log[r]*Log[-s*sc2^-1]^2*r^2+Log[r]*Log[s*sc2^-1]-2*Log[r]*Log[s*sc2^-1]*r+4*Log[r]*Log[s*sc2^-1]*Log[1-r]-8*Log[r]*Log[s*sc2^-1]*Log[1-r]*r-Log[r]*Log[s*sc2^-1]^2+2*Log[r]*Log[s*sc2^-1]^2*r+1/2*Log[r]^2-Log[r]^2*r-Log[r]^2*Log[1-r]+2*Log[r]^2*Log[1-r]*r-4*Log[r]^2*Log[1-r]*r^2-Log[r]^2*Log[-s*sc2^-1]+2*Log[r]^2*Log[-s*sc2^-1]*r-4*Log[r]^2*Log[-s*sc2^-1]*r^2+4*Log[r]^2*Log[s*sc2^-1]*r^2+4/3*Log[r]^3*r^2-2*Log[r]*PolyLog[2,r]+4*Log[r]*PolyLog[2,r]*r-8*Log[r]*PolyLog[2,r]*r^2-6*PolyLog[3,1-r]+12*PolyLog[3,1-r]*r-8*PolyLog[3,1-r]*r^2+2*PolyLog[3,r]-4*PolyLog[3,r]*r+8*PolyLog[3,r]*r^2)+ep^2*(-2*Log[1-r]-46/3*Log[1-r]*z3+2*Log[1-r]*z2+4*Log[1-r]*r+92/3*Log[1-r]*r*z3-Log[1-r]*r*z2-80/3*Log[1-r]*r^2*z3+1/2*Log[1-r]^2+5/2*Log[1-r]^2*z2-Log[1-r]^2*r-5*Log[1-r]^2*r*z2+4*Log[1-r]^2*r^2*z2+1/3*Log[1-r]^3+1/3*Log[1-r]^3*r+5/6*Log[1-r]^4-5/3*Log[1-r]^4*r+Log[1-r]^4*r^2-3*Log[1-r]^2*PolyLog[2,1-r]+6*Log[1-r]^2*PolyLog[2,1-r]*r-4*Log[1-r]^2*PolyLog[2,1-r]*r^2+6*Log[1-r]*PolyLog[1,2,1-r]-12*Log[1-r]*PolyLog[1,2,1-r]*r+8*Log[1-r]*PolyLog[1,2,1-r]*r^2-3*Log[1-r]*PolyLog[2,1-r]+4*Log[-s*sc2^-1]-Log[-s*sc2^-1]*z2-8*Log[-s*sc2^-1]*r+2*Log[-s*sc2^-1]*r*z2-5*Log[-s*sc2^-1]*Log[1-r]*z2+10*Log[-s*sc2^-1]*Log[1-r]*r*z2-12*Log[-s*sc2^-1]*Log[1-r]*r^2*z2-3/2*Log[-s*sc2^-1]*Log[1-r]^2-Log[-s*sc2^-1]*Log[1-r]^3+2*Log[-s*sc2^-1]*Log[1-r]^3*r-4/3*Log[-s*sc2^-1]*Log[1-r]^3*r^2+2*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]-4*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r+8*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^2-Log[-s*sc2^-1]^2-2*Log[-s*sc2^-1]^2*z2+2*Log[-s*sc2^-1]^2*r+4*Log[-s*sc2^-1]^2*r*z2-3/2*Log[-s*sc2^-1]^2*Log[1-r]-3/2*Log[-s*sc2^-1]^2*Log[1-r]^2+3*Log[-s*sc2^-1]^2*Log[1-r]^2*r-2*Log[-s*sc2^-1]^2*Log[1-r]^2*r^2+1/3*Log[-s*sc2^-1]^3-2/3*Log[-s*sc2^-1]^3*r-Log[-s*sc2^-1]^3*Log[1-r]+2*Log[-s*sc2^-1]^3*Log[1-r]*r-4/3*Log[-s*sc2^-1]^3*Log[1-r]*r^2+3*Log[-s*sc2^-1]^2*PolyLog[2,1-r]-6*Log[-s*sc2^-1]^2*PolyLog[2,1-r]*r+4*Log[-s*sc2^-1]^2*PolyLog[2,1-r]*r^2-Log[-s*sc2^-1]^2*PolyLog[2,r]+2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r-4*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^2-6*Log[-s*sc2^-1]*PolyLog[1,2,1-r]+12*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r-8*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^2+2*Log[-s*sc2^-1]*PolyLog[1,2,r]-4*Log[-s*sc2^-1]*PolyLog[1,2,r]*r+8*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^2+3*Log[-s*sc2^-1]*PolyLog[2,1-r]-3*Log[-s*sc2^-1]*PolyLog[2,r]+6*Log[-s*sc2^-1]*PolyLog[3,1-r]-12*Log[-s*sc2^-1]*PolyLog[3,1-r]*r+8*Log[-s*sc2^-1]*PolyLog[3,1-r]*r^2-2*Log[-s*sc2^-1]*PolyLog[3,r]+4*Log[-s*sc2^-1]*PolyLog[3,r]*r-8*Log[-s*sc2^-1]*PolyLog[3,r]*r^2-4*Log[s*sc2^-1]-4*Log[s*sc2^-1]*z3+Log[s*sc2^-1]*z2+8*Log[s*sc2^-1]*r+8*Log[s*sc2^-1]*r*z3-2*Log[s*sc2^-1]*r*z2+Log[s*sc2^-1]*Log[1-r]+7*Log[s*sc2^-1]*Log[1-r]*z2-2*Log[s*sc2^-1]*Log[1-r]*r-14*Log[s*sc2^-1]*Log[1-r]*r*z2+16*Log[s*sc2^-1]*Log[1-r]*r^2*z2+Log[s*sc2^-1]*Log[1-r]^2+Log[s*sc2^-1]*Log[1-r]^2*r+7/3*Log[s*sc2^-1]*Log[1-r]^3-14/3*Log[s*sc2^-1]*Log[1-r]^3*r+8/3*Log[s*sc2^-1]*Log[1-r]^3*r^2-6*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,1-r]+12*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,1-r]*r-8*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,1-r]*r^2-2*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]+4*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r-8*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^2+Log[s*sc2^-1]^2+2*Log[s*sc2^-1]^2*z2-2*Log[s*sc2^-1]^2*r-4*Log[s*sc2^-1]^2*r*z2-1/2*Log[s*sc2^-1]^2*Log[1-r]+Log[s*sc2^-1]^2*Log[1-r]*r+2*Log[s*sc2^-1]^2*Log[1-r]^2-4*Log[s*sc2^-1]^2*Log[1-r]^2*r+2*Log[s*sc2^-1]^2*Log[1-r]^2*r^2-1/3*Log[s*sc2^-1]^3+2/3*Log[s*sc2^-1]^3*r+1/3*Log[s*sc2^-1]^3*Log[1-r]-2/3*Log[s*sc2^-1]^3*Log[1-r]*r-3*Log[s*sc2^-1]^2*PolyLog[2,1-r]+6*Log[s*sc2^-1]^2*PolyLog[2,1-r]*r-4*Log[s*sc2^-1]^2*PolyLog[2,1-r]*r^2+Log[s*sc2^-1]^2*PolyLog[2,r]-2*Log[s*sc2^-1]^2*PolyLog[2,r]*r+4*Log[s*sc2^-1]^2*PolyLog[2,r]*r^2+6*Log[s*sc2^-1]*PolyLog[1,2,1-r]-12*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r+8*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^2-2*Log[s*sc2^-1]*PolyLog[1,2,r]+4*Log[s*sc2^-1]*PolyLog[1,2,r]*r-8*Log[s*sc2^-1]*PolyLog[1,2,r]*r^2-3*Log[s*sc2^-1]*PolyLog[2,1-r]+3*Log[s*sc2^-1]*PolyLog[2,r]-2*Log[r]+34/3*Log[r]*z3-Log[r]*z2+4*Log[r]*r-68/3*Log[r]*r*z3-Log[r]*r*z2+80/3*Log[r]*r^2*z3-4*Log[r]*Log[1-r]*z2+8*Log[r]*Log[1-r]*r*z2-3/2*Log[r]*Log[1-r]^2-3*Log[r]*Log[1-r]^3+6*Log[r]*Log[1-r]^3*r-4*Log[r]*Log[1-r]^3*r^2+6*Log[r]*Log[1-r]*PolyLog[2,1-r]-12*Log[r]*Log[1-r]*PolyLog[2,1-r]*r+8*Log[r]*Log[1-r]*PolyLog[2,1-r]*r^2-2*Log[r]*Log[1-r]*PolyLog[2,r]+4*Log[r]*Log[1-r]*PolyLog[2,r]*r-8*Log[r]*Log[1-r]*PolyLog[2,r]*r^2+7*Log[r]*Log[-s*sc2^-1]*z2-14*Log[r]*Log[-s*sc2^-1]*r*z2+12*Log[r]*Log[-s*sc2^-1]*r^2*z2+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2-8*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r+8*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^2+3/2*Log[r]*Log[-s*sc2^-1]^2+2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]-4*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r+1/3*Log[r]*Log[-s*sc2^-1]^3-2/3*Log[r]*Log[-s*sc2^-1]^3*r+4/3*Log[r]*Log[-s*sc2^-1]^3*r^2-6*Log[r]*Log[-s*sc2^-1]*PolyLog[2,1-r]+12*Log[r]*Log[-s*sc2^-1]*PolyLog[2,1-r]*r-8*Log[r]*Log[-s*sc2^-1]*PolyLog[2,1-r]*r^2+Log[r]*Log[s*sc2^-1]-9*Log[r]*Log[s*sc2^-1]*z2-2*Log[r]*Log[s*sc2^-1]*r+18*Log[r]*Log[s*sc2^-1]*r*z2-16*Log[r]*Log[s*sc2^-1]*r^2*z2-7*Log[r]*Log[s*sc2^-1]*Log[1-r]^2+14*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r-12*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^2-1/2*Log[r]*Log[s*sc2^-1]^2+Log[r]*Log[s*sc2^-1]^2*r-2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]+4*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r+1/3*Log[r]*Log[s*sc2^-1]^3-2/3*Log[r]*Log[s*sc2^-1]^3*r+6*Log[r]*Log[s*sc2^-1]*PolyLog[2,1-r]-12*Log[r]*Log[s*sc2^-1]*PolyLog[2,1-r]*r+8*Log[r]*Log[s*sc2^-1]*PolyLog[2,1-r]*r^2+2*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]-4*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r+8*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^2+1/2*Log[r]^2-3/2*Log[r]^2*z2-Log[r]^2*r+3*Log[r]^2*r*z2-4*Log[r]^2*r^2*z2+3/2*Log[r]^2*Log[1-r]+2*Log[r]^2*Log[1-r]^2-4*Log[r]^2*Log[1-r]^2*r+3/2*Log[r]^2*Log[-s*sc2^-1]-4*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]+8*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r-8*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^2+1/2*Log[r]^2*Log[-s*sc2^-1]^2-Log[r]^2*Log[-s*sc2^-1]^2*r+2*Log[r]^2*Log[-s*sc2^-1]^2*r^2-2*Log[r]^2*Log[s*sc2^-1]+Log[r]^2*Log[s*sc2^-1]*r+5*Log[r]^2*Log[s*sc2^-1]*Log[1-r]-10*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r+12*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^2-2*Log[r]^2*Log[s*sc2^-1]^2*r^2-2/3*Log[r]^3+1/3*Log[r]^3*r+Log[r]^3*Log[1-r]-2*Log[r]^3*Log[1-r]*r+4*Log[r]^3*Log[1-r]*r^2+1/3*Log[r]^3*Log[-s*sc2^-1]-2/3*Log[r]^3*Log[-s*sc2^-1]*r+4/3*Log[r]^3*Log[-s*sc2^-1]*r^2-1/3*Log[r]^3*Log[s*sc2^-1]+2/3*Log[r]^3*Log[s*sc2^-1]*r-8/3*Log[r]^3*Log[s*sc2^-1]*r^2-1/6*Log[r]^4+1/3*Log[r]^4*r-Log[r]^4*r^2+Log[r]^2*PolyLog[2,r]-2*Log[r]^2*PolyLog[2,r]*r+4*Log[r]^2*PolyLog[2,r]*r^2-2*Log[r]*PolyLog[1,2,r]+4*Log[r]*PolyLog[1,2,r]*r-8*Log[r]*PolyLog[1,2,r]*r^2+3*Log[r]*PolyLog[2,r]+3*PolyLog[3,1-r]-3*PolyLog[3,r]-2*PolyLog[4,1-r^-1]+4*PolyLog[4,1-r^-1]*r-8*PolyLog[4,1-r^-1]*r^2+6*PolyLog[4,1-(1-r)^-1]-12*PolyLog[4,1-(1-r)^-1]*r+8*PolyLog[4,1-(1-r)^-1]*r^2+6*PolyLog[4,1-(1-r)]-12*PolyLog[4,1-(1-r)]*r+8*PolyLog[4,1-(1-r)]*r^2-2*PolyLog[4,1-r]+4*PolyLog[4,1-r]*r-8*PolyLog[4,1-r]*r^2)+Nc^2*ep^-1*(-2*Log[1-r]+4*Log[1-r]*r-4*Log[1-r]*r^2+2*Log[r]-4*Log[r]*r+4*Log[r]*r^2)+Nc^2*(+2*Log[1-r]-Log[1-r]*r-1/2*Log[1-r]^2+Log[1-r]^2*r-Log[-s*sc2^-1]+2*Log[-s*sc2^-1]*r+3*Log[-s*sc2^-1]*Log[1-r]-6*Log[-s*sc2^-1]*Log[1-r]*r+4*Log[-s*sc2^-1]*Log[1-r]*r^2+Log[s*sc2^-1]-2*Log[s*sc2^-1]*r-Log[s*sc2^-1]*Log[1-r]+2*Log[s*sc2^-1]*Log[1-r]*r-Log[r]-Log[r]*r-Log[r]*Log[-s*sc2^-1]+2*Log[r]*Log[-s*sc2^-1]*r-4*Log[r]*Log[-s*sc2^-1]*r^2-Log[r]*Log[s*sc2^-1]+2*Log[r]*Log[s*sc2^-1]*r-1/2*Log[r]^2+Log[r]^2*r)+Nc^2*ep*(-2*z3+4*r*z3+1/2*Log[1-r]+Log[1-r]*z2-Log[1-r]*r-2*Log[1-r]*r*z2+2*Log[1-r]*r^2*z2-1/4*Log[1-r]^2+1/2*Log[1-r]^2*r+2/3*Log[1-r]^3-4/3*Log[1-r]^3*r+2/3*Log[1-r]^3*r^2-3*Log[1-r]*PolyLog[2,1-r]+6*Log[1-r]*PolyLog[2,1-r]*r-4*Log[1-r]*PolyLog[2,1-r]*r^2-Log[-s*sc2^-1]-2*Log[-s*sc2^-1]*z2+2*Log[-s*sc2^-1]*r+4*Log[-s*sc2^-1]*r*z2-3/2*Log[-s*sc2^-1]*Log[1-r]-3/2*Log[-s*sc2^-1]*Log[1-r]^2+3*Log[-s*sc2^-1]*Log[1-r]^2*r-2*Log[-s*sc2^-1]*Log[1-r]^2*r^2+1/2*Log[-s*sc2^-1]^2-Log[-s*sc2^-1]^2*r-3/2*Log[-s*sc2^-1]^2*Log[1-r]+3*Log[-s*sc2^-1]^2*Log[1-r]*r-2*Log[-s*sc2^-1]^2*Log[1-r]*r^2+3*Log[-s*sc2^-1]*PolyLog[2,1-r]-6*Log[-s*sc2^-1]*PolyLog[2,1-r]*r+4*Log[-s*sc2^-1]*PolyLog[2,1-r]*r^2-Log[-s*sc2^-1]*PolyLog[2,r]+2*Log[-s*sc2^-1]*PolyLog[2,r]*r-4*Log[-s*sc2^-1]*PolyLog[2,r]*r^2+Log[s*sc2^-1]+2*Log[s*sc2^-1]*z2-2*Log[s*sc2^-1]*r-4*Log[s*sc2^-1]*r*z2-1/2*Log[s*sc2^-1]*Log[1-r]+Log[s*sc2^-1]*Log[1-r]*r+2*Log[s*sc2^-1]*Log[1-r]^2-4*Log[s*sc2^-1]*Log[1-r]^2*r+2*Log[s*sc2^-1]*Log[1-r]^2*r^2-1/2*Log[s*sc2^-1]^2+Log[s*sc2^-1]^2*r+1/2*Log[s*sc2^-1]^2*Log[1-r]-Log[s*sc2^-1]^2*Log[1-r]*r-3*Log[s*sc2^-1]*PolyLog[2,1-r]+6*Log[s*sc2^-1]*PolyLog[2,1-r]*r-4*Log[s*sc2^-1]*PolyLog[2,1-r]*r^2+Log[s*sc2^-1]*PolyLog[2,r]-2*Log[s*sc2^-1]*PolyLog[2,r]*r+4*Log[s*sc2^-1]*PolyLog[2,r]*r^2+1/2*Log[r]-Log[r]*z2-Log[r]*r+2*Log[r]*r*z2-2*Log[r]*r^2*z2-3/2*Log[r]*Log[1-r]^2+3*Log[r]*Log[1-r]^2*r-2*Log[r]*Log[1-r]^2*r^2+3/2*Log[r]*Log[-s*sc2^-1]+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[-s*sc2^-1]^2-Log[r]*Log[-s*sc2^-1]^2*r+2*Log[r]*Log[-s*sc2^-1]^2*r^2-1/2*Log[r]*Log[s*sc2^-1]+Log[r]*Log[s*sc2^-1]*r-2*Log[r]*Log[s*sc2^-1]*Log[1-r]+4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+1/2*Log[r]*Log[s*sc2^-1]^2-Log[r]*Log[s*sc2^-1]^2*r-1/4*Log[r]^2+1/2*Log[r]^2*r+1/2*Log[r]^2*Log[1-r]-Log[r]^2*Log[1-r]*r+2*Log[r]^2*Log[1-r]*r^2+1/2*Log[r]^2*Log[-s*sc2^-1]-Log[r]^2*Log[-s*sc2^-1]*r+2*Log[r]^2*Log[-s*sc2^-1]*r^2-2*Log[r]^2*Log[s*sc2^-1]*r^2-2/3*Log[r]^3*r^2+Log[r]*PolyLog[2,r]-2*Log[r]*PolyLog[2,r]*r+4*Log[r]*PolyLog[2,r]*r^2+3*PolyLog[3,1-r]-6*PolyLog[3,1-r]*r+4*PolyLog[3,1-r]*r^2-PolyLog[3,r]+2*PolyLog[3,r]*r-4*PolyLog[3,r]*r^2)+Nc^2*ep^2*(+Log[1-r]+23/3*Log[1-r]*z3-Log[1-r]*z2-2*Log[1-r]*r-46/3*Log[1-r]*r*z3+1/2*Log[1-r]*r*z2+40/3*Log[1-r]*r^2*z3-1/4*Log[1-r]^2-5/4*Log[1-r]^2*z2+1/2*Log[1-r]^2*r+5/2*Log[1-r]^2*r*z2-2*Log[1-r]^2*r^2*z2-1/6*Log[1-r]^3-1/6*Log[1-r]^3*r-5/12*Log[1-r]^4+5/6*Log[1-r]^4*r-1/2*Log[1-r]^4*r^2+3/2*Log[1-r]^2*PolyLog[2,1-r]-3*Log[1-r]^2*PolyLog[2,1-r]*r+2*Log[1-r]^2*PolyLog[2,1-r]*r^2-3*Log[1-r]*PolyLog[1,2,1-r]+6*Log[1-r]*PolyLog[1,2,1-r]*r-4*Log[1-r]*PolyLog[1,2,1-r]*r^2+3/2*Log[1-r]*PolyLog[2,1-r]-2*Log[-s*sc2^-1]+1/2*Log[-s*sc2^-1]*z2+4*Log[-s*sc2^-1]*r-Log[-s*sc2^-1]*r*z2+5/2*Log[-s*sc2^-1]*Log[1-r]*z2-5*Log[-s*sc2^-1]*Log[1-r]*r*z2+6*Log[-s*sc2^-1]*Log[1-r]*r^2*z2+3/4*Log[-s*sc2^-1]*Log[1-r]^2+1/2*Log[-s*sc2^-1]*Log[1-r]^3-Log[-s*sc2^-1]*Log[1-r]^3*r+2/3*Log[-s*sc2^-1]*Log[1-r]^3*r^2-Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]+2*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r-4*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^2+1/2*Log[-s*sc2^-1]^2+Log[-s*sc2^-1]^2*z2-Log[-s*sc2^-1]^2*r-2*Log[-s*sc2^-1]^2*r*z2+3/4*Log[-s*sc2^-1]^2*Log[1-r]+3/4*Log[-s*sc2^-1]^2*Log[1-r]^2-3/2*Log[-s*sc2^-1]^2*Log[1-r]^2*r+Log[-s*sc2^-1]^2*Log[1-r]^2*r^2-1/6*Log[-s*sc2^-1]^3+1/3*Log[-s*sc2^-1]^3*r+1/2*Log[-s*sc2^-1]^3*Log[1-r]-Log[-s*sc2^-1]^3*Log[1-r]*r+2/3*Log[-s*sc2^-1]^3*Log[1-r]*r^2-3/2*Log[-s*sc2^-1]^2*PolyLog[2,1-r]+3*Log[-s*sc2^-1]^2*PolyLog[2,1-r]*r-2*Log[-s*sc2^-1]^2*PolyLog[2,1-r]*r^2+1/2*Log[-s*sc2^-1]^2*PolyLog[2,r]-Log[-s*sc2^-1]^2*PolyLog[2,r]*r+2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^2+3*Log[-s*sc2^-1]*PolyLog[1,2,1-r]-6*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r+4*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^2-Log[-s*sc2^-1]*PolyLog[1,2,r]+2*Log[-s*sc2^-1]*PolyLog[1,2,r]*r-4*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^2-3/2*Log[-s*sc2^-1]*PolyLog[2,1-r]+3/2*Log[-s*sc2^-1]*PolyLog[2,r]-3*Log[-s*sc2^-1]*PolyLog[3,1-r]+6*Log[-s*sc2^-1]*PolyLog[3,1-r]*r-4*Log[-s*sc2^-1]*PolyLog[3,1-r]*r^2+Log[-s*sc2^-1]*PolyLog[3,r]-2*Log[-s*sc2^-1]*PolyLog[3,r]*r+4*Log[-s*sc2^-1]*PolyLog[3,r]*r^2+2*Log[s*sc2^-1]+2*Log[s*sc2^-1]*z3-1/2*Log[s*sc2^-1]*z2-4*Log[s*sc2^-1]*r-4*Log[s*sc2^-1]*r*z3+Log[s*sc2^-1]*r*z2-1/2*Log[s*sc2^-1]*Log[1-r]-7/2*Log[s*sc2^-1]*Log[1-r]*z2+Log[s*sc2^-1]*Log[1-r]*r+7*Log[s*sc2^-1]*Log[1-r]*r*z2-8*Log[s*sc2^-1]*Log[1-r]*r^2*z2-1/2*Log[s*sc2^-1]*Log[1-r]^2-1/2*Log[s*sc2^-1]*Log[1-r]^2*r-7/6*Log[s*sc2^-1]*Log[1-r]^3+7/3*Log[s*sc2^-1]*Log[1-r]^3*r-4/3*Log[s*sc2^-1]*Log[1-r]^3*r^2+3*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,1-r]-6*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,1-r]*r+4*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,1-r]*r^2+Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]-2*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r+4*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^2-1/2*Log[s*sc2^-1]^2-Log[s*sc2^-1]^2*z2+Log[s*sc2^-1]^2*r+2*Log[s*sc2^-1]^2*r*z2+1/4*Log[s*sc2^-1]^2*Log[1-r]-1/2*Log[s*sc2^-1]^2*Log[1-r]*r-Log[s*sc2^-1]^2*Log[1-r]^2+2*Log[s*sc2^-1]^2*Log[1-r]^2*r-Log[s*sc2^-1]^2*Log[1-r]^2*r^2+1/6*Log[s*sc2^-1]^3-1/3*Log[s*sc2^-1]^3*r-1/6*Log[s*sc2^-1]^3*Log[1-r]+1/3*Log[s*sc2^-1]^3*Log[1-r]*r+3/2*Log[s*sc2^-1]^2*PolyLog[2,1-r]-3*Log[s*sc2^-1]^2*PolyLog[2,1-r]*r+2*Log[s*sc2^-1]^2*PolyLog[2,1-r]*r^2-1/2*Log[s*sc2^-1]^2*PolyLog[2,r]+Log[s*sc2^-1]^2*PolyLog[2,r]*r-2*Log[s*sc2^-1]^2*PolyLog[2,r]*r^2-3*Log[s*sc2^-1]*PolyLog[1,2,1-r]+6*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r-4*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^2+Log[s*sc2^-1]*PolyLog[1,2,r]-2*Log[s*sc2^-1]*PolyLog[1,2,r]*r+4*Log[s*sc2^-1]*PolyLog[1,2,r]*r^2+3/2*Log[s*sc2^-1]*PolyLog[2,1-r]-3/2*Log[s*sc2^-1]*PolyLog[2,r]+Log[r]-17/3*Log[r]*z3+1/2*Log[r]*z2-2*Log[r]*r+34/3*Log[r]*r*z3+1/2*Log[r]*r*z2-40/3*Log[r]*r^2*z3+2*Log[r]*Log[1-r]*z2-4*Log[r]*Log[1-r]*r*z2+3/4*Log[r]*Log[1-r]^2+3/2*Log[r]*Log[1-r]^3-3*Log[r]*Log[1-r]^3*r+2*Log[r]*Log[1-r]^3*r^2-3*Log[r]*Log[1-r]*PolyLog[2,1-r]+6*Log[r]*Log[1-r]*PolyLog[2,1-r]*r-4*Log[r]*Log[1-r]*PolyLog[2,1-r]*r^2+Log[r]*Log[1-r]*PolyLog[2,r]-2*Log[r]*Log[1-r]*PolyLog[2,r]*r+4*Log[r]*Log[1-r]*PolyLog[2,r]*r^2-7/2*Log[r]*Log[-s*sc2^-1]*z2+7*Log[r]*Log[-s*sc2^-1]*r*z2-6*Log[r]*Log[-s*sc2^-1]*r^2*z2-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^2-3/4*Log[r]*Log[-s*sc2^-1]^2-Log[r]*Log[-s*sc2^-1]^2*Log[1-r]+2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r-1/6*Log[r]*Log[-s*sc2^-1]^3+1/3*Log[r]*Log[-s*sc2^-1]^3*r-2/3*Log[r]*Log[-s*sc2^-1]^3*r^2+3*Log[r]*Log[-s*sc2^-1]*PolyLog[2,1-r]-6*Log[r]*Log[-s*sc2^-1]*PolyLog[2,1-r]*r+4*Log[r]*Log[-s*sc2^-1]*PolyLog[2,1-r]*r^2-1/2*Log[r]*Log[s*sc2^-1]+9/2*Log[r]*Log[s*sc2^-1]*z2+Log[r]*Log[s*sc2^-1]*r-9*Log[r]*Log[s*sc2^-1]*r*z2+8*Log[r]*Log[s*sc2^-1]*r^2*z2+7/2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2-7*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r+6*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^2+1/4*Log[r]*Log[s*sc2^-1]^2-1/2*Log[r]*Log[s*sc2^-1]^2*r+Log[r]*Log[s*sc2^-1]^2*Log[1-r]-2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r-1/6*Log[r]*Log[s*sc2^-1]^3+1/3*Log[r]*Log[s*sc2^-1]^3*r-3*Log[r]*Log[s*sc2^-1]*PolyLog[2,1-r]+6*Log[r]*Log[s*sc2^-1]*PolyLog[2,1-r]*r-4*Log[r]*Log[s*sc2^-1]*PolyLog[2,1-r]*r^2-Log[r]*Log[s*sc2^-1]*PolyLog[2,r]+2*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r-4*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^2-1/4*Log[r]^2+3/4*Log[r]^2*z2+1/2*Log[r]^2*r-3/2*Log[r]^2*r*z2+2*Log[r]^2*r^2*z2-3/4*Log[r]^2*Log[1-r]-Log[r]^2*Log[1-r]^2+2*Log[r]^2*Log[1-r]^2*r-3/4*Log[r]^2*Log[-s*sc2^-1]+2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]-4*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r+4*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^2-1/4*Log[r]^2*Log[-s*sc2^-1]^2+1/2*Log[r]^2*Log[-s*sc2^-1]^2*r-Log[r]^2*Log[-s*sc2^-1]^2*r^2+Log[r]^2*Log[s*sc2^-1]-1/2*Log[r]^2*Log[s*sc2^-1]*r-5/2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]+5*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r-6*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^2+Log[r]^2*Log[s*sc2^-1]^2*r^2+1/3*Log[r]^3-1/6*Log[r]^3*r-1/2*Log[r]^3*Log[1-r]+Log[r]^3*Log[1-r]*r-2*Log[r]^3*Log[1-r]*r^2-1/6*Log[r]^3*Log[-s*sc2^-1]+1/3*Log[r]^3*Log[-s*sc2^-1]*r-2/3*Log[r]^3*Log[-s*sc2^-1]*r^2+1/6*Log[r]^3*Log[s*sc2^-1]-1/3*Log[r]^3*Log[s*sc2^-1]*r+4/3*Log[r]^3*Log[s*sc2^-1]*r^2+1/12*Log[r]^4-1/6*Log[r]^4*r+1/2*Log[r]^4*r^2-1/2*Log[r]^2*PolyLog[2,r]+Log[r]^2*PolyLog[2,r]*r-2*Log[r]^2*PolyLog[2,r]*r^2+Log[r]*PolyLog[1,2,r]-2*Log[r]*PolyLog[1,2,r]*r+4*Log[r]*PolyLog[1,2,r]*r^2-3/2*Log[r]*PolyLog[2,r]-3/2*PolyLog[3,1-r]+3/2*PolyLog[3,r]+PolyLog[4,1-r^-1]-2*PolyLog[4,1-r^-1]*r+4*PolyLog[4,1-r^-1]*r^2-3*PolyLog[4,1-(1-r)^-1]+6*PolyLog[4,1-(1-r)^-1]*r-4*PolyLog[4,1-(1-r)^-1]*r^2-3*PolyLog[4,1-(1-r)]+6*PolyLog[4,1-(1-r)]*r-4*PolyLog[4,1-(1-r)]*r^2+PolyLog[4,1-r]-2*PolyLog[4,1-r]*r+4*PolyLog[4,1-r]*r^2)-4*Log[1-r]+2*Log[1-r]*r+Log[1-r]^2-2*Log[1-r]^2*r+2*Log[-s*sc2^-1]-4*Log[-s*sc2^-1]*r-6*Log[-s*sc2^-1]*Log[1-r]+12*Log[-s*sc2^-1]*Log[1-r]*r-8*Log[-s*sc2^-1]*Log[1-r]*r^2-2*Log[s*sc2^-1]+4*Log[s*sc2^-1]*r+2*Log[s*sc2^-1]*Log[1-r]-4*Log[s*sc2^-1]*Log[1-r]*r+2*Log[r]+2*Log[r]*r+2*Log[r]*Log[-s*sc2^-1]-4*Log[r]*Log[-s*sc2^-1]*r+8*Log[r]*Log[-s*sc2^-1]*r^2+2*Log[r]*Log[s*sc2^-1]-4*Log[r]*Log[s*sc2^-1]*r+Log[r]^2-2*Log[r]^2*r;

Mqq10[[2,1]]=0;

Mqq10[[2,2]]=+Nc^-1*ep^-2*(-4+8*r-8*r^2)+Nc^-1*ep^-1*(-2+12*r-12*r^2-8*Log[1-r]+16*Log[1-r]*r-16*Log[1-r]*r^2+4*Log[-s*sc2^-1]-8*Log[-s*sc2^-1]*r+8*Log[-s*sc2^-1]*r^2+8*Log[r]-16*Log[r]*r+16*Log[r]*r^2)+Nc^-1*(-10+2*z2+32*r-4*r*z2-32*r^2+4*r^2*z2+8*Log[1-r]-4*Log[1-r]*r-2*Log[1-r]^2+4*Log[1-r]^2*r-2*Log[-s*sc2^-1]-4*Log[-s*sc2^-1]*r+12*Log[-s*sc2^-1]*r^2+12*Log[-s*sc2^-1]*Log[1-r]-24*Log[-s*sc2^-1]*Log[1-r]*r+16*Log[-s*sc2^-1]*Log[1-r]*r^2-2*Log[-s*sc2^-1]^2+4*Log[-s*sc2^-1]^2*r-4*Log[-s*sc2^-1]^2*r^2+4*Log[s*sc2^-1]-8*Log[s*sc2^-1]*r-4*Log[s*sc2^-1]*Log[1-r]+8*Log[s*sc2^-1]*Log[1-r]*r-4*Log[r]-4*Log[r]*r-4*Log[r]*Log[-s*sc2^-1]+8*Log[r]*Log[-s*sc2^-1]*r-16*Log[r]*Log[-s*sc2^-1]*r^2-4*Log[r]*Log[s*sc2^-1]+8*Log[r]*Log[s*sc2^-1]*r-2*Log[r]^2+4*Log[r]^2*r)+Nc^-1*ep*(-16+4/3*z3+z2+64*r-8/3*r*z3-6*r*z2-64*r^2+56/3*r^2*z3+6*r^2*z2+2*Log[1-r]+4*Log[1-r]*z2-4*Log[1-r]*r-8*Log[1-r]*r*z2+8*Log[1-r]*r^2*z2-Log[1-r]^2+2*Log[1-r]^2*r+8/3*Log[1-r]^3-16/3*Log[1-r]^3*r+8/3*Log[1-r]^3*r^2-12*Log[1-r]*PolyLog[2,1-r]+24*Log[1-r]*PolyLog[2,1-r]*r-16*Log[1-r]*PolyLog[2,1-r]*r^2+6*Log[-s*sc2^-1]-10*Log[-s*sc2^-1]*z2-24*Log[-s*sc2^-1]*r+20*Log[-s*sc2^-1]*r*z2+32*Log[-s*sc2^-1]*r^2-4*Log[-s*sc2^-1]*r^2*z2-6*Log[-s*sc2^-1]*Log[1-r]-6*Log[-s*sc2^-1]*Log[1-r]^2+12*Log[-s*sc2^-1]*Log[1-r]^2*r-8*Log[-s*sc2^-1]*Log[1-r]^2*r^2+Log[-s*sc2^-1]^2+2*Log[-s*sc2^-1]^2*r-6*Log[-s*sc2^-1]^2*r^2-6*Log[-s*sc2^-1]^2*Log[1-r]+12*Log[-s*sc2^-1]^2*Log[1-r]*r-8*Log[-s*sc2^-1]^2*Log[1-r]*r^2+2/3*Log[-s*sc2^-1]^3-4/3*Log[-s*sc2^-1]^3*r+4/3*Log[-s*sc2^-1]^3*r^2+12*Log[-s*sc2^-1]*PolyLog[2,1-r]-24*Log[-s*sc2^-1]*PolyLog[2,1-r]*r+16*Log[-s*sc2^-1]*PolyLog[2,1-r]*r^2-4*Log[-s*sc2^-1]*PolyLog[2,r]+8*Log[-s*sc2^-1]*PolyLog[2,r]*r-16*Log[-s*sc2^-1]*PolyLog[2,r]*r^2+4*Log[s*sc2^-1]+8*Log[s*sc2^-1]*z2-8*Log[s*sc2^-1]*r-16*Log[s*sc2^-1]*r*z2-2*Log[s*sc2^-1]*Log[1-r]+4*Log[s*sc2^-1]*Log[1-r]*r+8*Log[s*sc2^-1]*Log[1-r]^2-16*Log[s*sc2^-1]*Log[1-r]^2*r+8*Log[s*sc2^-1]*Log[1-r]^2*r^2-2*Log[s*sc2^-1]^2+4*Log[s*sc2^-1]^2*r+2*Log[s*sc2^-1]^2*Log[1-r]-4*Log[s*sc2^-1]^2*Log[1-r]*r-12*Log[s*sc2^-1]*PolyLog[2,1-r]+24*Log[s*sc2^-1]*PolyLog[2,1-r]*r-16*Log[s*sc2^-1]*PolyLog[2,1-r]*r^2+4*Log[s*sc2^-1]*PolyLog[2,r]-8*Log[s*sc2^-1]*PolyLog[2,r]*r+16*Log[s*sc2^-1]*PolyLog[2,r]*r^2+2*Log[r]-4*Log[r]*z2-4*Log[r]*r+8*Log[r]*r*z2-8*Log[r]*r^2*z2-6*Log[r]*Log[1-r]^2+12*Log[r]*Log[1-r]^2*r-8*Log[r]*Log[1-r]^2*r^2+6*Log[r]*Log[-s*sc2^-1]+8*Log[r]*Log[-s*sc2^-1]*Log[1-r]-16*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+2*Log[r]*Log[-s*sc2^-1]^2-4*Log[r]*Log[-s*sc2^-1]^2*r+8*Log[r]*Log[-s*sc2^-1]^2*r^2-2*Log[r]*Log[s*sc2^-1]+4*Log[r]*Log[s*sc2^-1]*r-8*Log[r]*Log[s*sc2^-1]*Log[1-r]+16*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+2*Log[r]*Log[s*sc2^-1]^2-4*Log[r]*Log[s*sc2^-1]^2*r-Log[r]^2+2*Log[r]^2*r+2*Log[r]^2*Log[1-r]-4*Log[r]^2*Log[1-r]*r+8*Log[r]^2*Log[1-r]*r^2+2*Log[r]^2*Log[-s*sc2^-1]-4*Log[r]^2*Log[-s*sc2^-1]*r+8*Log[r]^2*Log[-s*sc2^-1]*r^2-8*Log[r]^2*Log[s*sc2^-1]*r^2-8/3*Log[r]^3*r^2+4*Log[r]*PolyLog[2,r]-8*Log[r]*PolyLog[2,r]*r+16*Log[r]*PolyLog[2,r]*r^2+12*PolyLog[3,1-r]-24*PolyLog[3,1-r]*r+16*PolyLog[3,1-r]*r^2-4*PolyLog[3,r]+8*PolyLog[3,r]*r-16*PolyLog[3,r]*r^2)+Nc^-1*ep^2*(-32+14/3*z3+5*z2+47/10*z2^2+128*r-28*r*z3-16*r*z2-47/5*r*z2^2-128*r^2+28*r^2*z3+16*r^2*z2+47/5*r^2*z2^2+4*Log[1-r]+92/3*Log[1-r]*z3-4*Log[1-r]*z2-8*Log[1-r]*r-184/3*Log[1-r]*r*z3+2*Log[1-r]*r*z2+160/3*Log[1-r]*r^2*z3-Log[1-r]^2-5*Log[1-r]^2*z2+2*Log[1-r]^2*r+10*Log[1-r]^2*r*z2-8*Log[1-r]^2*r^2*z2-2/3*Log[1-r]^3-2/3*Log[1-r]^3*r-5/3*Log[1-r]^4+10/3*Log[1-r]^4*r-2*Log[1-r]^4*r^2+6*Log[1-r]^2*PolyLog[2,1-r]-12*Log[1-r]^2*PolyLog[2,1-r]*r+8*Log[1-r]^2*PolyLog[2,1-r]*r^2-12*Log[1-r]*PolyLog[1,2,1-r]+24*Log[1-r]*PolyLog[1,2,1-r]*r-16*Log[1-r]*PolyLog[1,2,1-r]*r^2+6*Log[1-r]*PolyLog[2,1-r]+8*Log[-s*sc2^-1]-28/3*Log[-s*sc2^-1]*z3+Log[-s*sc2^-1]*z2-48*Log[-s*sc2^-1]*r+56/3*Log[-s*sc2^-1]*r*z3+2*Log[-s*sc2^-1]*r*z2+64*Log[-s*sc2^-1]*r^2-56/3*Log[-s*sc2^-1]*r^2*z3-6*Log[-s*sc2^-1]*r^2*z2+10*Log[-s*sc2^-1]*Log[1-r]*z2-20*Log[-s*sc2^-1]*Log[1-r]*r*z2+24*Log[-s*sc2^-1]*Log[1-r]*r^2*z2+3*Log[-s*sc2^-1]*Log[1-r]^2+2*Log[-s*sc2^-1]*Log[1-r]^3-4*Log[-s*sc2^-1]*Log[1-r]^3*r+8/3*Log[-s*sc2^-1]*Log[1-r]^3*r^2-4*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]+8*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r-16*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^2-3*Log[-s*sc2^-1]^2+5*Log[-s*sc2^-1]^2*z2+12*Log[-s*sc2^-1]^2*r-10*Log[-s*sc2^-1]^2*r*z2-16*Log[-s*sc2^-1]^2*r^2+2*Log[-s*sc2^-1]^2*r^2*z2+3*Log[-s*sc2^-1]^2*Log[1-r]+3*Log[-s*sc2^-1]^2*Log[1-r]^2-6*Log[-s*sc2^-1]^2*Log[1-r]^2*r+4*Log[-s*sc2^-1]^2*Log[1-r]^2*r^2-1/3*Log[-s*sc2^-1]^3-2/3*Log[-s*sc2^-1]^3*r+2*Log[-s*sc2^-1]^3*r^2+2*Log[-s*sc2^-1]^3*Log[1-r]-4*Log[-s*sc2^-1]^3*Log[1-r]*r+8/3*Log[-s*sc2^-1]^3*Log[1-r]*r^2-1/6*Log[-s*sc2^-1]^4+1/3*Log[-s*sc2^-1]^4*r-1/3*Log[-s*sc2^-1]^4*r^2-6*Log[-s*sc2^-1]^2*PolyLog[2,1-r]+12*Log[-s*sc2^-1]^2*PolyLog[2,1-r]*r-8*Log[-s*sc2^-1]^2*PolyLog[2,1-r]*r^2+2*Log[-s*sc2^-1]^2*PolyLog[2,r]-4*Log[-s*sc2^-1]^2*PolyLog[2,r]*r+8*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^2+12*Log[-s*sc2^-1]*PolyLog[1,2,1-r]-24*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r+16*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^2-4*Log[-s*sc2^-1]*PolyLog[1,2,r]+8*Log[-s*sc2^-1]*PolyLog[1,2,r]*r-16*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^2-6*Log[-s*sc2^-1]*PolyLog[2,1-r]+6*Log[-s*sc2^-1]*PolyLog[2,r]-12*Log[-s*sc2^-1]*PolyLog[3,1-r]+24*Log[-s*sc2^-1]*PolyLog[3,1-r]*r-16*Log[-s*sc2^-1]*PolyLog[3,1-r]*r^2+4*Log[-s*sc2^-1]*PolyLog[3,r]-8*Log[-s*sc2^-1]*PolyLog[3,r]*r+16*Log[-s*sc2^-1]*PolyLog[3,r]*r^2+8*Log[s*sc2^-1]+8*Log[s*sc2^-1]*z3-2*Log[s*sc2^-1]*z2-16*Log[s*sc2^-1]*r-16*Log[s*sc2^-1]*r*z3+4*Log[s*sc2^-1]*r*z2-2*Log[s*sc2^-1]*Log[1-r]-14*Log[s*sc2^-1]*Log[1-r]*z2+4*Log[s*sc2^-1]*Log[1-r]*r+28*Log[s*sc2^-1]*Log[1-r]*r*z2-32*Log[s*sc2^-1]*Log[1-r]*r^2*z2-2*Log[s*sc2^-1]*Log[1-r]^2-2*Log[s*sc2^-1]*Log[1-r]^2*r-14/3*Log[s*sc2^-1]*Log[1-r]^3+28/3*Log[s*sc2^-1]*Log[1-r]^3*r-16/3*Log[s*sc2^-1]*Log[1-r]^3*r^2+12*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,1-r]-24*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,1-r]*r+16*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,1-r]*r^2+4*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]-8*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r+16*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^2-2*Log[s*sc2^-1]^2-4*Log[s*sc2^-1]^2*z2+4*Log[s*sc2^-1]^2*r+8*Log[s*sc2^-1]^2*r*z2+Log[s*sc2^-1]^2*Log[1-r]-2*Log[s*sc2^-1]^2*Log[1-r]*r-4*Log[s*sc2^-1]^2*Log[1-r]^2+8*Log[s*sc2^-1]^2*Log[1-r]^2*r-4*Log[s*sc2^-1]^2*Log[1-r]^2*r^2+2/3*Log[s*sc2^-1]^3-4/3*Log[s*sc2^-1]^3*r-2/3*Log[s*sc2^-1]^3*Log[1-r]+4/3*Log[s*sc2^-1]^3*Log[1-r]*r+6*Log[s*sc2^-1]^2*PolyLog[2,1-r]-12*Log[s*sc2^-1]^2*PolyLog[2,1-r]*r+8*Log[s*sc2^-1]^2*PolyLog[2,1-r]*r^2-2*Log[s*sc2^-1]^2*PolyLog[2,r]+4*Log[s*sc2^-1]^2*PolyLog[2,r]*r-8*Log[s*sc2^-1]^2*PolyLog[2,r]*r^2-12*Log[s*sc2^-1]*PolyLog[1,2,1-r]+24*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r-16*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^2+4*Log[s*sc2^-1]*PolyLog[1,2,r]-8*Log[s*sc2^-1]*PolyLog[1,2,r]*r+16*Log[s*sc2^-1]*PolyLog[1,2,r]*r^2+6*Log[s*sc2^-1]*PolyLog[2,1-r]-6*Log[s*sc2^-1]*PolyLog[2,r]+4*Log[r]-68/3*Log[r]*z3+2*Log[r]*z2-8*Log[r]*r+136/3*Log[r]*r*z3+2*Log[r]*r*z2-160/3*Log[r]*r^2*z3+8*Log[r]*Log[1-r]*z2-16*Log[r]*Log[1-r]*r*z2+3*Log[r]*Log[1-r]^2+6*Log[r]*Log[1-r]^3-12*Log[r]*Log[1-r]^3*r+8*Log[r]*Log[1-r]^3*r^2-12*Log[r]*Log[1-r]*PolyLog[2,1-r]+24*Log[r]*Log[1-r]*PolyLog[2,1-r]*r-16*Log[r]*Log[1-r]*PolyLog[2,1-r]*r^2+4*Log[r]*Log[1-r]*PolyLog[2,r]-8*Log[r]*Log[1-r]*PolyLog[2,r]*r+16*Log[r]*Log[1-r]*PolyLog[2,r]*r^2-14*Log[r]*Log[-s*sc2^-1]*z2+28*Log[r]*Log[-s*sc2^-1]*r*z2-24*Log[r]*Log[-s*sc2^-1]*r^2*z2-8*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2+16*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r-16*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^2-3*Log[r]*Log[-s*sc2^-1]^2-4*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]+8*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r-2/3*Log[r]*Log[-s*sc2^-1]^3+4/3*Log[r]*Log[-s*sc2^-1]^3*r-8/3*Log[r]*Log[-s*sc2^-1]^3*r^2+12*Log[r]*Log[-s*sc2^-1]*PolyLog[2,1-r]-24*Log[r]*Log[-s*sc2^-1]*PolyLog[2,1-r]*r+16*Log[r]*Log[-s*sc2^-1]*PolyLog[2,1-r]*r^2-2*Log[r]*Log[s*sc2^-1]+18*Log[r]*Log[s*sc2^-1]*z2+4*Log[r]*Log[s*sc2^-1]*r-36*Log[r]*Log[s*sc2^-1]*r*z2+32*Log[r]*Log[s*sc2^-1]*r^2*z2+14*Log[r]*Log[s*sc2^-1]*Log[1-r]^2-28*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r+24*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^2+Log[r]*Log[s*sc2^-1]^2-2*Log[r]*Log[s*sc2^-1]^2*r+4*Log[r]*Log[s*sc2^-1]^2*Log[1-r]-8*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r-2/3*Log[r]*Log[s*sc2^-1]^3+4/3*Log[r]*Log[s*sc2^-1]^3*r-12*Log[r]*Log[s*sc2^-1]*PolyLog[2,1-r]+24*Log[r]*Log[s*sc2^-1]*PolyLog[2,1-r]*r-16*Log[r]*Log[s*sc2^-1]*PolyLog[2,1-r]*r^2-4*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]+8*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r-16*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^2-Log[r]^2+3*Log[r]^2*z2+2*Log[r]^2*r-6*Log[r]^2*r*z2+8*Log[r]^2*r^2*z2-3*Log[r]^2*Log[1-r]-4*Log[r]^2*Log[1-r]^2+8*Log[r]^2*Log[1-r]^2*r-3*Log[r]^2*Log[-s*sc2^-1]+8*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]-16*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r+16*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^2-Log[r]^2*Log[-s*sc2^-1]^2+2*Log[r]^2*Log[-s*sc2^-1]^2*r-4*Log[r]^2*Log[-s*sc2^-1]^2*r^2+4*Log[r]^2*Log[s*sc2^-1]-2*Log[r]^2*Log[s*sc2^-1]*r-10*Log[r]^2*Log[s*sc2^-1]*Log[1-r]+20*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r-24*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^2+4*Log[r]^2*Log[s*sc2^-1]^2*r^2+4/3*Log[r]^3-2/3*Log[r]^3*r-2*Log[r]^3*Log[1-r]+4*Log[r]^3*Log[1-r]*r-8*Log[r]^3*Log[1-r]*r^2-2/3*Log[r]^3*Log[-s*sc2^-1]+4/3*Log[r]^3*Log[-s*sc2^-1]*r-8/3*Log[r]^3*Log[-s*sc2^-1]*r^2+2/3*Log[r]^3*Log[s*sc2^-1]-4/3*Log[r]^3*Log[s*sc2^-1]*r+16/3*Log[r]^3*Log[s*sc2^-1]*r^2+1/3*Log[r]^4-2/3*Log[r]^4*r+2*Log[r]^4*r^2-2*Log[r]^2*PolyLog[2,r]+4*Log[r]^2*PolyLog[2,r]*r-8*Log[r]^2*PolyLog[2,r]*r^2+4*Log[r]*PolyLog[1,2,r]-8*Log[r]*PolyLog[1,2,r]*r+16*Log[r]*PolyLog[1,2,r]*r^2-6*Log[r]*PolyLog[2,r]-6*PolyLog[3,1-r]+6*PolyLog[3,r]+4*PolyLog[4,1-r^-1]-8*PolyLog[4,1-r^-1]*r+16*PolyLog[4,1-r^-1]*r^2-12*PolyLog[4,1-(1-r)^-1]+24*PolyLog[4,1-(1-r)^-1]*r-16*PolyLog[4,1-(1-r)^-1]*r^2-12*PolyLog[4,1-(1-r)]+24*PolyLog[4,1-(1-r)]*r-16*PolyLog[4,1-(1-r)]*r^2+4*PolyLog[4,1-r]-8*PolyLog[4,1-r]*r+16*PolyLog[4,1-r]*r^2)+ep*(+52/27*Nl-2/3*Nl*z2-224/27*r*Nl+4/3*r*Nl*z2+224/27*r^2*Nl-4/3*r^2*Nl*z2-8/9*Log[-s*sc2^-1]*Nl+40/9*Log[-s*sc2^-1]*r*Nl-40/9*Log[-s*sc2^-1]*r^2*Nl+2/3*Log[-s*sc2^-1]^2*Nl-4/3*Log[-s*sc2^-1]^2*r*Nl+4/3*Log[-s*sc2^-1]^2*r^2*Nl)+ep^2*(+320/81*Nl-28/9*Nl*z3-4/9*Nl*z2-1312/81*r*Nl+56/9*r*Nl*z3+20/9*r*Nl*z2+1312/81*r^2*Nl-56/9*r^2*Nl*z3-20/9*r^2*Nl*z2-52/27*Log[-s*sc2^-1]*Nl+2/3*Log[-s*sc2^-1]*Nl*z2+224/27*Log[-s*sc2^-1]*r*Nl-4/3*Log[-s*sc2^-1]*r*Nl*z2-224/27*Log[-s*sc2^-1]*r^2*Nl+4/3*Log[-s*sc2^-1]*r^2*Nl*z2+4/9*Log[-s*sc2^-1]^2*Nl-20/9*Log[-s*sc2^-1]^2*r*Nl+20/9*Log[-s*sc2^-1]^2*r^2*Nl-2/9*Log[-s*sc2^-1]^3*Nl+4/9*Log[-s*sc2^-1]^3*r*Nl-4/9*Log[-s*sc2^-1]^3*r^2*Nl)+Nc*ep^-2*(+8-16*r+16*r^2)+Nc*ep^-1*(+4-24*r+24*r^2+8*Log[1-r]-16*Log[1-r]*r+16*Log[1-r]*r^2-4*Log[-s*sc2^-1]+8*Log[-s*sc2^-1]*r-8*Log[-s*sc2^-1]*r^2-4*Log[s*sc2^-1]+8*Log[s*sc2^-1]*r-8*Log[s*sc2^-1]*r^2-12*Log[r]+24*Log[r]*r-24*Log[r]*r^2)+Nc*(+10/9-4*z2-236/9*r+8*r*z2+236/9*r^2-8*r^2*z2-8*Log[1-r]+4*Log[1-r]*r+2*Log[1-r]^2-4*Log[1-r]^2*r+16/3*Log[-s*sc2^-1]-2/3*Log[-s*sc2^-1]*r-28/3*Log[-s*sc2^-1]*r^2-12*Log[-s*sc2^-1]*Log[1-r]+24*Log[-s*sc2^-1]*Log[1-r]*r-16*Log[-s*sc2^-1]*Log[1-r]*r^2+2*Log[-s*sc2^-1]^2-4*Log[-s*sc2^-1]^2*r+4*Log[-s*sc2^-1]^2*r^2-2*Log[s*sc2^-1]+10*Log[s*sc2^-1]*r+4*Log[s*sc2^-1]*Log[1-r]-8*Log[s*sc2^-1]*Log[1-r]*r+2*Log[s*sc2^-1]^2-4*Log[s*sc2^-1]^2*r+4*Log[s*sc2^-1]^2*r^2+6*Log[r]+6*Log[r]*r+6*Log[r]*Log[-s*sc2^-1]-12*Log[r]*Log[-s*sc2^-1]*r+24*Log[r]*Log[-s*sc2^-1]*r^2+6*Log[r]*Log[s*sc2^-1]-12*Log[r]*Log[s*sc2^-1]*r+3*Log[r]^2-6*Log[r]^2*r)+Nc*ep*(+350/27-38/3*z3+5/3*z2-1408/27*r+76/3*r*z3+14/3*r*z2+1408/27*r^2-136/3*r^2*z3-14/3*r^2*z2-2*Log[1-r]-4*Log[1-r]*z2+4*Log[1-r]*r+8*Log[1-r]*r*z2-8*Log[1-r]*r^2*z2+Log[1-r]^2-2*Log[1-r]^2*r-8/3*Log[1-r]^3+16/3*Log[1-r]^3*r-8/3*Log[1-r]^3*r^2+12*Log[1-r]*PolyLog[2,1-r]-24*Log[1-r]*PolyLog[2,1-r]*r+16*Log[1-r]*PolyLog[2,1-r]*r^2-31/9*Log[-s*sc2^-1]+8*Log[-s*sc2^-1]*z2+146/9*Log[-s*sc2^-1]*r-16*Log[-s*sc2^-1]*r*z2-236/9*Log[-s*sc2^-1]*r^2-4*Log[-s*sc2^-1]*r^2*z2+6*Log[-s*sc2^-1]*Log[1-r]+6*Log[-s*sc2^-1]*Log[1-r]^2-12*Log[-s*sc2^-1]*Log[1-r]^2*r+8*Log[-s*sc2^-1]*Log[1-r]^2*r^2-8/3*Log[-s*sc2^-1]^2+1/3*Log[-s*sc2^-1]^2*r+14/3*Log[-s*sc2^-1]^2*r^2+6*Log[-s*sc2^-1]^2*Log[1-r]-12*Log[-s*sc2^-1]^2*Log[1-r]*r+8*Log[-s*sc2^-1]^2*Log[1-r]*r^2-2/3*Log[-s*sc2^-1]^3+4/3*Log[-s*sc2^-1]^3*r-4/3*Log[-s*sc2^-1]^3*r^2-12*Log[-s*sc2^-1]*PolyLog[2,1-r]+24*Log[-s*sc2^-1]*PolyLog[2,1-r]*r-16*Log[-s*sc2^-1]*PolyLog[2,1-r]*r^2+6*Log[-s*sc2^-1]*PolyLog[2,r]-12*Log[-s*sc2^-1]*PolyLog[2,r]*r+24*Log[-s*sc2^-1]*PolyLog[2,r]*r^2-5*Log[s*sc2^-1]-4*Log[s*sc2^-1]*z2+10*Log[s*sc2^-1]*r+8*Log[s*sc2^-1]*r*z2+12*Log[s*sc2^-1]*r^2*z2+2*Log[s*sc2^-1]*Log[1-r]-4*Log[s*sc2^-1]*Log[1-r]*r-8*Log[s*sc2^-1]*Log[1-r]^2+16*Log[s*sc2^-1]*Log[1-r]^2*r-8*Log[s*sc2^-1]*Log[1-r]^2*r^2+Log[s*sc2^-1]^2-5*Log[s*sc2^-1]^2*r-2*Log[s*sc2^-1]^2*Log[1-r]+4*Log[s*sc2^-1]^2*Log[1-r]*r-2/3*Log[s*sc2^-1]^3+4/3*Log[s*sc2^-1]^3*r-4/3*Log[s*sc2^-1]^3*r^2+12*Log[s*sc2^-1]*PolyLog[2,1-r]-24*Log[s*sc2^-1]*PolyLog[2,1-r]*r+16*Log[s*sc2^-1]*PolyLog[2,1-r]*r^2-6*Log[s*sc2^-1]*PolyLog[2,r]+12*Log[s*sc2^-1]*PolyLog[2,r]*r-24*Log[s*sc2^-1]*PolyLog[2,r]*r^2-3*Log[r]+6*Log[r]*z2+6*Log[r]*r-12*Log[r]*r*z2+12*Log[r]*r^2*z2+6*Log[r]*Log[1-r]^2-12*Log[r]*Log[1-r]^2*r+8*Log[r]*Log[1-r]^2*r^2-9*Log[r]*Log[-s*sc2^-1]-6*Log[r]*Log[-s*sc2^-1]*Log[1-r]+12*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r+8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^2-3*Log[r]*Log[-s*sc2^-1]^2+6*Log[r]*Log[-s*sc2^-1]^2*r-12*Log[r]*Log[-s*sc2^-1]^2*r^2+3*Log[r]*Log[s*sc2^-1]-6*Log[r]*Log[s*sc2^-1]*r+6*Log[r]*Log[s*sc2^-1]*Log[1-r]-12*Log[r]*Log[s*sc2^-1]*Log[1-r]*r-8*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^2-3*Log[r]*Log[s*sc2^-1]^2+6*Log[r]*Log[s*sc2^-1]^2*r+3/2*Log[r]^2-3*Log[r]^2*r-3*Log[r]^2*Log[1-r]+6*Log[r]^2*Log[1-r]*r-12*Log[r]^2*Log[1-r]*r^2-3*Log[r]^2*Log[-s*sc2^-1]+6*Log[r]^2*Log[-s*sc2^-1]*r-12*Log[r]^2*Log[-s*sc2^-1]*r^2+12*Log[r]^2*Log[s*sc2^-1]*r^2+4*Log[r]^3*r^2-6*Log[r]*PolyLog[2,r]+12*Log[r]*PolyLog[2,r]*r-24*Log[r]*PolyLog[2,r]*r^2-12*PolyLog[3,1-r]+24*PolyLog[3,1-r]*r-16*PolyLog[3,1-r]*r^2+6*PolyLog[3,r]-12*PolyLog[3,r]*r+24*PolyLog[3,r]*r^2)+Nc*ep^2*(+2104/81+97/9*z3-38/9*z2-47/5*z2^2-8432/81*r+196/9*r*z3+118/9*r*z2+94/5*r*z2^2+8432/81*r^2-196/9*r^2*z3-118/9*r^2*z2-94/5*r^2*z2^2-4*Log[1-r]-92/3*Log[1-r]*z3+4*Log[1-r]*z2+8*Log[1-r]*r+184/3*Log[1-r]*r*z3-2*Log[1-r]*r*z2-160/3*Log[1-r]*r^2*z3+Log[1-r]^2+5*Log[1-r]^2*z2-2*Log[1-r]^2*r-10*Log[1-r]^2*r*z2+8*Log[1-r]^2*r^2*z2+2/3*Log[1-r]^3+2/3*Log[1-r]^3*r+5/3*Log[1-r]^4-10/3*Log[1-r]^4*r+2*Log[1-r]^4*r^2-6*Log[1-r]^2*PolyLog[2,1-r]+12*Log[1-r]^2*PolyLog[2,1-r]*r-8*Log[1-r]^2*PolyLog[2,1-r]*r^2+12*Log[1-r]*PolyLog[1,2,1-r]-24*Log[1-r]*PolyLog[1,2,1-r]*r+16*Log[1-r]*PolyLog[1,2,1-r]*r^2-6*Log[1-r]*PolyLog[2,1-r]-80/27*Log[-s*sc2^-1]+28/3*Log[-s*sc2^-1]*z3+1/3*Log[-s*sc2^-1]*z2+868/27*Log[-s*sc2^-1]*r-56/3*Log[-s*sc2^-1]*r*z3+1/3*Log[-s*sc2^-1]*r*z2-1408/27*Log[-s*sc2^-1]*r^2+56/3*Log[-s*sc2^-1]*r^2*z3+14/3*Log[-s*sc2^-1]*r^2*z2-12*Log[-s*sc2^-1]*Log[1-r]*z2+24*Log[-s*sc2^-1]*Log[1-r]*r*z2-32*Log[-s*sc2^-1]*Log[1-r]*r^2*z2-3*Log[-s*sc2^-1]*Log[1-r]^2-2*Log[-s*sc2^-1]*Log[1-r]^3+4*Log[-s*sc2^-1]*Log[1-r]^3*r-8/3*Log[-s*sc2^-1]*Log[1-r]^3*r^2+6*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]-12*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r+24*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^2+31/18*Log[-s*sc2^-1]^2-4*Log[-s*sc2^-1]^2*z2-73/9*Log[-s*sc2^-1]^2*r+8*Log[-s*sc2^-1]^2*r*z2+118/9*Log[-s*sc2^-1]^2*r^2+2*Log[-s*sc2^-1]^2*r^2*z2-3*Log[-s*sc2^-1]^2*Log[1-r]-3*Log[-s*sc2^-1]^2*Log[1-r]^2+6*Log[-s*sc2^-1]^2*Log[1-r]^2*r-4*Log[-s*sc2^-1]^2*Log[1-r]^2*r^2+8/9*Log[-s*sc2^-1]^3-1/9*Log[-s*sc2^-1]^3*r-14/9*Log[-s*sc2^-1]^3*r^2-2*Log[-s*sc2^-1]^3*Log[1-r]+4*Log[-s*sc2^-1]^3*Log[1-r]*r-8/3*Log[-s*sc2^-1]^3*Log[1-r]*r^2+1/6*Log[-s*sc2^-1]^4-1/3*Log[-s*sc2^-1]^4*r+1/3*Log[-s*sc2^-1]^4*r^2+6*Log[-s*sc2^-1]^2*PolyLog[2,1-r]-12*Log[-s*sc2^-1]^2*PolyLog[2,1-r]*r+8*Log[-s*sc2^-1]^2*PolyLog[2,1-r]*r^2-3*Log[-s*sc2^-1]^2*PolyLog[2,r]+6*Log[-s*sc2^-1]^2*PolyLog[2,r]*r-12*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^2-12*Log[-s*sc2^-1]*PolyLog[1,2,1-r]+24*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r-16*Log[-s*sc2^-1]*PolyLog[1,2,1-r]*r^2+6*Log[-s*sc2^-1]*PolyLog[1,2,r]-12*Log[-s*sc2^-1]*PolyLog[1,2,r]*r+24*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^2+6*Log[-s*sc2^-1]*PolyLog[2,1-r]-9*Log[-s*sc2^-1]*PolyLog[2,r]+12*Log[-s*sc2^-1]*PolyLog[3,1-r]-24*Log[-s*sc2^-1]*PolyLog[3,1-r]*r+16*Log[-s*sc2^-1]*PolyLog[3,1-r]*r^2-6*Log[-s*sc2^-1]*PolyLog[3,r]+12*Log[-s*sc2^-1]*PolyLog[3,r]*r-24*Log[-s*sc2^-1]*PolyLog[3,r]*r^2-10*Log[s*sc2^-1]+10/3*Log[s*sc2^-1]*z3-2*Log[s*sc2^-1]*z2+20*Log[s*sc2^-1]*r-20/3*Log[s*sc2^-1]*r*z3-5*Log[s*sc2^-1]*r*z2+80/3*Log[s*sc2^-1]*r^2*z3+2*Log[s*sc2^-1]*Log[1-r]+16*Log[s*sc2^-1]*Log[1-r]*z2-4*Log[s*sc2^-1]*Log[1-r]*r-32*Log[s*sc2^-1]*Log[1-r]*r*z2+40*Log[s*sc2^-1]*Log[1-r]*r^2*z2+2*Log[s*sc2^-1]*Log[1-r]^2+2*Log[s*sc2^-1]*Log[1-r]^2*r+14/3*Log[s*sc2^-1]*Log[1-r]^3-28/3*Log[s*sc2^-1]*Log[1-r]^3*r+16/3*Log[s*sc2^-1]*Log[1-r]^3*r^2-12*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,1-r]+24*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,1-r]*r-16*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,1-r]*r^2-6*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]+12*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r-24*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^2+5/2*Log[s*sc2^-1]^2+2*Log[s*sc2^-1]^2*z2-5*Log[s*sc2^-1]^2*r-4*Log[s*sc2^-1]^2*r*z2-6*Log[s*sc2^-1]^2*r^2*z2-Log[s*sc2^-1]^2*Log[1-r]+2*Log[s*sc2^-1]^2*Log[1-r]*r+4*Log[s*sc2^-1]^2*Log[1-r]^2-8*Log[s*sc2^-1]^2*Log[1-r]^2*r+4*Log[s*sc2^-1]^2*Log[1-r]^2*r^2-1/3*Log[s*sc2^-1]^3+5/3*Log[s*sc2^-1]^3*r+2/3*Log[s*sc2^-1]^3*Log[1-r]-4/3*Log[s*sc2^-1]^3*Log[1-r]*r+1/6*Log[s*sc2^-1]^4-1/3*Log[s*sc2^-1]^4*r+1/3*Log[s*sc2^-1]^4*r^2-6*Log[s*sc2^-1]^2*PolyLog[2,1-r]+12*Log[s*sc2^-1]^2*PolyLog[2,1-r]*r-8*Log[s*sc2^-1]^2*PolyLog[2,1-r]*r^2+3*Log[s*sc2^-1]^2*PolyLog[2,r]-6*Log[s*sc2^-1]^2*PolyLog[2,r]*r+12*Log[s*sc2^-1]^2*PolyLog[2,r]*r^2+12*Log[s*sc2^-1]*PolyLog[1,2,1-r]-24*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r+16*Log[s*sc2^-1]*PolyLog[1,2,1-r]*r^2-6*Log[s*sc2^-1]*PolyLog[1,2,r]+12*Log[s*sc2^-1]*PolyLog[1,2,r]*r-24*Log[s*sc2^-1]*PolyLog[1,2,r]*r^2-6*Log[s*sc2^-1]*PolyLog[2,1-r]+9*Log[s*sc2^-1]*PolyLog[2,r]-6*Log[r]+34*Log[r]*z3-3*Log[r]*z2+12*Log[r]*r-68*Log[r]*r*z3-3*Log[r]*r*z2+80*Log[r]*r^2*z3-6*Log[r]*Log[1-r]*z2+12*Log[r]*Log[1-r]*r*z2+8*Log[r]*Log[1-r]*r^2*z2-3*Log[r]*Log[1-r]^2-6*Log[r]*Log[1-r]^3+12*Log[r]*Log[1-r]^3*r-8*Log[r]*Log[1-r]^3*r^2+12*Log[r]*Log[1-r]*PolyLog[2,1-r]-24*Log[r]*Log[1-r]*PolyLog[2,1-r]*r+16*Log[r]*Log[1-r]*PolyLog[2,1-r]*r^2-6*Log[r]*Log[1-r]*PolyLog[2,r]+12*Log[r]*Log[1-r]*PolyLog[2,r]*r-24*Log[r]*Log[1-r]*PolyLog[2,r]*r^2+15*Log[r]*Log[-s*sc2^-1]*z2-30*Log[r]*Log[-s*sc2^-1]*r*z2+28*Log[r]*Log[-s*sc2^-1]*r^2*z2-3*Log[r]*Log[-s*sc2^-1]*Log[1-r]+9*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2-18*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r+20*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^2+9/2*Log[r]*Log[-s*sc2^-1]^2+3*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]-6*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r-4*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^2+Log[r]*Log[-s*sc2^-1]^3-2*Log[r]*Log[-s*sc2^-1]^3*r+4*Log[r]*Log[-s*sc2^-1]^3*r^2-12*Log[r]*Log[-s*sc2^-1]*PolyLog[2,1-r]+24*Log[r]*Log[-s*sc2^-1]*PolyLog[2,1-r]*r-16*Log[r]*Log[-s*sc2^-1]*PolyLog[2,1-r]*r^2+3*Log[r]*Log[s*sc2^-1]-21*Log[r]*Log[s*sc2^-1]*z2-6*Log[r]*Log[s*sc2^-1]*r+42*Log[r]*Log[s*sc2^-1]*r*z2-40*Log[r]*Log[s*sc2^-1]*r^2*z2+3*Log[r]*Log[s*sc2^-1]*Log[1-r]-15*Log[r]*Log[s*sc2^-1]*Log[1-r]^2+30*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r-28*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^2-3/2*Log[r]*Log[s*sc2^-1]^2+3*Log[r]*Log[s*sc2^-1]^2*r-3*Log[r]*Log[s*sc2^-1]^2*Log[1-r]+6*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r+4*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^2+Log[r]*Log[s*sc2^-1]^3-2*Log[r]*Log[s*sc2^-1]^3*r+12*Log[r]*Log[s*sc2^-1]*PolyLog[2,1-r]-24*Log[r]*Log[s*sc2^-1]*PolyLog[2,1-r]*r+16*Log[r]*Log[s*sc2^-1]*PolyLog[2,1-r]*r^2+6*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]-12*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r+24*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^2+3/2*Log[r]^2-9/2*Log[r]^2*z2-3*Log[r]^2*r+9*Log[r]^2*r*z2-12*Log[r]^2*r^2*z2+9/2*Log[r]^2*Log[1-r]+3*Log[r]^2*Log[1-r]^2-6*Log[r]^2*Log[1-r]^2*r-4*Log[r]^2*Log[1-r]^2*r^2+9/2*Log[r]^2*Log[-s*sc2^-1]-9*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]+18*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r-20*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^2+3/2*Log[r]^2*Log[-s*sc2^-1]^2-3*Log[r]^2*Log[-s*sc2^-1]^2*r+6*Log[r]^2*Log[-s*sc2^-1]^2*r^2-6*Log[r]^2*Log[s*sc2^-1]+3*Log[r]^2*Log[s*sc2^-1]*r+12*Log[r]^2*Log[s*sc2^-1]*Log[1-r]-24*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r+32*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^2-6*Log[r]^2*Log[s*sc2^-1]^2*r^2-2*Log[r]^3+Log[r]^3*r+3*Log[r]^3*Log[1-r]-6*Log[r]^3*Log[1-r]*r+12*Log[r]^3*Log[1-r]*r^2+Log[r]^3*Log[-s*sc2^-1]-2*Log[r]^3*Log[-s*sc2^-1]*r+4*Log[r]^3*Log[-s*sc2^-1]*r^2-Log[r]^3*Log[s*sc2^-1]+2*Log[r]^3*Log[s*sc2^-1]*r-8*Log[r]^3*Log[s*sc2^-1]*r^2-1/2*Log[r]^4+Log[r]^4*r-3*Log[r]^4*r^2+3*Log[r]^2*PolyLog[2,r]-6*Log[r]^2*PolyLog[2,r]*r+12*Log[r]^2*PolyLog[2,r]*r^2-6*Log[r]*PolyLog[1,2,r]+12*Log[r]*PolyLog[1,2,r]*r-24*Log[r]*PolyLog[1,2,r]*r^2+9*Log[r]*PolyLog[2,r]+6*PolyLog[3,1-r]-9*PolyLog[3,r]-6*PolyLog[4,1-r^-1]+12*PolyLog[4,1-r^-1]*r-24*PolyLog[4,1-r^-1]*r^2+12*PolyLog[4,1-(1-r)^-1]-24*PolyLog[4,1-(1-r)^-1]*r+16*PolyLog[4,1-(1-r)^-1]*r^2+12*PolyLog[4,1-(1-r)]-24*PolyLog[4,1-(1-r)]*r+16*PolyLog[4,1-(1-r)]*r^2-6*PolyLog[4,1-r]+12*PolyLog[4,1-r]*r-24*PolyLog[4,1-r]*r^2)+Nc^2*(-20/9*Nl+40/9*r*Nl-40/9*r^2*Nl+4/3*Log[-s*sc2^-1]*Nl-8/3*Log[-s*sc2^-1]*r*Nl+8/3*Log[-s*sc2^-1]*r^2*Nl)+Nc^2*ep*(-52/27*Nl+2/3*Nl*z2+224/27*r*Nl-4/3*r*Nl*z2-224/27*r^2*Nl+4/3*r^2*Nl*z2+8/9*Log[-s*sc2^-1]*Nl-40/9*Log[-s*sc2^-1]*r*Nl+40/9*Log[-s*sc2^-1]*r^2*Nl-2/3*Log[-s*sc2^-1]^2*Nl+4/3*Log[-s*sc2^-1]^2*r*Nl-4/3*Log[-s*sc2^-1]^2*r^2*Nl)+Nc^2*ep^2*(-320/81*Nl+28/9*Nl*z3+4/9*Nl*z2+1312/81*r*Nl-56/9*r*Nl*z3-20/9*r*Nl*z2-1312/81*r^2*Nl+56/9*r^2*Nl*z3+20/9*r^2*Nl*z2+52/27*Log[-s*sc2^-1]*Nl-2/3*Log[-s*sc2^-1]*Nl*z2-224/27*Log[-s*sc2^-1]*r*Nl+4/3*Log[-s*sc2^-1]*r*Nl*z2+224/27*Log[-s*sc2^-1]*r^2*Nl-4/3*Log[-s*sc2^-1]*r^2*Nl*z2-4/9*Log[-s*sc2^-1]^2*Nl+20/9*Log[-s*sc2^-1]^2*r*Nl-20/9*Log[-s*sc2^-1]^2*r^2*Nl+2/9*Log[-s*sc2^-1]^3*Nl-4/9*Log[-s*sc2^-1]^3*r*Nl+4/9*Log[-s*sc2^-1]^3*r^2*Nl)+Nc^3*ep^-2*(-4+8*r-8*r^2)+Nc^3*ep^-1*(-2+12*r-12*r^2+4*Log[s*sc2^-1]-8*Log[s*sc2^-1]*r+8*Log[s*sc2^-1]*r^2+4*Log[r]-8*Log[r]*r+8*Log[r]*r^2)+Nc^3*(+80/9+2*z2-52/9*r-4*r*z2+52/9*r^2+4*r^2*z2-10/3*Log[-s*sc2^-1]+14/3*Log[-s*sc2^-1]*r-8/3*Log[-s*sc2^-1]*r^2-2*Log[s*sc2^-1]-2*Log[s*sc2^-1]*r-2*Log[s*sc2^-1]^2+4*Log[s*sc2^-1]^2*r-4*Log[s*sc2^-1]^2*r^2-2*Log[r]-2*Log[r]*r-2*Log[r]*Log[-s*sc2^-1]+4*Log[r]*Log[-s*sc2^-1]*r-8*Log[r]*Log[-s*sc2^-1]*r^2-2*Log[r]*Log[s*sc2^-1]+4*Log[r]*Log[s*sc2^-1]*r-Log[r]^2+2*Log[r]^2*r)+Nc^3*ep*(+82/27+34/3*z3-8/3*z2-320/27*r-68/3*r*z3+4/3*r*z2+320/27*r^2+80/3*r^2*z3-4/3*r^2*z2-23/9*Log[-s*sc2^-1]+2*Log[-s*sc2^-1]*z2+70/9*Log[-s*sc2^-1]*r-4*Log[-s*sc2^-1]*r*z2-52/9*Log[-s*sc2^-1]*r^2+8*Log[-s*sc2^-1]*r^2*z2+5/3*Log[-s*sc2^-1]^2-7/3*Log[-s*sc2^-1]^2*r+4/3*Log[-s*sc2^-1]^2*r^2-2*Log[-s*sc2^-1]*PolyLog[2,r]+4*Log[-s*sc2^-1]*PolyLog[2,r]*r-8*Log[-s*sc2^-1]*PolyLog[2,r]*r^2+Log[s*sc2^-1]-4*Log[s*sc2^-1]*z2-2*Log[s*sc2^-1]*r+8*Log[s*sc2^-1]*r*z2-12*Log[s*sc2^-1]*r^2*z2+Log[s*sc2^-1]^2+Log[s*sc2^-1]^2*r+2/3*Log[s*sc2^-1]^3-4/3*Log[s*sc2^-1]^3*r+4/3*Log[s*sc2^-1]^3*r^2+2*Log[s*sc2^-1]*PolyLog[2,r]-4*Log[s*sc2^-1]*PolyLog[2,r]*r+8*Log[s*sc2^-1]*PolyLog[2,r]*r^2+Log[r]-2*Log[r]*z2-2*Log[r]*r+4*Log[r]*r*z2-4*Log[r]*r^2*z2+3*Log[r]*Log[-s*sc2^-1]-2*Log[r]*Log[-s*sc2^-1]*Log[1-r]+4*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r-8*Log[r]*Log[-s*sc2^-1]*Log[1-r]*r^2+Log[r]*Log[-s*sc2^-1]^2-2*Log[r]*Log[-s*sc2^-1]^2*r+4*Log[r]*Log[-s*sc2^-1]^2*r^2-Log[r]*Log[s*sc2^-1]+2*Log[r]*Log[s*sc2^-1]*r+2*Log[r]*Log[s*sc2^-1]*Log[1-r]-4*Log[r]*Log[s*sc2^-1]*Log[1-r]*r+8*Log[r]*Log[s*sc2^-1]*Log[1-r]*r^2+Log[r]*Log[s*sc2^-1]^2-2*Log[r]*Log[s*sc2^-1]^2*r-1/2*Log[r]^2+Log[r]^2*r+Log[r]^2*Log[1-r]-2*Log[r]^2*Log[1-r]*r+4*Log[r]^2*Log[1-r]*r^2+Log[r]^2*Log[-s*sc2^-1]-2*Log[r]^2*Log[-s*sc2^-1]*r+4*Log[r]^2*Log[-s*sc2^-1]*r^2-4*Log[r]^2*Log[s*sc2^-1]*r^2-4/3*Log[r]^3*r^2+2*Log[r]*PolyLog[2,r]-4*Log[r]*PolyLog[2,r]*r+8*Log[r]*PolyLog[2,r]*r^2-2*PolyLog[3,r]+4*PolyLog[3,r]*r-8*PolyLog[3,r]*r^2)+Nc^3*ep^2*(+488/81-139/9*z3-7/9*z2+47/10*z2^2-1936/81*r+56/9*r*z3+26/9*r*z2-47/5*r*z2^2+1936/81*r^2-56/9*r^2*z3-26/9*r^2*z2+47/5*r^2*z2^2-136/27*Log[-s*sc2^-1]-4/3*Log[-s*sc2^-1]*z2+428/27*Log[-s*sc2^-1]*r-7/3*Log[-s*sc2^-1]*r*z2-320/27*Log[-s*sc2^-1]*r^2+4/3*Log[-s*sc2^-1]*r^2*z2+2*Log[-s*sc2^-1]*Log[1-r]*z2-4*Log[-s*sc2^-1]*Log[1-r]*r*z2+8*Log[-s*sc2^-1]*Log[1-r]*r^2*z2-2*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]+4*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r-8*Log[-s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^2+23/18*Log[-s*sc2^-1]^2-Log[-s*sc2^-1]^2*z2-35/9*Log[-s*sc2^-1]^2*r+2*Log[-s*sc2^-1]^2*r*z2+26/9*Log[-s*sc2^-1]^2*r^2-4*Log[-s*sc2^-1]^2*r^2*z2-5/9*Log[-s*sc2^-1]^3+7/9*Log[-s*sc2^-1]^3*r-4/9*Log[-s*sc2^-1]^3*r^2+Log[-s*sc2^-1]^2*PolyLog[2,r]-2*Log[-s*sc2^-1]^2*PolyLog[2,r]*r+4*Log[-s*sc2^-1]^2*PolyLog[2,r]*r^2-2*Log[-s*sc2^-1]*PolyLog[1,2,r]+4*Log[-s*sc2^-1]*PolyLog[1,2,r]*r-8*Log[-s*sc2^-1]*PolyLog[1,2,r]*r^2+3*Log[-s*sc2^-1]*PolyLog[2,r]+2*Log[-s*sc2^-1]*PolyLog[3,r]-4*Log[-s*sc2^-1]*PolyLog[3,r]*r+8*Log[-s*sc2^-1]*PolyLog[3,r]*r^2+2*Log[s*sc2^-1]-34/3*Log[s*sc2^-1]*z3+4*Log[s*sc2^-1]*z2-4*Log[s*sc2^-1]*r+68/3*Log[s*sc2^-1]*r*z3+Log[s*sc2^-1]*r*z2-80/3*Log[s*sc2^-1]*r^2*z3-2*Log[s*sc2^-1]*Log[1-r]*z2+4*Log[s*sc2^-1]*Log[1-r]*r*z2-8*Log[s*sc2^-1]*Log[1-r]*r^2*z2+2*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]-4*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r+8*Log[s*sc2^-1]*Log[1-r]*PolyLog[2,r]*r^2-1/2*Log[s*sc2^-1]^2+2*Log[s*sc2^-1]^2*z2+Log[s*sc2^-1]^2*r-4*Log[s*sc2^-1]^2*r*z2+6*Log[s*sc2^-1]^2*r^2*z2-1/3*Log[s*sc2^-1]^3-1/3*Log[s*sc2^-1]^3*r-1/6*Log[s*sc2^-1]^4+1/3*Log[s*sc2^-1]^4*r-1/3*Log[s*sc2^-1]^4*r^2-Log[s*sc2^-1]^2*PolyLog[2,r]+2*Log[s*sc2^-1]^2*PolyLog[2,r]*r-4*Log[s*sc2^-1]^2*PolyLog[2,r]*r^2+2*Log[s*sc2^-1]*PolyLog[1,2,r]-4*Log[s*sc2^-1]*PolyLog[1,2,r]*r+8*Log[s*sc2^-1]*PolyLog[1,2,r]*r^2-3*Log[s*sc2^-1]*PolyLog[2,r]+2*Log[r]-34/3*Log[r]*z3+Log[r]*z2-4*Log[r]*r+68/3*Log[r]*r*z3+Log[r]*r*z2-80/3*Log[r]*r^2*z3-2*Log[r]*Log[1-r]*z2+4*Log[r]*Log[1-r]*r*z2-8*Log[r]*Log[1-r]*r^2*z2+2*Log[r]*Log[1-r]*PolyLog[2,r]-4*Log[r]*Log[1-r]*PolyLog[2,r]*r+8*Log[r]*Log[1-r]*PolyLog[2,r]*r^2-Log[r]*Log[-s*sc2^-1]*z2+2*Log[r]*Log[-s*sc2^-1]*r*z2-4*Log[r]*Log[-s*sc2^-1]*r^2*z2+3*Log[r]*Log[-s*sc2^-1]*Log[1-r]-Log[r]*Log[-s*sc2^-1]*Log[1-r]^2+2*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r-4*Log[r]*Log[-s*sc2^-1]*Log[1-r]^2*r^2-3/2*Log[r]*Log[-s*sc2^-1]^2+Log[r]*Log[-s*sc2^-1]^2*Log[1-r]-2*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r+4*Log[r]*Log[-s*sc2^-1]^2*Log[1-r]*r^2-1/3*Log[r]*Log[-s*sc2^-1]^3+2/3*Log[r]*Log[-s*sc2^-1]^3*r-4/3*Log[r]*Log[-s*sc2^-1]^3*r^2-Log[r]*Log[s*sc2^-1]+3*Log[r]*Log[s*sc2^-1]*z2+2*Log[r]*Log[s*sc2^-1]*r-6*Log[r]*Log[s*sc2^-1]*r*z2+8*Log[r]*Log[s*sc2^-1]*r^2*z2-3*Log[r]*Log[s*sc2^-1]*Log[1-r]+Log[r]*Log[s*sc2^-1]*Log[1-r]^2-2*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r+4*Log[r]*Log[s*sc2^-1]*Log[1-r]^2*r^2+1/2*Log[r]*Log[s*sc2^-1]^2-Log[r]*Log[s*sc2^-1]^2*r-Log[r]*Log[s*sc2^-1]^2*Log[1-r]+2*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r-4*Log[r]*Log[s*sc2^-1]^2*Log[1-r]*r^2-1/3*Log[r]*Log[s*sc2^-1]^3+2/3*Log[r]*Log[s*sc2^-1]^3*r-2*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]+4*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r-8*Log[r]*Log[s*sc2^-1]*PolyLog[2,r]*r^2-1/2*Log[r]^2+3/2*Log[r]^2*z2+Log[r]^2*r-3*Log[r]^2*r*z2+4*Log[r]^2*r^2*z2-3/2*Log[r]^2*Log[1-r]+Log[r]^2*Log[1-r]^2-2*Log[r]^2*Log[1-r]^2*r+4*Log[r]^2*Log[1-r]^2*r^2-3/2*Log[r]^2*Log[-s*sc2^-1]+Log[r]^2*Log[-s*sc2^-1]*Log[1-r]-2*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r+4*Log[r]^2*Log[-s*sc2^-1]*Log[1-r]*r^2-1/2*Log[r]^2*Log[-s*sc2^-1]^2+Log[r]^2*Log[-s*sc2^-1]^2*r-2*Log[r]^2*Log[-s*sc2^-1]^2*r^2+2*Log[r]^2*Log[s*sc2^-1]-Log[r]^2*Log[s*sc2^-1]*r-2*Log[r]^2*Log[s*sc2^-1]*Log[1-r]+4*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r-8*Log[r]^2*Log[s*sc2^-1]*Log[1-r]*r^2+2*Log[r]^2*Log[s*sc2^-1]^2*r^2+2/3*Log[r]^3-1/3*Log[r]^3*r-Log[r]^3*Log[1-r]+2*Log[r]^3*Log[1-r]*r-4*Log[r]^3*Log[1-r]*r^2-1/3*Log[r]^3*Log[-s*sc2^-1]+2/3*Log[r]^3*Log[-s*sc2^-1]*r-4/3*Log[r]^3*Log[-s*sc2^-1]*r^2+1/3*Log[r]^3*Log[s*sc2^-1]-2/3*Log[r]^3*Log[s*sc2^-1]*r+8/3*Log[r]^3*Log[s*sc2^-1]*r^2+1/6*Log[r]^4-1/3*Log[r]^4*r+Log[r]^4*r^2-Log[r]^2*PolyLog[2,r]+2*Log[r]^2*PolyLog[2,r]*r-4*Log[r]^2*PolyLog[2,r]*r^2+2*Log[r]*PolyLog[1,2,r]-4*Log[r]*PolyLog[1,2,r]*r+8*Log[r]*PolyLog[1,2,r]*r^2-3*Log[r]*PolyLog[2,r]+3*PolyLog[3,r]+2*PolyLog[4,1-r^-1]-4*PolyLog[4,1-r^-1]*r+8*PolyLog[4,1-r^-1]*r^2+2*PolyLog[4,1-r]-4*PolyLog[4,1-r]*r+8*PolyLog[4,1-r]*r^2)+20/9*Nl-40/9*r*Nl+40/9*r^2*Nl-4/3*Log[-s*sc2^-1]*Nl+8/3*Log[-s*sc2^-1]*r*Nl-8/3*Log[-s*sc2^-1]*r^2*Nl;

(* matrix Z^(1) as defined in eq 36 *)

(*  NLO matrix          *)
(* initialize the matrix*)
Zqq1 = IdentityMatrix[2];

Zqq1[[1,1]]=+Nc^-1*ep^-2*(+2)+Nc^-1*ep^-1*(+3+2*i*Pi+2*Log[s^-1*sc2])+Nc*ep^-2*(-2)+Nc*ep^-1*(-3-2*i*Pi-2*Log[s^-1*sc2]);

Zqq1[[1,2]]=+Nc^-2*ep^-1*(+Log[1-r]-Log[r])+ep^-1*(-Log[1-r]+Log[r]);

Zqq1[[2,1]]=+ep^-1*(-4*Log[1-r]+4*Log[r]);

Zqq1[[2,2]]=+Nc^-1*ep^-2*(+2)+Nc^-1*ep^-1*(+3+4*Log[1-r]+2*Log[-s^-1*sc2]-4*Log[r])+Nc*ep^-2*(-2)+Nc*ep^-1*(-3-2*Log[s^-1*sc2]+2*Log[r]);


(* matrix Z^(2)*)

(*  NNLO matrix         *)
(* initialize the matrix*)

Zqq2 = IdentityMatrix[2];

Zqq2[[1,1]]=+Nc^-2*ep^-4*(+2)+Nc^-2*ep^-3*(+6+4*Log[-s^-1*sc2])+Nc^-2*ep^-2*(+9/2-2*Log[1-r]^2+6*Log[-s^-1*sc2]+2*Log[-s^-1*sc2]^2+4*Log[r]*Log[1-r]-2*Log[r]^2)+Nc^-2*ep^-1*(-3/8-6*z3+3*z2)+Nc^-1*ep^-3*(+Nl)+Nc^-1*ep^-2*(+4/9*Nl+2/3*Log[-s^-1*sc2]*Nl)+Nc^-1*ep^-1*(-65/54*Nl-Nl*z2-10/9*Log[-s^-1*sc2]*Nl)+ep^-4*(-4)+ep^-3*(-35/2-8*Log[-s^-1*sc2])+ep^-2*(-97/9-z2+2*Log[1-r]^2-47/3*Log[-s^-1*sc2]-4*Log[-s^-1*sc2]^2-4*Log[r]*Log[1-r]+2*Log[r]^2)+ep^-1*(+521/54-z3-1/2*z2+67/9*Log[-s^-1*sc2]-2*Log[-s^-1*sc2]*z2)+Nc*ep^-3*(-Nl)+Nc*ep^-2*(-4/9*Nl-2/3*Log[-s^-1*sc2]*Nl)+Nc*ep^-1*(+65/54*Nl+Nl*z2+10/9*Log[-s^-1*sc2]*Nl)+Nc^2*ep^-4*(+2)+Nc^2*ep^-3*(+23/2+4*Log[-s^-1*sc2])+Nc^2*ep^-2*(+113/18+z2+29/3*Log[-s^-1*sc2]+2*Log[-s^-1*sc2]^2)+Nc^2*ep^-1*(-2003/216+7*z3-5/2*z2-67/9*Log[-s^-1*sc2]+2*Log[-s^-1*sc2]*z2);

Zqq2[[1,2]]=+Nc^-3*ep^-3*(+2*Log[1-r]-2*Log[r])+Nc^-3*ep^-2*(+3*Log[1-r]+2*Log[1-r]^2+2*Log[-s^-1*sc2]*Log[1-r]-3*Log[r]-4*Log[r]*Log[1-r]-2*Log[r]*Log[-s^-1*sc2]+2*Log[r]^2)+Nc^-2*ep^-2*(+1/3*Log[1-r]*Nl-1/3*Log[r]*Nl)+Nc^-2*ep^-1*(-5/9*Log[1-r]*Nl+5/9*Log[r]*Nl)+Nc^-1*ep^-3*(-4*Log[1-r]+4*Log[r])+Nc^-1*ep^-2*(-47/6*Log[1-r]-2*Log[1-r]^2-3*Log[-s^-1*sc2]*Log[1-r]-Log[s^-1*sc2]*Log[1-r]+47/6*Log[r]+5*Log[r]*Log[1-r]+3*Log[r]*Log[-s^-1*sc2]+Log[r]*Log[s^-1*sc2]-3*Log[r]^2)+Nc^-1*ep^-1*(+67/18*Log[1-r]-Log[1-r]*z2-67/18*Log[r]+Log[r]*z2)+ep^-2*(-1/3*Log[1-r]*Nl+1/3*Log[r]*Nl)+ep^-1*(+5/9*Log[1-r]*Nl-5/9*Log[r]*Nl)+Nc*ep^-3*(+2*Log[1-r]-2*Log[r])+Nc*ep^-2*(+29/6*Log[1-r]+Log[-s^-1*sc2]*Log[1-r]+Log[s^-1*sc2]*Log[1-r]-29/6*Log[r]-Log[r]*Log[1-r]-Log[r]*Log[-s^-1*sc2]-Log[r]*Log[s^-1*sc2]+Log[r]^2)+Nc*ep^-1*(-67/18*Log[1-r]+Log[1-r]*z2+67/18*Log[r]-Log[r]*z2);

Zqq2[[2,1]]=+Nc^-1*ep^-3*(-8*Log[1-r]+8*Log[r])+Nc^-1*ep^-2*(-12*Log[1-r]-8*Log[1-r]^2-8*Log[-s^-1*sc2]*Log[1-r]+12*Log[r]+16*Log[r]*Log[1-r]+8*Log[r]*Log[-s^-1*sc2]-8*Log[r]^2)+ep^-2*(-4/3*Log[1-r]*Nl+4/3*Log[r]*Nl)+ep^-1*(+20/9*Log[1-r]*Nl-20/9*Log[r]*Nl)+Nc*ep^-3*(+8*Log[1-r]-8*Log[r])+Nc*ep^-2*(+58/3*Log[1-r]+4*Log[-s^-1*sc2]*Log[1-r]+4*Log[s^-1*sc2]*Log[1-r]-58/3*Log[r]-4*Log[r]*Log[1-r]-4*Log[r]*Log[-s^-1*sc2]-4*Log[r]*Log[s^-1*sc2]+4*Log[r]^2)+Nc*ep^-1*(-134/9*Log[1-r]+4*Log[1-r]*z2+134/9*Log[r]-4*Log[r]*z2);

Zqq2[[2,2]]=+Nc^-2*ep^-4*(+2)+Nc^-2*ep^-3*(+6+8*Log[1-r]+4*Log[-s^-1*sc2]-8*Log[r])+Nc^-2*ep^-2*(+9/2+12*Log[1-r]+6*Log[1-r]^2+6*Log[-s^-1*sc2]+8*Log[-s^-1*sc2]*Log[1-r]+2*Log[-s^-1*sc2]^2-12*Log[r]-12*Log[r]*Log[1-r]-8*Log[r]*Log[-s^-1*sc2]+6*Log[r]^2)+Nc^-2*ep^-1*(-3/8-6*z3+3*z2)+Nc^-1*ep^-3*(+Nl)+Nc^-1*ep^-2*(+4/9*Nl+4/3*Log[1-r]*Nl+2/3*Log[-s^-1*sc2]*Nl-4/3*Log[r]*Nl)+Nc^-1*ep^-1*(-65/54*Nl-Nl*z2-20/9*Log[1-r]*Nl-10/9*Log[-s^-1*sc2]*Nl+20/9*Log[r]*Nl)+ep^-4*(-4)+ep^-3*(-35/2-8*Log[1-r]-4*Log[-s^-1*sc2]-4*Log[s^-1*sc2]+12*Log[r])+ep^-2*(-97/9-z2-58/3*Log[1-r]+2*Log[1-r]^2-29/3*Log[-s^-1*sc2]-4*Log[-s^-1*sc2]*Log[s^-1*sc2]-6*Log[s^-1*sc2]-8*Log[s^-1*sc2]*Log[1-r]+76/3*Log[r]+4*Log[r]*Log[1-r]+4*Log[r]*Log[-s^-1*sc2]+8*Log[r]*Log[s^-1*sc2]-6*Log[r]^2)+ep^-1*(+521/54-z3-1/2*z2+134/9*Log[1-r]-4*Log[1-r]*z2+67/9*Log[-s^-1*sc2]-2*Log[-s^-1*sc2]*z2-134/9*Log[r]+4*Log[r]*z2)+Nc*ep^-3*(-Nl)+Nc*ep^-2*(-4/9*Nl-2/3*Log[s^-1*sc2]*Nl+2/3*Log[r]*Nl)+Nc*ep^-1*(+65/54*Nl+Nl*z2+10/9*Log[s^-1*sc2]*Nl-10/9*Log[r]*Nl)+Nc^2*ep^-4*(+2)+Nc^2*ep^-3*(+23/2+4*Log[s^-1*sc2]-4*Log[r])+Nc^2*ep^-2*(+113/18+z2+29/3*Log[s^-1*sc2]+2*Log[s^-1*sc2]^2-29/3*Log[r]-4*Log[r]*Log[s^-1*sc2]+2*Log[r]^2)+Nc^2*ep^-1*(-2003/216+7*z3-5/2*z2-67/9*Log[s^-1*sc2]+2*Log[s^-1*sc2]*z2+67/9*Log[r]-2*Log[r]*z2);
